Retaining Repair Hypotheses for Cost-Aware Execution

Several corrections of an executable model can fit the same observations while predicting different execution outcomes. We study a repair-to-execution interface that retains compatible finite guard repairs, conditions their weights on diagnostic and ordinary-execution observations, and uses their predictions to choose routes, priced tests, or a backup. On 24 synthetic two-stage devices, an equal mixture of a language-model-generated repair and a uniform belief over compatible repairs (the AI-weighted belief) lowers no-test cost by 2.14 percent relative to committing to the generated repair. Access charges can erase the benefit of diagnosis on isolated tasks, while repeated work can recover it under the AI-weighted belief. With normal-execution learning in every repeated-work arm, workload-valued testing costs 3.33 percent less than same-budget random selection under the AI-weighted belief. Weighting changes the comparison: uniform normal learning costs 540.75 less than AI-weighted normal learning on this cohort, with a device-paired interval excluding zero. Testing recovers part of that gap, but uniform normal learning still has a lower aggregate cost than AI-weighted workload-valued selection. Under uniform beliefs, information-gain selection has the lowest total among the compared selectors, while workload-valued testing costs more than normal learning. These results support retaining alternatives to a generated repair and evaluating diagnostic selection together with repair weighting and learning from execution.

==> anc/ADDITIONAL_ANALYSES.md <==
# Additional saved-log analyses (v022)

All comparisons reuse the original cohort and saved outputs; no new controller or generated repair was used. Device resampling uses 20,000 draws and seed 20261007.

## Normal-learning belief contrast
AI minus uniform: total 540.75; mean device cost difference 22.53125; 95% paired-device resampling range [9.80208, 36.48958]. This finite-cohort resampling preserves 64 menus per device and does not include generation-batch uncertainty.

## MDL normal learning
Saved E11 MDL normal learning costs 8,502.5, with 761 first-route successes and no tests. Its matched workload-valued selector costs 8,070.5, with 885 successes and 96 tests.

## Predicted score and realised benefit
Sequential scores refer to overlapping remaining menu sequences, so their sum is not a calibrated prediction of the complete policy-level counterfactual difference. The comparison below exposes that distinction; it must not be labelled a calibration error.

| Belief | Sum of purchased-test net scores | Realised saving vs same-belief normal learning |
|---|---:|---:|
| AI_mix | 762.3028 | 431.00 |
| uniform | 1216.9752 | -18.25 |
| MDL_mix | 775.6291 | 432.00 |

Per-device score/saving values and original per-device correctness/refutation/backup decompositions are included in `OPTIONAL_LOG_ANALYSES.json`. These descriptive traces do not identify a causal mediation effect.

## Larger-grammar prediction contrast
The 31 additional correct predictions among 768 held-out outcomes correspond to +4.03646 percentage points. Aggregating the two guards within each of the six devices before resampling gives a 95% range [0, 7.94271] percentage points. The full belief changes both retention and syntax weighting.

## Mechanism example and names
Figure 2 includes the cheaper uniform no-test alternative. The recorded example is kept to show a decision change rather than select a globally best prior. Exact syntactic-EIG and independent-probe/access-aware meanings are defined in Sections 3–4.

Per-device correctness/difficulty strata are in `OPTIONAL_LOG_ANALYSES.json`. Selector trajectories are compared in `SELECTOR_SAVED_LOG_COMPARISON.json`, reporting route changes, immediate-backup differences and stage-B test counts without treating these correlated trajectories as causal effects.


==> anc/ANALYSIS.json <==
{"aggregate_checks":351,"inputs":{"E8":"bfc1db17011859d28a85a1ab83e5e0c2c17d10a352845a78b717dd471bca1ba3","E10":"22e1e2be9542aa881df963ec98e710ba55336ced9de4063c1aeca3f2a5981425","E11":"01c0bcd83b9db8e65df5a1132f66c79bc26fcc4ce2f122efe285217a0a908af6","E14":"58dbe6fb1029a34d57b6f1d4debc9df1b4307a792c7d0381978cbcc6141c862c"},"cost_sensitivity":{"AI_mix+VOI@0.25":{"backup":637,"execution_cost":7868.75,"first_success":899,"probe_n":1815,"regret":779.75,"total_cost":8322.5},"AI_mix+VOI@1":{"backup":791,"execution_cost":8879.75,"first_success":745,"probe_n":139,"regret":1476.0,"total_cost":9018.75},"AI_mix+VOI@4":{"backup":818,"execution_cost":9029.75,"first_success":718,"probe_n":0,"regret":1487.0,"total_cost":9029.75},"AI_mix+no_probe@0":{"backup":818,"execution_cost":9029.75,"first_success":718,"probe_n":0,"regret":1487.0,"total_cost":9029.75},"uniform+VOI@0.25":{"backup":627,"execution_cost":7800.75,"first_success":909,"probe_n":2308,"regret":835.0,"total_cost":8377.75},"uniform+VOI@1":{"backup":713,"execution_cost":8540.5,"first_success":823,"probe_n":591,"regret":1588.75,"total_cost":9131.5},"uniform+VOI@4":{"backup":799,"execution_cost":9263.75,"first_success":737,"probe_n":0,"regret":1721.0,"total_cost":9263.75},"uniform+no_probe@0":{"backup":799,"execution_cost":9263.75,"first_success":737,"probe_n":0,"regret":1721.0,"total_cost":9263.75}},"paired":{"E8":{"comparison":["AI_mix+VOI","AI_mix+no_probe"],"device_differences":[1.75,-75.25,-2.5,-1.75,-45.5,16.75,-28.25,-39.75,-71.75,8.75,-62.5,-20.75,-79.0,-42.75,-1.0,-90.75,-73.25,-37.5,-19.25,11.5,20.75,21.25,-95.0,-1.5],"lower":18,"equal":0,"higher":6,"difference":-707.25},"E11":{"comparison":["AI_mix+workload_VOI","AI_mix+no_probe"],"device_differences":[10.25,5.5,-8.25,-20.25,-43.75,11.0,6.0,-19.25,-17.0,7.5,3.25,7.75,-90.0,6.5,7.75,-114.25,-3.0,-79.0,-37.5,9.0,5.5,11.75,-99.75,9.25],"lower":11,"equal":0,"higher":13,"difference":-431.0},"E14":{"comparison":["active+posterior","active+AI"],"device_differences":[-22.25,6.0,0,-11.375,4.25,-28.25],"lower":3,"equal":1,"higher":2,"difference":-51.625}},"workload":{"curves":{"AI_mix+workload_VOI":[336.25,486.0,624.5,760.75,875.75,998.25,1124.25,1235.5,1372.75,1493.75,1603.0,1714.25,1827.75,1950.25,2080.75,2212.5,2329.25,2454.5,2584.0,2711.75,2834.25,2960.0,3073.5,3203.75,3331.25,3447.5,3558.75,3691.5,3786.0,3926.0,4047.25,4168.5,4305.0,4412.25,4521.0,4631.75,4765.75,4894.0,5009.0,5143.75,5255.0,5385.75,5506.75,5621.0,5735.75,5854.25,5984.75,6100.5,6225.75,6338.25,6461.0,6587.25,6708.75,6816.75,6936.25,7061.5,7197.0,7338.75,7474.0,7595.5,7716.75,7831.5,7937.25,8069.25],"AI_mix+no_probe":[128.75,295.25,433.0,577.5,707.0,855.0,989.0,1111.0,1252.75,1398.75,1524.75,1655.0,1776.5,1907.5,2043.25,2202.25,2320.75,2450.5,2580.75,2720.0,2847.75,2975.75,3104.25,3240.75,3372.0,3493.75,3606.75,3751.5,3857.5,4020.5,4151.75,4283.25,4429.5,4552.5,4664.25,4787.25,4936.75,5068.0,5188.0,5328.75,5460.75,5596.75,5727.75,5847.25,5967.25,6100.25,6246.25,6386.5,6517.25,6641.75,6773.75,6905.75,7042.0,7170.5,7290.5,7425.25,7569.0,7714.25,7849.5,7976.0,8107.0,8232.75,8353.5,8500.25],"uniform+no_probe":[135.25,311.0,448.75,592.25,714.25,856.5,989.5,1112.75,1257.75,1387.75,1506.0,1627.75,1750.75,1886.0,2019.0,2156.75,2265.25,2393.25,2530.5,2662.0,2783.5,2916.25,3038.25,3153.0,3275.5,3390.5,3502.5,3639.0,3728.5,3869.5,3990.5,4118.0,4254.25,4361.5,4470.25,4582.25,4715.75,4839.0,4953.5,5083.25,5194.5,5325.0,5446.0,5554.75,5664.75,5784.75,5914.0,6029.5,6152.25,6266.0,6378.0,6505.0,6621.25,6724.0,6841.5,6966.5,7101.75,7243.5,7378.75,7496.0,7617.25,7731.5,7832.75,7959.5],"uniform+workload_VOI":[352.5,509.25,648.75,781.0,892.75,1010.0,1138.5,1251.75,1389.0,1506.25,1615.25,1728.5,1844.0,1968.0,2093.75,2233.25,2344.5,2467.0,2595.75,2720.0,2842.5,2964.5,3077.5,3192.0,3313.5,3424.5,3535.75,3662.25,3751.5,3899.0,4020.0,4142.75,4279.0,4386.25,4495.0,4605.25,4738.75,4860.25,4974.75,5104.5,5215.75,5346.25,5467.25,5576.25,5686.25,5806.25,5932.25,6047.75,6167.75,6279.75,6391.75,6518.0,6641.25,6744.0,6861.5,6986.5,7121.75,7263.5,7398.75,7514.5,7635.75,7749.75,7851.0,7977.75]},"AI_first_nonpositive_prefix":20,"AI_first_nonpositive_stays":20}}


==> anc/CONTROLLER_REPLAY.json <==
{"rows":12288,"checks":49152,"scope":"E8 two priors x no test/cheap test and E11 two priors x normal learning/workload tests; stored observations and worlds, no new model or environment data","seconds":13.230143999971915,"source_hashes":{"e7_value_probe.py":"18d136de12ac111cc0555ead8f24f90155b69502b62f3c67201b1a33ca798a15","e2_core.py":"3cfcca7b7eb6eb2b26ad255b92f85acd2005fcc8804f2f4307b10b2bd036f47a","e8_reachable_probe.py":"84eb269b267b20cdb2f36a84e74b7f01ce0a358bef6be267ab9214e4b1b12b9d","e5_plan_transfer.py":"12ffef00de2fb6e98d08fb5be96586e0b7e51e4b7a0f11e05b2ed853e441b869","e8_workload_probe.py":"7882e64aca09d185929e5edb0122c2a63ae0fddee9bb1947ae8e8915bf7bda62"}}


==> anc/FOLLOWUP_ANALYSIS.json <==
{"0:uniform":{"available":true,"total_difference":-234.0,"mean":-9.75,"bootstrap_mean_95":[-26.427083333333332,4.541666666666667],"improve":13,"tie":3,"worse":8},"0:MDL_mix":{"available":true,"total_difference":-267.5,"mean":-11.145833333333334,"bootstrap_mean_95":[-41.3125,7.875],"improve":2,"tie":21,"worse":1},"0.25:uniform":{"available":true,"total_difference":-55.25,"mean":-2.3020833333333335,"bootstrap_mean_95":[-6.8125,3.5104166666666665],"improve":18,"tie":0,"worse":6},"0.25:MDL_mix":{"available":true,"total_difference":-24.25,"mean":-1.0104166666666667,"bootstrap_mean_95":[-2.84375,0.0],"improve":3,"tie":21,"worse":0,"bootstrap_stream":"separate fixed seed for newly completed arm; original contrast streams unchanged"},"1:uniform":{"available":true,"total_difference":-112.75,"mean":-4.697916666666667,"bootstrap_mean_95":[-14.78125,5.4375],"improve":13,"tie":1,"worse":10},"1:MDL_mix":{"available":true,"total_difference":-115.0,"mean":-4.791666666666667,"bootstrap_mean_95":[-16.197916666666668,2.3958333333333335],"improve":2,"tie":21,"worse":1},"refutation":{"shared":["new-1","new-11","new-13","new-16","new-17","new-18","new-22","new-28","new-29","new-31","new-33","new-37","new-4","new-44","new-5","new-6"],"diagnostic_only":["new-15","new-26","new-32","new-35","new-38","new-43","new-46","new-7","new-9"],"passive_only":[],"first_sources":{"AI_mix+no_probe":{"refuted":["new-1","new-11","new-13","new-16","new-17","new-18","new-22","new-28","new-29","new-31","new-33","new-37","new-4","new-44","new-5","new-6"],"first_refutation_source":{"new-1":"normal","new-11":"normal","new-13":"normal","new-16":"normal","new-17":"normal","new-18":"normal","new-22":"normal","new-28":"normal","new-29":"normal","new-4":"normal","new-31":"normal","new-33":"normal","new-37":"normal","new-44":"normal","new-5":"normal","new-6":"normal"}},"AI_mix+workload_VOI":{"refuted":["new-1","new-11","new-13","new-15","new-16","new-17","new-18","new-22","new-26","new-28","new-29","new-31","new-32","new-33","new-35","new-37","new-38","new-4","new-43","new-44","new-46","new-5","new-6","new-7","new-9"],"first_refutation_source":{"new-1":"normal","new-11":"normal","new-13":"probe","new-15":"probe","new-16":"probe","new-18":"probe","new-17":"normal","new-22":"probe","new-26":"probe","new-28":"probe","new-29":"probe","new-4":"probe","new-32":"probe","new-31":"normal","new-33":"probe","new-35":"probe","new-38":"probe","new-37":"normal","new-43":"probe","new-44":"probe","new-46":"probe","new-6":"probe","new-5":"probe","new-7":"probe","new-9":"probe"}},"uniform+no_probe":{"refuted":["new-1","new-11","new-13","new-15","new-16","new-17","new-18","new-21","new-22","new-23","new-26","new-28","new-29","new-31","new-32","new-33","new-34","new-35","new-37","new-38","new-4","new-43","new-44","new-45","new-46","new-47","new-5","new-6","new-7","new-9"],"first_refutation_source":{"new-1":"normal","new-11":"normal","new-13":"normal","new-16":"normal","new-15":"normal","new-17":"normal","new-18":"normal","new-22":"normal","new-21":"normal","new-23":"normal","new-26":"normal","new-28":"normal","new-29":"normal","new-4":"normal","new-31":"normal","new-32":"normal","new-33":"normal","new-34":"normal","new-35":"normal","new-37":"normal","new-38":"normal","new-43":"normal","new-44":"normal","new-46":"normal","new-45":"normal","new-47":"normal","new-5":"normal","new-6":"normal","new-7":"normal","new-9":"normal"}}},"normal_observation_counts_exclude":"all diagnostic probes, setup attempts, and resets"},"leave_one_device_out":{"E8 AI_mix+no_probe vs AI_point":{"mean_difference_min":-9.0,"mean_difference_max":-5.380434782608695},"E11 AI_mix+workload_VOI vs AI_mix+no_probe":{"mean_difference_min":-19.25,"mean_difference_max":-13.771739130434783}}}


==> anc/LARGE_PREDICTION_REPLAY.json <==
{"rows":[{"case":"synth-1","held_n":64,"point_correct":58,"syntax_counted_correct":56},{"case":"synth-10","held_n":64,"point_correct":45,"syntax_counted_correct":47},{"case":"synth-11","held_n":64,"point_correct":43,"syntax_counted_correct":46},{"case":"synth-12","held_n":64,"point_correct":47,"syntax_counted_correct":52},{"case":"synth-2","held_n":64,"point_correct":40,"syntax_counted_correct":50},{"case":"synth-3","held_n":64,"point_correct":55,"syntax_counted_correct":55},{"case":"synth-4","held_n":64,"point_correct":34,"syntax_counted_correct":49},{"case":"synth-5","held_n":64,"point_correct":51,"syntax_counted_correct":50},{"case":"synth-6","held_n":64,"point_correct":47,"syntax_counted_correct":43},{"case":"synth-7","held_n":64,"point_correct":45,"syntax_counted_correct":51},{"case":"synth-8","held_n":64,"point_correct":48,"syntax_counted_correct":47},{"case":"synth-9","held_n":64,"point_correct":55,"syntax_counted_correct":53}],"held_n":768,"point_correct":568,"syntax_counted_correct":599,"seconds":0.11485487502068281,"new_worlds":0,"model_calls":0}


==> anc/MDL025_MANIFEST.json <==
{"schema":1,"request":"41134","inputs":{"data/controller/initial.json":"d7cb6cedcd4ddb26de43844aa371dd4e96e45f7a0806be91893a7e0ca97daefd","data/controller/TASKS.json":"e095480747dacf03e37208f07408d1c7866b96a2d8db87cb4bcb7712dfc512ec","data/controller/worlds.json":"601da80d9505098242951500d0b28c92d51cf399bd9c98265978b64089c52c28","data/E9.json":"6e58c5ff2ee202b3505062e90f9bf8b2a0dcc0322c46486c83d4c2bb25ac0656","data/E8.json":"738098fcdef7e8434cace7152afdfb76d38d0f2c078c3a467bc3b184554c49cb","code/original/e7_value_probe.py":"18d136de12ac111cc0555ead8f24f90155b69502b62f3c67201b1a33ca798a15","code/original/e2_core.py":"3cfcca7b7eb6eb2b26ad255b92f85acd2005fcc8804f2f4307b10b2bd036f47a","code/original/e8_reachable_probe.py":"84eb269b267b20cdb2f36a84e74b7f01ce0a358bef6be267ab9214e4b1b12b9d","code/original/e5_plan_transfer.py":"12ffef00de2fb6e98d08fb5be96586e0b7e51e4b7a0f11e05b2ed853e441b869","code/original/e8_workload_probe.py":"7882e64aca09d185929e5edb0122c2a63ae0fddee9bb1947ae8e8915bf7bda62"},"source_sha256":"8832376956346334d53c11ff58bc841cbab20bc3bb5ccbacf245dc336fb9da2b","resource_plan":{"node":"Studio","threads":1,"memory_gib_max":0.5,"output_volume":"/Volumes/Research-Buffer","observed_free_gib":1024,"reason":"small stored-input CPU completion; source runs unchanged","estimated_seconds":60},"prior_recovery":"E9 saved MDL probabilities + six original observations; cost-1 exact replay required","posthoc":true,"original_run_input_hashes":{"data/controller/initial.json":"d7cb6cedcd4ddb26de43844aa371dd4e96e45f7a0806be91893a7e0ca97daefd","data/controller/TASKS.json":"e095480747dacf03e37208f07408d1c7866b96a2d8db87cb4bcb7712dfc512ec","data/controller/worlds.json":"601da80d9505098242951500d0b28c92d51cf399bd9c98265978b64089c52c28","data/E9.json":"6e58c5ff2ee202b3505062e90f9bf8b2a0dcc0322c46486c83d4c2bb25ac0656","data/E8.json":"738098fcdef7e8434cace7152afdfb76d38d0f2c078c3a467bc3b184554c49cb","code/original/e7_value_probe.py":"18d136de12ac111cc0555ead8f24f90155b69502b62f3c67201b1a33ca798a15","code/original/e2_core.py":"3cfcca7b7eb6eb2b26ad255b92f85acd2005fcc8804f2f4307b10b2bd036f47a","code/original/e8_reachable_probe.py":"84eb269b267b20cdb2f36a84e74b7f01ce0a358bef6be267ab9214e4b1b12b9d","code/original/e5_plan_transfer.py":"12ffef00de2fb6e98d08fb5be96586e0b7e51e4b7a0f11e05b2ed853e441b869","code/original/e8_workload_probe.py":"7882e64aca09d185929e5edb0122c2a63ae0fddee9bb1947ae8e8915bf7bda62"},"portable_transport":"Original run byte hashes are preserved in original_run_input_hashes. inputs identifies current portable files: JSON whitespace was minimized without changing parsed values; code unchanged. Provider packets, schemas, prompts and generation metadata remain original bytes with their original hashes."}


==> anc/OPTIONAL_LOG_ANALYSES.json <==
{
  "AI_NL_minus_uniform_NL": {
    "pairs": [
      [
        "new-1",
        "new-2"
      ],
      [
        "new-11",
        "new-12"
      ],
      [
        "new-13",
        "new-14"
      ],
      [
        "new-15",
        "new-16"
      ],
      [
        "new-17",
        "new-18"
      ],
      [
        "new-19",
        "new-20"
      ],
      [
        "new-21",
        "new-22"
      ],
      [
        "new-23",
        "new-24"
      ],
      [
        "new-25",
        "new-26"
      ],
      [
        "new-27",
        "new-28"
      ],
      [
        "new-29",
        "new-30"
      ],
      [
        "new-3",
        "new-4"
      ],
      [
        "new-31",
        "new-32"
      ],
      [
        "new-33",
        "new-34"
      ],
      [
        "new-35",
        "new-36"
      ],
      [
        "new-37",
        "new-38"
      ],
      [
        "new-39",
        "new-40"
      ],
      [
        "new-41",
        "new-42"
      ],
      [
        "new-43",
        "new-44"
      ],
      [
        "new-45",
        "new-46"
      ],
      [
        "new-47",
        "new-48"
      ],
      [
        "new-5",
        "new-6"
      ],
      [
        "new-7",
        "new-8"
      ],
      [
        "new-9",
        "new-10"
      ]
    ],
    "differences": [
      -2.5,
      -11.0,
      -6.25,
      11.0,
      32.0,
      -13.5,
      53.75,
      44.75,
      90.0,
      -3.5,
      -5.75,
      -0.75,
      67.5,
      13.5,
      64.25,
      28.75,
      -6.75,
      -7.75,
      -7.5,
      106.25,
      10.75,
      11.75,
      25.25,
      46.5
    ],
    "total": 540.75,
    "mean": 22.53125,
    "paired_device_range": [
      9.802083333333334,
      36.489583333333336
    ]
  },
  "predicted_vs_realised": {
    "AI_mix": {
      "devices": [
        {
          "pair": [
            "new-1",
            "new-2"
          ],
          "sum_predicted_net_value": 29.098148296379918,
          "realised_saving": -10.25
        },
        {
          "pair": [
            "new-11",
            "new-12"
          ],
          "sum_predicted_net_value": 30.440198369860298,
          "realised_saving": -11.0
        },
        {
          "pair": [
            "new-13",
            "new-14"
          ],
          "sum_predicted_net_value": 13.557011581933807,
          "realised_saving": -6.0
        },
        {
          "pair": [
            "new-15",
            "new-16"
          ],
          "sum_predicted_net_value": 58.204629629629665,
          "realised_saving": 19.25
        },
        {
          "pair": [
            "new-17",
            "new-18"
          ],
          "sum_predicted_net_value": 49.45701388888858,
          "realised_saving": 17.0
        },
        {
          "pair": [
            "new-19",
            "new-20"
          ],
          "sum_predicted_net_value": 9.682775424153874,
          "realised_saving": -7.5
        },
        {
          "pair": [
            "new-21",
            "new-22"
          ],
          "sum_predicted_net_value": 33.44880555555591,
          "realised_saving": -3.25
        },
        {
          "pair": [
            "new-23",
            "new-24"
          ],
          "sum_predicted_net_value": 26.01607555327979,
          "realised_saving": -7.75
        },
        {
          "pair": [
            "new-25",
            "new-26"
          ],
          "sum_predicted_net_value": 55.20344065656536,
          "realised_saving": 90.0
        },
        {
          "pair": [
            "new-27",
            "new-28"
          ],
          "sum_predicted_net_value": 15.83390450861134,
          "realised_saving": -6.5
        },
        {
          "pair": [
            "new-29",
            "new-30"
          ],
          "sum_predicted_net_value": 31.068143010007077,
          "realised_saving": -7.75
        },
        {
          "pair": [
            "new-3",
            "new-4"
          ],
          "sum_predicted_net_value": 16.46347402597428,
          "realised_saving": -5.5
        },
        {
          "pair": [
            "new-31",
            "new-32"
          ],
          "sum_predicted_net_value": 37.51423182441738,
          "realised_saving": 114.25
        },
        {
          "pair": [
            "new-33",
            "new-34"
          ],
          "sum_predicted_net_value": 34.607491546916805,
          "realised_saving": 3.0
        },
        {
          "pair": [
            "new-35",
            "new-36"
          ],
          "sum_predicted_net_value": 56.01174621777113,
          "realised_saving": 79.0
        },
        {
          "pair": [
            "new-37",
            "new-38"
          ],
          "sum_predicted_net_value": 24.29071969696963,
          "realised_saving": 37.5
        },
        {
          "pair": [
            "new-39",
            "new-40"
          ],
          "sum_predicted_net_value": 27.175512889392962,
          "realised_saving": -9.0
        },
        {
          "pair": [
            "new-41",
            "new-42"
          ],
          "sum_predicted_net_value": 36.166996966443776,
          "realised_saving": -5.5
        },
        {
          "pair": [
            "new-43",
            "new-44"
          ],
          "sum_predicted_net_value": 19.271227197875874,
          "realised_saving": -11.75
        },
        {
          "pair": [
            "new-45",
            "new-46"
          ],
          "sum_predicted_net_value": 40.867239010989124,
          "realised_saving": 99.75
        },
        {
          "pair": [
            "new-47",
            "new-48"
          ],
          "sum_predicted_net_value": 41.63288064624368,
          "realised_saving": -9.25
        },
        {
          "pair": [
            "new-5",
            "new-6"
          ],
          "sum_predicted_net_value": 31.564917007353642,
          "realised_saving": 8.25
        },
        {
          "pair": [
            "new-7",
            "new-8"
          ],
          "sum_predicted_net_value": 32.08617914509529,
          "realised_saving": 20.25
        },
        {
          "pair": [
            "new-9",
            "new-10"
          ],
          "sum_predicted_net_value": 12.640007407407097,
          "realised_saving": 43.75
        }
      ],
      "sum_predicted_net_value": 762.3027700577162,
      "realised_saving": 431.0
    },
    "uniform": {
      "devices": [
        {
          "pair": [
            "new-1",
            "new-2"
          ],
          "sum_predicted_net_value": 67.63002998345769,
          "realised_saving": -7.75
        },
        {
          "pair": [
            "new-11",
            "new-12"
          ],
          "sum_predicted_net_value": 82.63978696741862,
          "realised_saving": -4.75
        },
        {
          "pair": [
            "new-13",
            "new-14"
          ],
          "sum_predicted_net_value": 36.16077962285385,
          "realised_saving": -2.25
        },
        {
          "pair": [
            "new-15",
            "new-16"
          ],
          "sum_predicted_net_value": 38.191468253968026,
          "realised_saving": 4.0
        },
        {
          "pair": [
            "new-17",
            "new-18"
          ],
          "sum_predicted_net_value": 57.70986111111114,
          "realised_saving": -15.0
        },
        {
          "pair": [
            "new-19",
            "new-20"
          ],
          "sum_predicted_net_value": 17.51103204439653,
          "realised_saving": -2.5
        },
        {
          "pair": [
            "new-21",
            "new-22"
          ],
          "sum_predicted_net_value": 41.9347592592589,
          "realised_saving": 12.75
        },
        {
          "pair": [
            "new-23",
            "new-24"
          ],
          "sum_predicted_net_value": 45.27112050960733,
          "realised_saving": -16.5
        },
        {
          "pair": [
            "new-25",
            "new-26"
          ],
          "sum_predicted_net_value": 83.73211842505305,
          "realised_saving": -6.75
        },
        {
          "pair": [
            "new-27",
            "new-28"
          ],
          "sum_predicted_net_value": 29.24816666666652,
          "realised_saving": -2.75
        },
        {
          "pair": [
            "new-29",
            "new-30"
          ],
          "sum_predicted_net_value": 59.67097222222225,
          "realised_saving": -6.5
        },
        {
          "pair": [
            "new-3",
            "new-4"
          ],
          "sum_predicted_net_value": 38.03968486029879,
          "realised_saving": -5.25
        },
        {
          "pair": [
            "new-31",
            "new-32"
          ],
          "sum_predicted_net_value": 64.25186809616616,
          "realised_saving": 41.5
        },
        {
          "pair": [
            "new-33",
            "new-34"
          ],
          "sum_predicted_net_value": 53.26118272752868,
          "realised_saving": -3.5
        },
        {
          "pair": [
            "new-35",
            "new-36"
          ],
          "sum_predicted_net_value": 61.176800173510514,
          "realised_saving": 11.0
        },
        {
          "pair": [
            "new-37",
            "new-38"
          ],
          "sum_predicted_net_value": 24.139359504132244,
          "realised_saving": 10.75
        },
        {
          "pair": [
            "new-39",
            "new-40"
          ],
          "sum_predicted_net_value": 57.628012612387636,
          "realised_saving": -10.75
        },
        {
          "pair": [
            "new-41",
            "new-42"
          ],
          "sum_predicted_net_value": 49.680995475112866,
          "realised_saving": -1.0
        },
        {
          "pair": [
            "new-43",
            "new-44"
          ],
          "sum_predicted_net_value": 28.238885041551157,
          "realised_saving": -1.25
        },
        {
          "pair": [
            "new-45",
            "new-46"
          ],
          "sum_predicted_net_value": 56.399230769230826,
          "realised_saving": 35.0
        },
        {
          "pair": [
            "new-47",
            "new-48"
          ],
          "sum_predicted_net_value": 80.4022126056903,
          "realised_saving": -10.5
        },
        {
          "pair": [
            "new-5",
            "new-6"
          ],
          "sum_predicted_net_value": 63.58627410895579,
          "realised_saving": -12.5
        },
        {
          "pair": [
            "new-7",
            "new-8"
          ],
          "sum_predicted_net_value": 53.75501938904682,
          "realised_saving": -9.0
        },
        {
          "pair": [
            "new-9",
            "new-10"
          ],
          "sum_predicted_net_value": 26.715599999999824,
          "realised_saving": -14.75
        }
      ],
      "sum_predicted_net_value": 1216.9752204296253,
      "realised_saving": -18.25
    },
    "MDL_mix": {
      "devices": [
        {
          "pair": [
            "new-1",
            "new-2"
          ],
          "sum_predicted_net_value": 29.098148296379918,
          "realised_saving": -10.25
        },
        {
          "pair": [
            "new-11",
            "new-12"
          ],
          "sum_predicted_net_value": 30.440198369860298,
          "realised_saving": -11.0
        },
        {
          "pair": [
            "new-13",
            "new-14"
          ],
          "sum_predicted_net_value": 13.557011581933807,
          "realised_saving": -6.0
        },
        {
          "pair": [
            "new-15",
            "new-16"
          ],
          "sum_predicted_net_value": 58.204629629629665,
          "realised_saving": 19.25
        },
        {
          "pair": [
            "new-17",
            "new-18"
          ],
          "sum_predicted_net_value": 22.427865312791596,
          "realised_saving": -8.0
        },
        {
          "pair": [
            "new-19",
            "new-20"
          ],
          "sum_predicted_net_value": 9.682775424153874,
          "realised_saving": -7.5
        },
        {
          "pair": [
            "new-21",
            "new-22"
          ],
          "sum_predicted_net_value": 33.44880555555591,
          "realised_saving": -3.25
        },
        {
          "pair": [
            "new-23",
            "new-24"
          ],
          "sum_predicted_net_value": 26.01607555327979,
          "realised_saving": -7.75
        },
        {
          "pair": [
            "new-25",
            "new-26"
          ],
          "sum_predicted_net_value": 55.20344065656536,
          "realised_saving": 90.0
        },
        {
          "pair": [
            "new-27",
            "new-28"
          ],
          "sum_predicted_net_value": 15.83390450861134,
          "realised_saving": -6.5
        },
        {
          "pair": [
            "new-29",
            "new-30"
          ],
          "sum_predicted_net_value": 31.068143010007077,
          "realised_saving": -7.75
        },
        {
          "pair": [
            "new-3",
            "new-4"
          ],
          "sum_predicted_net_value": 16.46347402597428,
          "realised_saving": -5.5
        },
        {
          "pair": [
            "new-31",
            "new-32"
          ],
          "sum_predicted_net_value": 37.51423182441738,
          "realised_saving": 114.25
        },
        {
          "pair": [
            "new-33",
            "new-34"
          ],
          "sum_predicted_net_value": 34.607491546916805,
          "realised_saving": 3.0
        },
        {
          "pair": [
            "new-35",
            "new-36"
          ],
          "sum_predicted_net_value": 69.00910931174133,
          "realised_saving": 105.5
        },
        {
          "pair": [
            "new-37",
            "new-38"
          ],
          "sum_predicted_net_value": 24.29071969696963,
          "realised_saving": 37.5
        },
        {
          "pair": [
            "new-39",
            "new-40"
          ],
          "sum_predicted_net_value": 27.175512889392962,
          "realised_saving": -9.0
        },
        {
          "pair": [
            "new-41",
            "new-42"
          ],
          "sum_predicted_net_value": 36.166996966443776,
          "realised_saving": -5.5
        },
        {
          "pair": [
            "new-43",
            "new-44"
          ],
          "sum_predicted_net_value": 19.271227197875874,
          "realised_saving": -11.75
        },
        {
          "pair": [
            "new-45",
            "new-46"
          ],
          "sum_predicted_net_value": 40.867239010989124,
          "realised_saving": 99.75
        },
        {
          "pair": [
            "new-47",
            "new-48"
          ],
          "sum_predicted_net_value": 68.990949730095,
          "realised_saving": -9.75
        },
        {
          "pair": [
            "new-5",
            "new-6"
          ],
          "sum_predicted_net_value": 31.564917007353642,
          "realised_saving": 8.25
        },
        {
          "pair": [
            "new-7",
            "new-8"
          ],
          "sum_predicted_net_value": 32.08617914509529,
          "realised_saving": 20.25
        },
        {
          "pair": [
            "new-9",
            "new-10"
          ],
          "sum_predicted_net_value": 12.640007407407097,
          "realised_saving": 43.75
        }
      ],
      "sum_predicted_net_value": 775.6290536594407,
      "realised_saving": 432.0
    }
  },
  "score_interpretation": "Scores are sequential myopic values over overlapping remaining menus, not additive calibrated forecasts of the policy-level counterfactual saving. The juxtaposition is a descriptive diagnostic, not a calibration estimator.",
  "MDL_normal_learning": {
    "execution_cost": 8502.5,
    "first_success": 761,
    "probe_cost": 0,
    "total_cost": 8502.5,
    "trial_n": 0
  },
  "large_prediction": {
    "unit": "six paired devices, two guards x64 held-out contexts each",
    "difference_count": 31,
    "device_accuracy_differences": [
      0.0625,
      0.1171875,
      -0.0390625,
      0.0390625,
      0.0,
      0.0625
    ],
    "mean_accuracy_difference": 0.040364583333333336,
    "paired_device_range": [
      0.0,
      0.07942708333333333
    ]
  },
  "per_device_refutation": [
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 19,
      "fallback_after_failure": 3,
      "normal_observations": 88,
      "first_refutation_jobs": {
        "new-1": 8
      },
      "total_cost": 304.5
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 20,
      "fallback_after_failure": 2,
      "normal_observations": 86,
      "first_refutation_jobs": {
        "new-1": 8
      },
      "total_cost": 302.0
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 20,
      "fallback_after_failure": 2,
      "normal_observations": 86,
      "first_refutation_jobs": {
        "new-1": 8
      },
      "total_cost": 312.25
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 24,
      "fallback_after_failure": 1,
      "normal_observations": 80,
      "first_refutation_jobs": {
        "new-4": 1
      },
      "total_cost": 316.5
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 24,
      "fallback_after_failure": 1,
      "normal_observations": 80,
      "first_refutation_jobs": {
        "new-4": 1
      },
      "total_cost": 315.75
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 25,
      "fallback_after_failure": 0,
      "normal_observations": 78,
      "first_refutation_jobs": {
        "new-4": 1
      },
      "total_cost": 321.25
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 0,
      "fallback_after_failure": 3,
      "normal_observations": 126,
      "first_refutation_jobs": {
        "new-5": 18,
        "new-6": 49
      },
      "total_cost": 200.5
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 1,
      "fallback_after_failure": 4,
      "normal_observations": 123,
      "first_refutation_jobs": {
        "new-5": 18,
        "new-6": 30
      },
      "total_cost": 212.25
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 2,
      "fallback_after_failure": 1,
      "normal_observations": 123,
      "first_refutation_jobs": {
        "new-6": 1,
        "new-5": 1
      },
      "total_cost": 204.0
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 14,
      "fallback_after_failure": 1,
      "normal_observations": 99,
      "first_refutation_jobs": {
        "new-7": 7
      },
      "total_cost": 261.25
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 20,
      "fallback_after_failure": 0,
      "normal_observations": 88,
      "first_refutation_jobs": {},
      "total_cost": 286.5
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 15,
      "fallback_after_failure": 0,
      "normal_observations": 98,
      "first_refutation_jobs": {
        "new-7": 1
      },
      "total_cost": 266.25
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 8,
      "fallback_after_failure": 2,
      "normal_observations": 111,
      "first_refutation_jobs": {
        "new-9": 10
      },
      "total_cost": 248.75
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 19,
      "fallback_after_failure": 0,
      "normal_observations": 90,
      "first_refutation_jobs": {},
      "total_cost": 295.25
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 10,
      "fallback_after_failure": 0,
      "normal_observations": 108,
      "first_refutation_jobs": {
        "new-9": 1
      },
      "total_cost": 251.5
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 24,
      "fallback_after_failure": 5,
      "normal_observations": 78,
      "first_refutation_jobs": {
        "new-11": 24
      },
      "total_cost": 342.75
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 28,
      "fallback_after_failure": 1,
      "normal_observations": 71,
      "first_refutation_jobs": {
        "new-11": 24
      },
      "total_cost": 331.75
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 28,
      "fallback_after_failure": 1,
      "normal_observations": 71,
      "first_refutation_jobs": {
        "new-11": 24
      },
      "total_cost": 342.75
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 1,
      "fallback_after_failure": 5,
      "normal_observations": 123,
      "first_refutation_jobs": {
        "new-13": 3
      },
      "total_cost": 214.25
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 3,
      "fallback_after_failure": 3,
      "normal_observations": 119,
      "first_refutation_jobs": {
        "new-13": 3
      },
      "total_cost": 208.0
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 4,
      "fallback_after_failure": 2,
      "normal_observations": 118,
      "first_refutation_jobs": {
        "new-13": 1
      },
      "total_cost": 214.0
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 52,
      "fallback_after_failure": 3,
      "normal_observations": 22,
      "first_refutation_jobs": {
        "new-16": 6,
        "new-15": 35
      },
      "total_cost": 477.25
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 57,
      "fallback_after_failure": 1,
      "normal_observations": 14,
      "first_refutation_jobs": {
        "new-16": 6
      },
      "total_cost": 488.25
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 48,
      "fallback_after_failure": 3,
      "normal_observations": 29,
      "first_refutation_jobs": {
        "new-15": 1,
        "new-16": 1
      },
      "total_cost": 469.0
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 30,
      "fallback_after_failure": 3,
      "normal_observations": 65,
      "first_refutation_jobs": {
        "new-17": 2,
        "new-18": 6
      },
      "total_cost": 362.25
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 32,
      "fallback_after_failure": 6,
      "normal_observations": 61,
      "first_refutation_jobs": {
        "new-17": 2,
        "new-18": 16
      },
      "total_cost": 394.25
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 29,
      "fallback_after_failure": 4,
      "normal_observations": 67,
      "first_refutation_jobs": {
        "new-18": 1,
        "new-17": 2
      },
      "total_cost": 377.25
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 0,
      "immediate_backup": 46,
      "fallback_after_failure": 7,
      "normal_observations": 31,
      "first_refutation_jobs": {},
      "total_cost": 468.75
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 0,
      "immediate_backup": 53,
      "fallback_after_failure": 0,
      "normal_observations": 22,
      "first_refutation_jobs": {},
      "total_cost": 455.25
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 0,
      "immediate_backup": 53,
      "fallback_after_failure": 0,
      "normal_observations": 22,
      "first_refutation_jobs": {},
      "total_cost": 462.75
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 7,
      "fallback_after_failure": 2,
      "normal_observations": 113,
      "first_refutation_jobs": {
        "new-22": 1,
        "new-21": 10
      },
      "total_cost": 233.5
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 18,
      "fallback_after_failure": 1,
      "normal_observations": 92,
      "first_refutation_jobs": {
        "new-22": 1
      },
      "total_cost": 287.25
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 18,
      "fallback_after_failure": 0,
      "normal_observations": 92,
      "first_refutation_jobs": {
        "new-22": 1
      },
      "total_cost": 290.5
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 28,
      "fallback_after_failure": 2,
      "normal_observations": 70,
      "first_refutation_jobs": {
        "new-23": 2
      },
      "total_cost": 343.5
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 39,
      "fallback_after_failure": 0,
      "normal_observations": 50,
      "first_refutation_jobs": {},
      "total_cost": 388.25
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 39,
      "fallback_after_failure": 0,
      "normal_observations": 50,
      "first_refutation_jobs": {},
      "total_cost": 396.0
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 21,
      "fallback_after_failure": 6,
      "normal_observations": 83,
      "first_refutation_jobs": {
        "new-26": 5
      },
      "total_cost": 340.25
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 47,
      "fallback_after_failure": 0,
      "normal_observations": 34,
      "first_refutation_jobs": {},
      "total_cost": 430.25
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 27,
      "fallback_after_failure": 0,
      "normal_observations": 74,
      "first_refutation_jobs": {
        "new-26": 1
      },
      "total_cost": 340.25
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 25,
      "fallback_after_failure": 4,
      "normal_observations": 76,
      "first_refutation_jobs": {
        "new-28": 4
      },
      "total_cost": 335.5
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 27,
      "fallback_after_failure": 2,
      "normal_observations": 74,
      "first_refutation_jobs": {
        "new-28": 4
      },
      "total_cost": 332.0
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 28,
      "fallback_after_failure": 1,
      "normal_observations": 72,
      "first_refutation_jobs": {
        "new-28": 1
      },
      "total_cost": 338.5
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 33,
      "fallback_after_failure": 4,
      "normal_observations": 60,
      "first_refutation_jobs": {
        "new-29": 2
      },
      "total_cost": 396.25
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 35,
      "fallback_after_failure": 2,
      "normal_observations": 56,
      "first_refutation_jobs": {
        "new-29": 2
      },
      "total_cost": 390.5
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 36,
      "fallback_after_failure": 1,
      "normal_observations": 55,
      "first_refutation_jobs": {
        "new-29": 1
      },
      "total_cost": 398.25
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 25,
      "fallback_after_failure": 4,
      "normal_observations": 75,
      "first_refutation_jobs": {
        "new-31": 2,
        "new-32": 28
      },
      "total_cost": 340.5
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 39,
      "fallback_after_failure": 3,
      "normal_observations": 47,
      "first_refutation_jobs": {
        "new-31": 2
      },
      "total_cost": 408.0
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 16,
      "fallback_after_failure": 3,
      "normal_observations": 93,
      "first_refutation_jobs": {
        "new-32": 1,
        "new-31": 23
      },
      "total_cost": 293.75
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 0,
      "fallback_after_failure": 1,
      "normal_observations": 127,
      "first_refutation_jobs": {
        "new-33": 6,
        "new-34": 24
      },
      "total_cost": 183.75
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 1,
      "fallback_after_failure": 2,
      "normal_observations": 124,
      "first_refutation_jobs": {
        "new-33": 6
      },
      "total_cost": 197.25
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 1,
      "fallback_after_failure": 1,
      "normal_observations": 125,
      "first_refutation_jobs": {
        "new-33": 1
      },
      "total_cost": 194.25
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 6,
      "fallback_after_failure": 0,
      "normal_observations": 116,
      "first_refutation_jobs": {
        "new-35": 11
      },
      "total_cost": 217.0
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 19,
      "fallback_after_failure": 0,
      "normal_observations": 90,
      "first_refutation_jobs": {},
      "total_cost": 281.25
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 3,
      "fallback_after_failure": 0,
      "normal_observations": 122,
      "first_refutation_jobs": {
        "new-35": 1
      },
      "total_cost": 202.25
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 44,
      "fallback_after_failure": 4,
      "normal_observations": 37,
      "first_refutation_jobs": {
        "new-37": 15,
        "new-38": 39
      },
      "total_cost": 445.0
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 52,
      "fallback_after_failure": 3,
      "normal_observations": 21,
      "first_refutation_jobs": {
        "new-37": 18
      },
      "total_cost": 473.75
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 41,
      "fallback_after_failure": 3,
      "normal_observations": 43,
      "first_refutation_jobs": {
        "new-38": 1,
        "new-37": 1
      },
      "total_cost": 436.25
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 0,
      "immediate_backup": 31,
      "fallback_after_failure": 4,
      "normal_observations": 63,
      "first_refutation_jobs": {},
      "total_cost": 372.75
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 0,
      "immediate_backup": 35,
      "fallback_after_failure": 0,
      "normal_observations": 58,
      "first_refutation_jobs": {},
      "total_cost": 366.0
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 0,
      "immediate_backup": 35,
      "fallback_after_failure": 0,
      "normal_observations": 58,
      "first_refutation_jobs": {},
      "total_cost": 375.0
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 0,
      "immediate_backup": 39,
      "fallback_after_failure": 6,
      "normal_observations": 44,
      "first_refutation_jobs": {},
      "total_cost": 431.75
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 0,
      "immediate_backup": 44,
      "fallback_after_failure": 1,
      "normal_observations": 39,
      "first_refutation_jobs": {},
      "total_cost": 424.0
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 0,
      "immediate_backup": 45,
      "fallback_after_failure": 0,
      "normal_observations": 38,
      "first_refutation_jobs": {},
      "total_cost": 429.5
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 60,
      "fallback_after_failure": 4,
      "normal_observations": 8,
      "first_refutation_jobs": {
        "new-43": 2,
        "new-44": 2
      },
      "total_cost": 523.0
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 63,
      "fallback_after_failure": 1,
      "normal_observations": 2,
      "first_refutation_jobs": {
        "new-44": 9
      },
      "total_cost": 515.5
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 62,
      "fallback_after_failure": 2,
      "normal_observations": 4,
      "first_refutation_jobs": {
        "new-43": 1,
        "new-44": 1
      },
      "total_cost": 527.25
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 17,
      "fallback_after_failure": 4,
      "normal_observations": 92,
      "first_refutation_jobs": {
        "new-46": 5,
        "new-45": 18
      },
      "total_cost": 314.5
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 2,
      "immediate_backup": 45,
      "fallback_after_failure": 0,
      "normal_observations": 38,
      "first_refutation_jobs": {},
      "total_cost": 420.75
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 2,
      "immediate_backup": 22,
      "fallback_after_failure": 0,
      "normal_observations": 84,
      "first_refutation_jobs": {
        "new-46": 1
      },
      "total_cost": 321.0
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "arm": "uniform+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 17,
      "fallback_after_failure": 1,
      "normal_observations": 93,
      "first_refutation_jobs": {
        "new-47": 6
      },
      "total_cost": 285.5
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "arm": "AI_mix+no_probe",
      "wrong_AI_guards": 1,
      "immediate_backup": 20,
      "fallback_after_failure": 0,
      "normal_observations": 88,
      "first_refutation_jobs": {},
      "total_cost": 296.25
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "arm": "AI_mix+workload_VOI",
      "wrong_AI_guards": 1,
      "immediate_backup": 20,
      "fallback_after_failure": 0,
      "normal_observations": 88,
      "first_refutation_jobs": {},
      "total_cost": 305.5
    }
  ],
  "correctness_difficulty_strata": [
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        3,
        2
      ],
      "AI_NL_cost": 302.0,
      "uniform_NL_cost": 304.5,
      "AI_workload_saving": -10.25
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        4,
        3
      ],
      "AI_NL_cost": 331.75,
      "uniform_NL_cost": 342.75,
      "AI_workload_saving": -11.0
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        3,
        2
      ],
      "AI_NL_cost": 208.0,
      "uniform_NL_cost": 214.25,
      "AI_workload_saving": -6.0
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        3,
        3
      ],
      "AI_NL_cost": 488.25,
      "uniform_NL_cost": 477.25,
      "AI_workload_saving": 19.25
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        3,
        3
      ],
      "AI_NL_cost": 394.25,
      "uniform_NL_cost": 362.25,
      "AI_workload_saving": 17.0
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "incorrect_AI_guards": 0,
      "literal_counts": [
        2,
        2
      ],
      "AI_NL_cost": 455.25,
      "uniform_NL_cost": 468.75,
      "AI_workload_saving": -7.5
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        4,
        4
      ],
      "AI_NL_cost": 287.25,
      "uniform_NL_cost": 233.5,
      "AI_workload_saving": -3.25
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        4,
        2
      ],
      "AI_NL_cost": 388.25,
      "uniform_NL_cost": 343.5,
      "AI_workload_saving": -7.75
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        2,
        3
      ],
      "AI_NL_cost": 430.25,
      "uniform_NL_cost": 340.25,
      "AI_workload_saving": 90.0
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        2,
        3
      ],
      "AI_NL_cost": 332.0,
      "uniform_NL_cost": 335.5,
      "AI_workload_saving": -6.5
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        3,
        2
      ],
      "AI_NL_cost": 390.5,
      "uniform_NL_cost": 396.25,
      "AI_workload_saving": -7.75
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        4,
        4
      ],
      "AI_NL_cost": 315.75,
      "uniform_NL_cost": 316.5,
      "AI_workload_saving": -5.5
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        3,
        3
      ],
      "AI_NL_cost": 408.0,
      "uniform_NL_cost": 340.5,
      "AI_workload_saving": 114.25
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        2,
        4
      ],
      "AI_NL_cost": 197.25,
      "uniform_NL_cost": 183.75,
      "AI_workload_saving": 3.0
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        4,
        2
      ],
      "AI_NL_cost": 281.25,
      "uniform_NL_cost": 217.0,
      "AI_workload_saving": 79.0
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        4,
        3
      ],
      "AI_NL_cost": 473.75,
      "uniform_NL_cost": 445.0,
      "AI_workload_saving": 37.5
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "incorrect_AI_guards": 0,
      "literal_counts": [
        2,
        2
      ],
      "AI_NL_cost": 366.0,
      "uniform_NL_cost": 372.75,
      "AI_workload_saving": -9.0
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "incorrect_AI_guards": 0,
      "literal_counts": [
        2,
        2
      ],
      "AI_NL_cost": 424.0,
      "uniform_NL_cost": 431.75,
      "AI_workload_saving": -5.5
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        4,
        3
      ],
      "AI_NL_cost": 515.5,
      "uniform_NL_cost": 523.0,
      "AI_workload_saving": -11.75
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        3,
        4
      ],
      "AI_NL_cost": 420.75,
      "uniform_NL_cost": 314.5,
      "AI_workload_saving": 99.75
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        4,
        2
      ],
      "AI_NL_cost": 296.25,
      "uniform_NL_cost": 285.5,
      "AI_workload_saving": -9.25
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        4,
        3
      ],
      "AI_NL_cost": 212.25,
      "uniform_NL_cost": 200.5,
      "AI_workload_saving": 8.25
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "incorrect_AI_guards": 1,
      "literal_counts": [
        4,
        2
      ],
      "AI_NL_cost": 286.5,
      "uniform_NL_cost": 261.25,
      "AI_workload_saving": 20.25
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "incorrect_AI_guards": 2,
      "literal_counts": [
        4,
        4
      ],
      "AI_NL_cost": 295.25,
      "uniform_NL_cost": 248.75,
      "AI_workload_saving": 43.75
    }
  ],
  "selector_device_comparison": {
    "AI_mix+no_probe": {
      "new-1,new-2": {
        "total_cost": 302.0,
        "probe_cost": 0,
        "execution_cost": 302.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 42,
        "immediate_backup": 20,
        "fallback_after_failure": 2,
        "normal_observations": 86,
        "wrong_seed_guards_refuted": 1
      },
      "new-3,new-4": {
        "total_cost": 315.75,
        "probe_cost": 0,
        "execution_cost": 315.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 39,
        "immediate_backup": 24,
        "fallback_after_failure": 1,
        "normal_observations": 80,
        "wrong_seed_guards_refuted": 1
      },
      "new-5,new-6": {
        "total_cost": 212.25,
        "probe_cost": 0,
        "execution_cost": 212.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 59,
        "immediate_backup": 1,
        "fallback_after_failure": 4,
        "normal_observations": 123,
        "wrong_seed_guards_refuted": 2
      },
      "new-7,new-8": {
        "total_cost": 286.5,
        "probe_cost": 0,
        "execution_cost": 286.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 44,
        "immediate_backup": 20,
        "fallback_after_failure": 0,
        "normal_observations": 88,
        "wrong_seed_guards_refuted": 0
      },
      "new-9,new-10": {
        "total_cost": 295.25,
        "probe_cost": 0,
        "execution_cost": 295.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 45,
        "immediate_backup": 19,
        "fallback_after_failure": 0,
        "normal_observations": 90,
        "wrong_seed_guards_refuted": 0
      },
      "new-11,new-12": {
        "total_cost": 331.75,
        "probe_cost": 0,
        "execution_cost": 331.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 35,
        "immediate_backup": 28,
        "fallback_after_failure": 1,
        "normal_observations": 71,
        "wrong_seed_guards_refuted": 1
      },
      "new-13,new-14": {
        "total_cost": 208.0,
        "probe_cost": 0,
        "execution_cost": 208.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 58,
        "immediate_backup": 3,
        "fallback_after_failure": 3,
        "normal_observations": 119,
        "wrong_seed_guards_refuted": 1
      },
      "new-15,new-16": {
        "total_cost": 488.25,
        "probe_cost": 0,
        "execution_cost": 488.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 6,
        "immediate_backup": 57,
        "fallback_after_failure": 1,
        "normal_observations": 14,
        "wrong_seed_guards_refuted": 1
      },
      "new-17,new-18": {
        "total_cost": 394.25,
        "probe_cost": 0,
        "execution_cost": 394.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 26,
        "immediate_backup": 32,
        "fallback_after_failure": 6,
        "normal_observations": 61,
        "wrong_seed_guards_refuted": 2
      },
      "new-19,new-20": {
        "total_cost": 455.25,
        "probe_cost": 0,
        "execution_cost": 455.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 11,
        "immediate_backup": 53,
        "fallback_after_failure": 0,
        "normal_observations": 22,
        "wrong_seed_guards_refuted": 0
      },
      "new-21,new-22": {
        "total_cost": 287.25,
        "probe_cost": 0,
        "execution_cost": 287.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 45,
        "immediate_backup": 18,
        "fallback_after_failure": 1,
        "normal_observations": 92,
        "wrong_seed_guards_refuted": 1
      },
      "new-23,new-24": {
        "total_cost": 388.25,
        "probe_cost": 0,
        "execution_cost": 388.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 25,
        "immediate_backup": 39,
        "fallback_after_failure": 0,
        "normal_observations": 50,
        "wrong_seed_guards_refuted": 0
      },
      "new-25,new-26": {
        "total_cost": 430.25,
        "probe_cost": 0,
        "execution_cost": 430.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 17,
        "immediate_backup": 47,
        "fallback_after_failure": 0,
        "normal_observations": 34,
        "wrong_seed_guards_refuted": 0
      },
      "new-27,new-28": {
        "total_cost": 332.0,
        "probe_cost": 0,
        "execution_cost": 332.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 35,
        "immediate_backup": 27,
        "fallback_after_failure": 2,
        "normal_observations": 74,
        "wrong_seed_guards_refuted": 1
      },
      "new-29,new-30": {
        "total_cost": 390.5,
        "probe_cost": 0,
        "execution_cost": 390.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 27,
        "immediate_backup": 35,
        "fallback_after_failure": 2,
        "normal_observations": 56,
        "wrong_seed_guards_refuted": 1
      },
      "new-31,new-32": {
        "total_cost": 408.0,
        "probe_cost": 0,
        "execution_cost": 408.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 22,
        "immediate_backup": 39,
        "fallback_after_failure": 3,
        "normal_observations": 47,
        "wrong_seed_guards_refuted": 1
      },
      "new-33,new-34": {
        "total_cost": 197.25,
        "probe_cost": 0,
        "execution_cost": 197.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 61,
        "immediate_backup": 1,
        "fallback_after_failure": 2,
        "normal_observations": 124,
        "wrong_seed_guards_refuted": 1
      },
      "new-35,new-36": {
        "total_cost": 281.25,
        "probe_cost": 0,
        "execution_cost": 281.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 45,
        "immediate_backup": 19,
        "fallback_after_failure": 0,
        "normal_observations": 90,
        "wrong_seed_guards_refuted": 0
      },
      "new-37,new-38": {
        "total_cost": 473.75,
        "probe_cost": 0,
        "execution_cost": 473.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 9,
        "immediate_backup": 52,
        "fallback_after_failure": 3,
        "normal_observations": 21,
        "wrong_seed_guards_refuted": 1
      },
      "new-39,new-40": {
        "total_cost": 366.0,
        "probe_cost": 0,
        "execution_cost": 366.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 29,
        "immediate_backup": 35,
        "fallback_after_failure": 0,
        "normal_observations": 58,
        "wrong_seed_guards_refuted": 0
      },
      "new-41,new-42": {
        "total_cost": 424.0,
        "probe_cost": 0,
        "execution_cost": 424.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 19,
        "immediate_backup": 44,
        "fallback_after_failure": 1,
        "normal_observations": 39,
        "wrong_seed_guards_refuted": 0
      },
      "new-43,new-44": {
        "total_cost": 515.5,
        "probe_cost": 0,
        "execution_cost": 515.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 0,
        "immediate_backup": 63,
        "fallback_after_failure": 1,
        "normal_observations": 2,
        "wrong_seed_guards_refuted": 1
      },
      "new-45,new-46": {
        "total_cost": 420.75,
        "probe_cost": 0,
        "execution_cost": 420.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 19,
        "immediate_backup": 45,
        "fallback_after_failure": 0,
        "normal_observations": 38,
        "wrong_seed_guards_refuted": 0
      },
      "new-47,new-48": {
        "total_cost": 296.25,
        "probe_cost": 0,
        "execution_cost": 296.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 44,
        "immediate_backup": 20,
        "fallback_after_failure": 0,
        "normal_observations": 88,
        "wrong_seed_guards_refuted": 0
      }
    },
    "AI_mix+workload": {
      "new-1,new-2": {
        "total_cost": 312.25,
        "probe_cost": 9.75,
        "execution_cost": 302.5,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 42,
        "immediate_backup": 20,
        "fallback_after_failure": 2,
        "normal_observations": 86,
        "wrong_seed_guards_refuted": 1
      },
      "new-3,new-4": {
        "total_cost": 321.25,
        "probe_cost": 9.0,
        "execution_cost": 312.25,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 39,
        "immediate_backup": 25,
        "fallback_after_failure": 0,
        "normal_observations": 78,
        "wrong_seed_guards_refuted": 1
      },
      "new-5,new-6": {
        "total_cost": 204.0,
        "probe_cost": 8.5,
        "execution_cost": 195.5,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 61,
        "immediate_backup": 2,
        "fallback_after_failure": 1,
        "normal_observations": 123,
        "wrong_seed_guards_refuted": 2
      },
      "new-7,new-8": {
        "total_cost": 266.25,
        "probe_cost": 7.0,
        "execution_cost": 259.25,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 49,
        "immediate_backup": 15,
        "fallback_after_failure": 0,
        "normal_observations": 98,
        "wrong_seed_guards_refuted": 1
      },
      "new-9,new-10": {
        "total_cost": 251.5,
        "probe_cost": 7.75,
        "execution_cost": 243.75,
        "reset_cost": 1.0,
        "setup_cost": 1.25,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 54,
        "immediate_backup": 10,
        "fallback_after_failure": 0,
        "normal_observations": 108,
        "wrong_seed_guards_refuted": 1
      },
      "new-11,new-12": {
        "total_cost": 342.75,
        "probe_cost": 11.0,
        "execution_cost": 331.75,
        "reset_cost": 1.0,
        "setup_cost": 4.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 28,
        "fallback_after_failure": 1,
        "normal_observations": 71,
        "wrong_seed_guards_refuted": 1
      },
      "new-13,new-14": {
        "total_cost": 214.0,
        "probe_cost": 7.5,
        "execution_cost": 206.5,
        "reset_cost": 1.0,
        "setup_cost": 1.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 58,
        "immediate_backup": 4,
        "fallback_after_failure": 2,
        "normal_observations": 118,
        "wrong_seed_guards_refuted": 1
      },
      "new-15,new-16": {
        "total_cost": 469.0,
        "probe_cost": 12.25,
        "execution_cost": 456.75,
        "reset_cost": 1.0,
        "setup_cost": 4.5,
        "query_cost": 6.75,
        "trial_n": 4,
        "first_success": 13,
        "immediate_backup": 48,
        "fallback_after_failure": 3,
        "normal_observations": 29,
        "wrong_seed_guards_refuted": 2
      },
      "new-17,new-18": {
        "total_cost": 377.25,
        "probe_cost": 11.75,
        "execution_cost": 365.5,
        "reset_cost": 1.0,
        "setup_cost": 5.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 31,
        "immediate_backup": 29,
        "fallback_after_failure": 4,
        "normal_observations": 67,
        "wrong_seed_guards_refuted": 2
      },
      "new-19,new-20": {
        "total_cost": 462.75,
        "probe_cost": 7.5,
        "execution_cost": 455.25,
        "reset_cost": 1.0,
        "setup_cost": 1.25,
        "query_cost": 5.25,
        "trial_n": 4,
        "first_success": 11,
        "immediate_backup": 53,
        "fallback_after_failure": 0,
        "normal_observations": 22,
        "wrong_seed_guards_refuted": 0
      },
      "new-21,new-22": {
        "total_cost": 290.5,
        "probe_cost": 11.5,
        "execution_cost": 279.0,
        "reset_cost": 1.0,
        "setup_cost": 5.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 46,
        "immediate_backup": 18,
        "fallback_after_failure": 0,
        "normal_observations": 92,
        "wrong_seed_guards_refuted": 1
      },
      "new-23,new-24": {
        "total_cost": 396.0,
        "probe_cost": 7.75,
        "execution_cost": 388.25,
        "reset_cost": 1.0,
        "setup_cost": 1.25,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 25,
        "immediate_backup": 39,
        "fallback_after_failure": 0,
        "normal_observations": 50,
        "wrong_seed_guards_refuted": 0
      },
      "new-25,new-26": {
        "total_cost": 340.25,
        "probe_cost": 12.25,
        "execution_cost": 328.0,
        "reset_cost": 1.0,
        "setup_cost": 5.0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 37,
        "immediate_backup": 27,
        "fallback_after_failure": 0,
        "normal_observations": 74,
        "wrong_seed_guards_refuted": 1
      },
      "new-27,new-28": {
        "total_cost": 338.5,
        "probe_cost": 9.0,
        "execution_cost": 329.5,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.0,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 28,
        "fallback_after_failure": 1,
        "normal_observations": 72,
        "wrong_seed_guards_refuted": 1
      },
      "new-29,new-30": {
        "total_cost": 398.25,
        "probe_cost": 9.5,
        "execution_cost": 388.75,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 27,
        "immediate_backup": 36,
        "fallback_after_failure": 1,
        "normal_observations": 55,
        "wrong_seed_guards_refuted": 1
      },
      "new-31,new-32": {
        "total_cost": 293.75,
        "probe_cost": 9.75,
        "execution_cost": 284.0,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 45,
        "immediate_backup": 16,
        "fallback_after_failure": 3,
        "normal_observations": 93,
        "wrong_seed_guards_refuted": 2
      },
      "new-33,new-34": {
        "total_cost": 194.25,
        "probe_cost": 7.0,
        "execution_cost": 187.25,
        "reset_cost": 1.0,
        "setup_cost": 1.0,
        "query_cost": 5.0,
        "trial_n": 4,
        "first_success": 62,
        "immediate_backup": 1,
        "fallback_after_failure": 1,
        "normal_observations": 125,
        "wrong_seed_guards_refuted": 1
      },
      "new-35,new-36": {
        "total_cost": 202.25,
        "probe_cost": 6.5,
        "execution_cost": 195.75,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 61,
        "immediate_backup": 3,
        "fallback_after_failure": 0,
        "normal_observations": 122,
        "wrong_seed_guards_refuted": 1
      },
      "new-37,new-38": {
        "total_cost": 436.25,
        "probe_cost": 13.25,
        "execution_cost": 423.0,
        "reset_cost": 1.0,
        "setup_cost": 6.0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 20,
        "immediate_backup": 41,
        "fallback_after_failure": 3,
        "normal_observations": 43,
        "wrong_seed_guards_refuted": 2
      },
      "new-39,new-40": {
        "total_cost": 375.0,
        "probe_cost": 9.25,
        "execution_cost": 365.75,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.25,
        "trial_n": 4,
        "first_success": 29,
        "immediate_backup": 35,
        "fallback_after_failure": 0,
        "normal_observations": 58,
        "wrong_seed_guards_refuted": 0
      },
      "new-41,new-42": {
        "total_cost": 429.5,
        "probe_cost": 7.0,
        "execution_cost": 422.5,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 19,
        "immediate_backup": 45,
        "fallback_after_failure": 0,
        "normal_observations": 38,
        "wrong_seed_guards_refuted": 0
      },
      "new-43,new-44": {
        "total_cost": 527.25,
        "probe_cost": 9.25,
        "execution_cost": 518.0,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 0,
        "immediate_backup": 62,
        "fallback_after_failure": 2,
        "normal_observations": 4,
        "wrong_seed_guards_refuted": 2
      },
      "new-45,new-46": {
        "total_cost": 321.0,
        "probe_cost": 11.25,
        "execution_cost": 309.75,
        "reset_cost": 1.0,
        "setup_cost": 4.5,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 42,
        "immediate_backup": 22,
        "fallback_after_failure": 0,
        "normal_observations": 84,
        "wrong_seed_guards_refuted": 1
      },
      "new-47,new-48": {
        "total_cost": 305.5,
        "probe_cost": 9.25,
        "execution_cost": 296.25,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 44,
        "immediate_backup": 20,
        "fallback_after_failure": 0,
        "normal_observations": 88,
        "wrong_seed_guards_refuted": 0
      }
    },
    "AI_mix+EIG": {
      "new-1,new-2": {
        "total_cost": 307.5,
        "probe_cost": 7.75,
        "execution_cost": 299.75,
        "reset_cost": 1.0,
        "setup_cost": 1.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 42,
        "immediate_backup": 22,
        "fallback_after_failure": 0,
        "normal_observations": 84,
        "wrong_seed_guards_refuted": 1
      },
      "new-3,new-4": {
        "total_cost": 321.5,
        "probe_cost": 9.25,
        "execution_cost": 312.25,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 39,
        "immediate_backup": 25,
        "fallback_after_failure": 0,
        "normal_observations": 78,
        "wrong_seed_guards_refuted": 1
      },
      "new-5,new-6": {
        "total_cost": 210.5,
        "probe_cost": 7.0,
        "execution_cost": 203.5,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 60,
        "immediate_backup": 2,
        "fallback_after_failure": 2,
        "normal_observations": 123,
        "wrong_seed_guards_refuted": 2
      },
      "new-7,new-8": {
        "total_cost": 296.25,
        "probe_cost": 9.75,
        "execution_cost": 286.5,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 44,
        "immediate_backup": 20,
        "fallback_after_failure": 0,
        "normal_observations": 88,
        "wrong_seed_guards_refuted": 0
      },
      "new-9,new-10": {
        "total_cost": 250.0,
        "probe_cost": 6.5,
        "execution_cost": 243.5,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 54,
        "immediate_backup": 10,
        "fallback_after_failure": 0,
        "normal_observations": 108,
        "wrong_seed_guards_refuted": 1
      },
      "new-11,new-12": {
        "total_cost": 340.25,
        "probe_cost": 8.5,
        "execution_cost": 331.75,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 28,
        "fallback_after_failure": 1,
        "normal_observations": 71,
        "wrong_seed_guards_refuted": 1
      },
      "new-13,new-14": {
        "total_cost": 215.0,
        "probe_cost": 8.5,
        "execution_cost": 206.5,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 58,
        "immediate_backup": 4,
        "fallback_after_failure": 2,
        "normal_observations": 118,
        "wrong_seed_guards_refuted": 1
      },
      "new-15,new-16": {
        "total_cost": 473.75,
        "probe_cost": 10.5,
        "execution_cost": 463.25,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 6.5,
        "trial_n": 4,
        "first_success": 13,
        "immediate_backup": 46,
        "fallback_after_failure": 5,
        "normal_observations": 33,
        "wrong_seed_guards_refuted": 2
      },
      "new-17,new-18": {
        "total_cost": 367.5,
        "probe_cost": 8.0,
        "execution_cost": 359.5,
        "reset_cost": 1.0,
        "setup_cost": 1.25,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 31,
        "immediate_backup": 32,
        "fallback_after_failure": 1,
        "normal_observations": 63,
        "wrong_seed_guards_refuted": 2
      },
      "new-19,new-20": {
        "total_cost": 464.25,
        "probe_cost": 9.0,
        "execution_cost": 455.25,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 11,
        "immediate_backup": 53,
        "fallback_after_failure": 0,
        "normal_observations": 22,
        "wrong_seed_guards_refuted": 0
      },
      "new-21,new-22": {
        "total_cost": 224.75,
        "probe_cost": 9.25,
        "execution_cost": 215.5,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 58,
        "immediate_backup": 5,
        "fallback_after_failure": 1,
        "normal_observations": 118,
        "wrong_seed_guards_refuted": 2
      },
      "new-23,new-24": {
        "total_cost": 397.75,
        "probe_cost": 9.5,
        "execution_cost": 388.25,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 25,
        "immediate_backup": 39,
        "fallback_after_failure": 0,
        "normal_observations": 50,
        "wrong_seed_guards_refuted": 0
      },
      "new-25,new-26": {
        "total_cost": 342.75,
        "probe_cost": 9.5,
        "execution_cost": 333.25,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 37,
        "immediate_backup": 25,
        "fallback_after_failure": 2,
        "normal_observations": 78,
        "wrong_seed_guards_refuted": 1
      },
      "new-27,new-28": {
        "total_cost": 340.75,
        "probe_cost": 8.75,
        "execution_cost": 332.0,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 27,
        "fallback_after_failure": 2,
        "normal_observations": 74,
        "wrong_seed_guards_refuted": 1
      },
      "new-29,new-30": {
        "total_cost": 393.75,
        "probe_cost": 6.75,
        "execution_cost": 387.0,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 27,
        "immediate_backup": 37,
        "fallback_after_failure": 0,
        "normal_observations": 54,
        "wrong_seed_guards_refuted": 1
      },
      "new-31,new-32": {
        "total_cost": 412.75,
        "probe_cost": 8.0,
        "execution_cost": 404.75,
        "reset_cost": 1.0,
        "setup_cost": 1.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 22,
        "immediate_backup": 41,
        "fallback_after_failure": 1,
        "normal_observations": 45,
        "wrong_seed_guards_refuted": 1
      },
      "new-33,new-34": {
        "total_cost": 192.0,
        "probe_cost": 7.75,
        "execution_cost": 184.25,
        "reset_cost": 1.0,
        "setup_cost": 1.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 63,
        "immediate_backup": 0,
        "fallback_after_failure": 1,
        "normal_observations": 127,
        "wrong_seed_guards_refuted": 2
      },
      "new-35,new-36": {
        "total_cost": 291.25,
        "probe_cost": 11.0,
        "execution_cost": 280.25,
        "reset_cost": 1.0,
        "setup_cost": 4.5,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 45,
        "immediate_backup": 19,
        "fallback_after_failure": 0,
        "normal_observations": 90,
        "wrong_seed_guards_refuted": 0
      },
      "new-37,new-38": {
        "total_cost": 427.75,
        "probe_cost": 15.75,
        "execution_cost": 412.0,
        "reset_cost": 1.0,
        "setup_cost": 8.0,
        "query_cost": 6.75,
        "trial_n": 4,
        "first_success": 22,
        "immediate_backup": 40,
        "fallback_after_failure": 2,
        "normal_observations": 46,
        "wrong_seed_guards_refuted": 2
      },
      "new-39,new-40": {
        "total_cost": 375.25,
        "probe_cost": 9.5,
        "execution_cost": 365.75,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 29,
        "immediate_backup": 35,
        "fallback_after_failure": 0,
        "normal_observations": 58,
        "wrong_seed_guards_refuted": 0
      },
      "new-41,new-42": {
        "total_cost": 432.5,
        "probe_cost": 10.0,
        "execution_cost": 422.5,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 19,
        "immediate_backup": 45,
        "fallback_after_failure": 0,
        "normal_observations": 38,
        "wrong_seed_guards_refuted": 0
      },
      "new-43,new-44": {
        "total_cost": 530.0,
        "probe_cost": 6.5,
        "execution_cost": 523.5,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 0,
        "immediate_backup": 60,
        "fallback_after_failure": 4,
        "normal_observations": 8,
        "wrong_seed_guards_refuted": 2
      },
      "new-45,new-46": {
        "total_cost": 325.75,
        "probe_cost": 13.25,
        "execution_cost": 312.5,
        "reset_cost": 1.0,
        "setup_cost": 6.0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 42,
        "immediate_backup": 21,
        "fallback_after_failure": 1,
        "normal_observations": 86,
        "wrong_seed_guards_refuted": 1
      },
      "new-47,new-48": {
        "total_cost": 282.75,
        "probe_cost": 7.75,
        "execution_cost": 275.0,
        "reset_cost": 1.0,
        "setup_cost": 1.25,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 48,
        "immediate_backup": 15,
        "fallback_after_failure": 1,
        "normal_observations": 97,
        "wrong_seed_guards_refuted": 1
      }
    },
    "AI_mix+random": {
      "new-1,new-2": {
        "total_cost": 310.59375,
        "probe_cost": 8.828125,
        "execution_cost": 301.765625,
        "reset_cost": 1.0,
        "setup_cost": 1.75,
        "query_cost": 6.078125,
        "trial_n": 4,
        "first_success": 42,
        "immediate_backup": 20.40625,
        "fallback_after_failure": 1.59375,
        "normal_observations": 85.59375,
        "wrong_seed_guards_refuted": 1
      },
      "new-3,new-4": {
        "total_cost": 314.640625,
        "probe_cost": 8.90625,
        "execution_cost": 305.734375,
        "reset_cost": 1.0,
        "setup_cost": 1.71875,
        "query_cost": 6.1875,
        "trial_n": 4,
        "first_success": 40.75,
        "immediate_backup": 22.6875,
        "fallback_after_failure": 0.5625,
        "normal_observations": 82.625,
        "wrong_seed_guards_refuted": 1.4375
      },
      "new-5,new-6": {
        "total_cost": 214.0,
        "probe_cost": 9.03125,
        "execution_cost": 204.96875,
        "reset_cost": 1.0,
        "setup_cost": 2.0625,
        "query_cost": 5.96875,
        "trial_n": 4,
        "first_success": 60.25,
        "immediate_backup": 0.8125,
        "fallback_after_failure": 2.9375,
        "normal_observations": 124.3125,
        "wrong_seed_guards_refuted": 2
      },
      "new-7,new-8": {
        "total_cost": 292.734375,
        "probe_cost": 10.3515625,
        "execution_cost": 282.3828125,
        "reset_cost": 1.0,
        "setup_cost": 3.3671875,
        "query_cost": 5.984375,
        "trial_n": 4,
        "first_success": 44.78125,
        "immediate_backup": 19.125,
        "fallback_after_failure": 0.09375,
        "normal_observations": 89.65625,
        "wrong_seed_guards_refuted": 0.15625
      },
      "new-9,new-10": {
        "total_cost": 269.75,
        "probe_cost": 9.8125,
        "execution_cost": 259.9375,
        "reset_cost": 1.0,
        "setup_cost": 2.734375,
        "query_cost": 6.078125,
        "trial_n": 4,
        "first_success": 51.34375,
        "immediate_backup": 12.15625,
        "fallback_after_failure": 0.5,
        "normal_observations": 103.34375,
        "wrong_seed_guards_refuted": 0.78125
      },
      "new-11,new-12": {
        "total_cost": 340.78125,
        "probe_cost": 9.21875,
        "execution_cost": 331.5625,
        "reset_cost": 1.0,
        "setup_cost": 2.15625,
        "query_cost": 6.0625,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 28.125,
        "fallback_after_failure": 0.875,
        "normal_observations": 70.875,
        "wrong_seed_guards_refuted": 1
      },
      "new-13,new-14": {
        "total_cost": 216.015625,
        "probe_cost": 9.171875,
        "execution_cost": 206.84375,
        "reset_cost": 1.0,
        "setup_cost": 2.09375,
        "query_cost": 6.078125,
        "trial_n": 4,
        "first_success": 58,
        "immediate_backup": 3.65625,
        "fallback_after_failure": 2.34375,
        "normal_observations": 118.34375,
        "wrong_seed_guards_refuted": 1
      },
      "new-15,new-16": {
        "total_cost": 486.828125,
        "probe_cost": 9.578125,
        "execution_cost": 477.25,
        "reset_cost": 1.0,
        "setup_cost": 2.484375,
        "query_cost": 6.09375,
        "trial_n": 4,
        "first_success": 9.09375,
        "immediate_backup": 52.375,
        "fallback_after_failure": 2.53125,
        "normal_observations": 22.34375,
        "wrong_seed_guards_refuted": 1.46875
      },
      "new-17,new-18": {
        "total_cost": 385.9296875,
        "probe_cost": 9.546875,
        "execution_cost": 376.3828125,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.046875,
        "trial_n": 4,
        "first_success": 28.65625,
        "immediate_backup": 31.65625,
        "fallback_after_failure": 3.6875,
        "normal_observations": 62.4375,
        "wrong_seed_guards_refuted": 2
      },
      "new-19,new-20": {
        "total_cost": 464.8125,
        "probe_cost": 9.5625,
        "execution_cost": 455.25,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.0625,
        "trial_n": 4,
        "first_success": 11,
        "immediate_backup": 53,
        "fallback_after_failure": 0,
        "normal_observations": 22,
        "wrong_seed_guards_refuted": 0
      },
      "new-21,new-22": {
        "total_cost": 247.046875,
        "probe_cost": 9.546875,
        "execution_cost": 237.5,
        "reset_cost": 1.0,
        "setup_cost": 2.6953125,
        "query_cost": 5.8515625,
        "trial_n": 4,
        "first_success": 53.8125,
        "immediate_backup": 9.15625,
        "fallback_after_failure": 1.03125,
        "normal_observations": 109.4375,
        "wrong_seed_guards_refuted": 1.6875
      },
      "new-23,new-24": {
        "total_cost": 393.5234375,
        "probe_cost": 9.5390625,
        "execution_cost": 383.984375,
        "reset_cost": 1.0,
        "setup_cost": 2.4609375,
        "query_cost": 6.078125,
        "trial_n": 4,
        "first_success": 25.84375,
        "immediate_backup": 38.03125,
        "fallback_after_failure": 0.125,
        "normal_observations": 51.8125,
        "wrong_seed_guards_refuted": 0.09375
      },
      "new-25,new-26": {
        "total_cost": 396.0859375,
        "probe_cost": 9.6015625,
        "execution_cost": 386.484375,
        "reset_cost": 1.0,
        "setup_cost": 2.65625,
        "query_cost": 5.9453125,
        "trial_n": 4,
        "first_success": 25.75,
        "immediate_backup": 37.84375,
        "fallback_after_failure": 0.40625,
        "normal_observations": 52.3125,
        "wrong_seed_guards_refuted": 0.4375
      },
      "new-27,new-28": {
        "total_cost": 339.453125,
        "probe_cost": 9.0234375,
        "execution_cost": 330.4296875,
        "reset_cost": 1.0,
        "setup_cost": 2.0625,
        "query_cost": 5.9609375,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 27.625,
        "fallback_after_failure": 1.375,
        "normal_observations": 72.75,
        "wrong_seed_guards_refuted": 1
      },
      "new-29,new-30": {
        "total_cost": 399.2578125,
        "probe_cost": 9.5234375,
        "execution_cost": 389.734375,
        "reset_cost": 1.0,
        "setup_cost": 2.421875,
        "query_cost": 6.1015625,
        "trial_n": 4,
        "first_success": 27,
        "immediate_backup": 35.4375,
        "fallback_after_failure": 1.5625,
        "normal_observations": 55.5625,
        "wrong_seed_guards_refuted": 1
      },
      "new-31,new-32": {
        "total_cost": 369.6484375,
        "probe_cost": 8.921875,
        "execution_cost": 360.7265625,
        "reset_cost": 1.0,
        "setup_cost": 1.78125,
        "query_cost": 6.140625,
        "trial_n": 4,
        "first_success": 30.5625,
        "immediate_backup": 31.25,
        "fallback_after_failure": 2.1875,
        "normal_observations": 63.375,
        "wrong_seed_guards_refuted": 1.375
      },
      "new-33,new-34": {
        "total_cost": 198.1171875,
        "probe_cost": 8.9609375,
        "execution_cost": 189.15625,
        "reset_cost": 1.0,
        "setup_cost": 1.84375,
        "query_cost": 6.1171875,
        "trial_n": 4,
        "first_success": 62.21875,
        "immediate_backup": 0.375,
        "fallback_after_failure": 1.40625,
        "normal_observations": 125.84375,
        "wrong_seed_guards_refuted": 1.46875
      },
      "new-35,new-36": {
        "total_cost": 246.5546875,
        "probe_cost": 9.640625,
        "execution_cost": 236.9140625,
        "reset_cost": 1.0,
        "setup_cost": 2.6953125,
        "query_cost": 5.9453125,
        "trial_n": 4,
        "first_success": 53.25,
        "immediate_backup": 10.75,
        "fallback_after_failure": 0,
        "normal_observations": 106.5,
        "wrong_seed_guards_refuted": 0.53125
      },
      "new-37,new-38": {
        "total_cost": 457.8984375,
        "probe_cost": 11.4296875,
        "execution_cost": 446.46875,
        "reset_cost": 1.0,
        "setup_cost": 4.3046875,
        "query_cost": 6.125,
        "trial_n": 4,
        "first_success": 14.625,
        "immediate_backup": 47.59375,
        "fallback_after_failure": 1.78125,
        "normal_observations": 31.4375,
        "wrong_seed_guards_refuted": 1.4375
      },
      "new-39,new-40": {
        "total_cost": 374.75,
        "probe_cost": 8.875,
        "execution_cost": 365.875,
        "reset_cost": 1.0,
        "setup_cost": 1.84375,
        "query_cost": 6.03125,
        "trial_n": 4,
        "first_success": 29,
        "immediate_backup": 35,
        "fallback_after_failure": 0,
        "normal_observations": 58,
        "wrong_seed_guards_refuted": 0
      },
      "new-41,new-42": {
        "total_cost": 432.6484375,
        "probe_cost": 10.0078125,
        "execution_cost": 422.640625,
        "reset_cost": 1.0,
        "setup_cost": 3.046875,
        "query_cost": 5.9609375,
        "trial_n": 4,
        "first_success": 19,
        "immediate_backup": 44.90625,
        "fallback_after_failure": 0.09375,
        "normal_observations": 38.09375,
        "wrong_seed_guards_refuted": 0
      },
      "new-43,new-44": {
        "total_cost": 526.8984375,
        "probe_cost": 9.5390625,
        "execution_cost": 517.359375,
        "reset_cost": 1.0,
        "setup_cost": 2.421875,
        "query_cost": 6.1171875,
        "trial_n": 4,
        "first_success": 0,
        "immediate_backup": 62.25,
        "fallback_after_failure": 1.75,
        "normal_observations": 3.5,
        "wrong_seed_guards_refuted": 1.6875
      },
      "new-45,new-46": {
        "total_cost": 367.5625,
        "probe_cost": 9.921875,
        "execution_cost": 357.640625,
        "reset_cost": 1.0,
        "setup_cost": 2.796875,
        "query_cost": 6.125,
        "trial_n": 4,
        "first_success": 32.4375,
        "immediate_backup": 30.84375,
        "fallback_after_failure": 0.71875,
        "normal_observations": 65.90625,
        "wrong_seed_guards_refuted": 0.78125
      },
      "new-47,new-48": {
        "total_cost": 301.4375,
        "probe_cost": 9.5546875,
        "execution_cost": 291.8828125,
        "reset_cost": 1.0,
        "setup_cost": 2.4609375,
        "query_cost": 6.09375,
        "trial_n": 4,
        "first_success": 44.75,
        "immediate_backup": 19.1875,
        "fallback_after_failure": 0.0625,
        "normal_observations": 89.5625,
        "wrong_seed_guards_refuted": 0.1875
      }
    },
    "uniform+no_probe": {
      "new-1,new-2": {
        "total_cost": 304.5,
        "probe_cost": 0,
        "execution_cost": 304.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 42,
        "immediate_backup": 19,
        "fallback_after_failure": 3,
        "normal_observations": 88,
        "wrong_seed_guards_refuted": 1
      },
      "new-3,new-4": {
        "total_cost": 316.5,
        "probe_cost": 0,
        "execution_cost": 316.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 39,
        "immediate_backup": 24,
        "fallback_after_failure": 1,
        "normal_observations": 80,
        "wrong_seed_guards_refuted": 1
      },
      "new-5,new-6": {
        "total_cost": 200.5,
        "probe_cost": 0,
        "execution_cost": 200.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 61,
        "immediate_backup": 0,
        "fallback_after_failure": 3,
        "normal_observations": 126,
        "wrong_seed_guards_refuted": 2
      },
      "new-7,new-8": {
        "total_cost": 261.25,
        "probe_cost": 0,
        "execution_cost": 261.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 49,
        "immediate_backup": 14,
        "fallback_after_failure": 1,
        "normal_observations": 99,
        "wrong_seed_guards_refuted": 1
      },
      "new-9,new-10": {
        "total_cost": 248.75,
        "probe_cost": 0,
        "execution_cost": 248.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 54,
        "immediate_backup": 8,
        "fallback_after_failure": 2,
        "normal_observations": 111,
        "wrong_seed_guards_refuted": 1
      },
      "new-11,new-12": {
        "total_cost": 342.75,
        "probe_cost": 0,
        "execution_cost": 342.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 35,
        "immediate_backup": 24,
        "fallback_after_failure": 5,
        "normal_observations": 78,
        "wrong_seed_guards_refuted": 1
      },
      "new-13,new-14": {
        "total_cost": 214.25,
        "probe_cost": 0,
        "execution_cost": 214.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 58,
        "immediate_backup": 1,
        "fallback_after_failure": 5,
        "normal_observations": 123,
        "wrong_seed_guards_refuted": 1
      },
      "new-15,new-16": {
        "total_cost": 477.25,
        "probe_cost": 0,
        "execution_cost": 477.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 9,
        "immediate_backup": 52,
        "fallback_after_failure": 3,
        "normal_observations": 22,
        "wrong_seed_guards_refuted": 2
      },
      "new-17,new-18": {
        "total_cost": 362.25,
        "probe_cost": 0,
        "execution_cost": 362.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 31,
        "immediate_backup": 30,
        "fallback_after_failure": 3,
        "normal_observations": 65,
        "wrong_seed_guards_refuted": 2
      },
      "new-19,new-20": {
        "total_cost": 468.75,
        "probe_cost": 0,
        "execution_cost": 468.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 11,
        "immediate_backup": 46,
        "fallback_after_failure": 7,
        "normal_observations": 31,
        "wrong_seed_guards_refuted": 0
      },
      "new-21,new-22": {
        "total_cost": 233.5,
        "probe_cost": 0,
        "execution_cost": 233.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 55,
        "immediate_backup": 7,
        "fallback_after_failure": 2,
        "normal_observations": 113,
        "wrong_seed_guards_refuted": 2
      },
      "new-23,new-24": {
        "total_cost": 343.5,
        "probe_cost": 0,
        "execution_cost": 343.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 34,
        "immediate_backup": 28,
        "fallback_after_failure": 2,
        "normal_observations": 70,
        "wrong_seed_guards_refuted": 1
      },
      "new-25,new-26": {
        "total_cost": 340.25,
        "probe_cost": 0,
        "execution_cost": 340.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 37,
        "immediate_backup": 21,
        "fallback_after_failure": 6,
        "normal_observations": 83,
        "wrong_seed_guards_refuted": 1
      },
      "new-27,new-28": {
        "total_cost": 335.5,
        "probe_cost": 0,
        "execution_cost": 335.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 35,
        "immediate_backup": 25,
        "fallback_after_failure": 4,
        "normal_observations": 76,
        "wrong_seed_guards_refuted": 1
      },
      "new-29,new-30": {
        "total_cost": 396.25,
        "probe_cost": 0,
        "execution_cost": 396.25,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 27,
        "immediate_backup": 33,
        "fallback_after_failure": 4,
        "normal_observations": 60,
        "wrong_seed_guards_refuted": 1
      },
      "new-31,new-32": {
        "total_cost": 340.5,
        "probe_cost": 0,
        "execution_cost": 340.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 35,
        "immediate_backup": 25,
        "fallback_after_failure": 4,
        "normal_observations": 75,
        "wrong_seed_guards_refuted": 2
      },
      "new-33,new-34": {
        "total_cost": 183.75,
        "probe_cost": 0,
        "execution_cost": 183.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 63,
        "immediate_backup": 0,
        "fallback_after_failure": 1,
        "normal_observations": 127,
        "wrong_seed_guards_refuted": 2
      },
      "new-35,new-36": {
        "total_cost": 217.0,
        "probe_cost": 0,
        "execution_cost": 217.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 58,
        "immediate_backup": 6,
        "fallback_after_failure": 0,
        "normal_observations": 116,
        "wrong_seed_guards_refuted": 1
      },
      "new-37,new-38": {
        "total_cost": 445.0,
        "probe_cost": 0,
        "execution_cost": 445.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 16,
        "immediate_backup": 44,
        "fallback_after_failure": 4,
        "normal_observations": 37,
        "wrong_seed_guards_refuted": 2
      },
      "new-39,new-40": {
        "total_cost": 372.75,
        "probe_cost": 0,
        "execution_cost": 372.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 29,
        "immediate_backup": 31,
        "fallback_after_failure": 4,
        "normal_observations": 63,
        "wrong_seed_guards_refuted": 0
      },
      "new-41,new-42": {
        "total_cost": 431.75,
        "probe_cost": 0,
        "execution_cost": 431.75,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 19,
        "immediate_backup": 39,
        "fallback_after_failure": 6,
        "normal_observations": 44,
        "wrong_seed_guards_refuted": 0
      },
      "new-43,new-44": {
        "total_cost": 523.0,
        "probe_cost": 0,
        "execution_cost": 523.0,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 0,
        "immediate_backup": 60,
        "fallback_after_failure": 4,
        "normal_observations": 8,
        "wrong_seed_guards_refuted": 2
      },
      "new-45,new-46": {
        "total_cost": 314.5,
        "probe_cost": 0,
        "execution_cost": 314.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 43,
        "immediate_backup": 17,
        "fallback_after_failure": 4,
        "normal_observations": 92,
        "wrong_seed_guards_refuted": 2
      },
      "new-47,new-48": {
        "total_cost": 285.5,
        "probe_cost": 0,
        "execution_cost": 285.5,
        "reset_cost": 0,
        "setup_cost": 0,
        "query_cost": 0,
        "trial_n": 0,
        "first_success": 46,
        "immediate_backup": 17,
        "fallback_after_failure": 1,
        "normal_observations": 93,
        "wrong_seed_guards_refuted": 1
      }
    },
    "uniform+workload": {
      "new-1,new-2": {
        "total_cost": 312.25,
        "probe_cost": 9.75,
        "execution_cost": 302.5,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 42,
        "immediate_backup": 20,
        "fallback_after_failure": 2,
        "normal_observations": 86,
        "wrong_seed_guards_refuted": 1
      },
      "new-3,new-4": {
        "total_cost": 321.75,
        "probe_cost": 9.0,
        "execution_cost": 312.75,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 39,
        "immediate_backup": 25,
        "fallback_after_failure": 0,
        "normal_observations": 78,
        "wrong_seed_guards_refuted": 1
      },
      "new-5,new-6": {
        "total_cost": 213.0,
        "probe_cost": 7.75,
        "execution_cost": 205.25,
        "reset_cost": 1.0,
        "setup_cost": 1.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 60,
        "immediate_backup": 2,
        "fallback_after_failure": 2,
        "normal_observations": 122,
        "wrong_seed_guards_refuted": 2
      },
      "new-7,new-8": {
        "total_cost": 270.25,
        "probe_cost": 9.0,
        "execution_cost": 261.25,
        "reset_cost": 1.0,
        "setup_cost": 1.5,
        "query_cost": 6.5,
        "trial_n": 4,
        "first_success": 49,
        "immediate_backup": 14,
        "fallback_after_failure": 1,
        "normal_observations": 99,
        "wrong_seed_guards_refuted": 1
      },
      "new-9,new-10": {
        "total_cost": 263.5,
        "probe_cost": 11.0,
        "execution_cost": 252.5,
        "reset_cost": 1.0,
        "setup_cost": 3.75,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 53,
        "immediate_backup": 10,
        "fallback_after_failure": 1,
        "normal_observations": 107,
        "wrong_seed_guards_refuted": 1
      },
      "new-11,new-12": {
        "total_cost": 347.5,
        "probe_cost": 11.0,
        "execution_cost": 336.5,
        "reset_cost": 1.0,
        "setup_cost": 4.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 26,
        "fallback_after_failure": 3,
        "normal_observations": 74,
        "wrong_seed_guards_refuted": 1
      },
      "new-13,new-14": {
        "total_cost": 216.5,
        "probe_cost": 8.5,
        "execution_cost": 208.0,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 58,
        "immediate_backup": 3,
        "fallback_after_failure": 3,
        "normal_observations": 119,
        "wrong_seed_guards_refuted": 1
      },
      "new-15,new-16": {
        "total_cost": 473.25,
        "probe_cost": 13.5,
        "execution_cost": 459.75,
        "reset_cost": 1.0,
        "setup_cost": 6.0,
        "query_cost": 6.5,
        "trial_n": 4,
        "first_success": 13,
        "immediate_backup": 47,
        "fallback_after_failure": 4,
        "normal_observations": 31,
        "wrong_seed_guards_refuted": 2
      },
      "new-17,new-18": {
        "total_cost": 377.25,
        "probe_cost": 11.75,
        "execution_cost": 365.5,
        "reset_cost": 1.0,
        "setup_cost": 5.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 31,
        "immediate_backup": 29,
        "fallback_after_failure": 4,
        "normal_observations": 67,
        "wrong_seed_guards_refuted": 2
      },
      "new-19,new-20": {
        "total_cost": 471.25,
        "probe_cost": 6.5,
        "execution_cost": 464.75,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 11,
        "immediate_backup": 49,
        "fallback_after_failure": 4,
        "normal_observations": 28,
        "wrong_seed_guards_refuted": 0
      },
      "new-21,new-22": {
        "total_cost": 220.75,
        "probe_cost": 10.5,
        "execution_cost": 210.25,
        "reset_cost": 1.0,
        "setup_cost": 3.75,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 58,
        "immediate_backup": 6,
        "fallback_after_failure": 0,
        "normal_observations": 116,
        "wrong_seed_guards_refuted": 2
      },
      "new-23,new-24": {
        "total_cost": 360.0,
        "probe_cost": 6.75,
        "execution_cost": 353.25,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 32,
        "immediate_backup": 31,
        "fallback_after_failure": 1,
        "normal_observations": 65,
        "wrong_seed_guards_refuted": 1
      },
      "new-25,new-26": {
        "total_cost": 347.0,
        "probe_cost": 11.75,
        "execution_cost": 335.25,
        "reset_cost": 1.0,
        "setup_cost": 5.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 37,
        "immediate_backup": 23,
        "fallback_after_failure": 4,
        "normal_observations": 79,
        "wrong_seed_guards_refuted": 1
      },
      "new-27,new-28": {
        "total_cost": 338.25,
        "probe_cost": 9.75,
        "execution_cost": 328.5,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 28,
        "fallback_after_failure": 1,
        "normal_observations": 71,
        "wrong_seed_guards_refuted": 1
      },
      "new-29,new-30": {
        "total_cost": 402.75,
        "probe_cost": 12.25,
        "execution_cost": 390.5,
        "reset_cost": 1.0,
        "setup_cost": 5.0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 27,
        "immediate_backup": 35,
        "fallback_after_failure": 2,
        "normal_observations": 56,
        "wrong_seed_guards_refuted": 1
      },
      "new-31,new-32": {
        "total_cost": 299.0,
        "probe_cost": 9.75,
        "execution_cost": 289.25,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 44,
        "immediate_backup": 17,
        "fallback_after_failure": 3,
        "normal_observations": 91,
        "wrong_seed_guards_refuted": 2
      },
      "new-33,new-34": {
        "total_cost": 187.25,
        "probe_cost": 8.0,
        "execution_cost": 179.25,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.0,
        "trial_n": 4,
        "first_success": 63,
        "immediate_backup": 0,
        "fallback_after_failure": 1,
        "normal_observations": 127,
        "wrong_seed_guards_refuted": 2
      },
      "new-35,new-36": {
        "total_cost": 206.0,
        "probe_cost": 7.5,
        "execution_cost": 198.5,
        "reset_cost": 1.0,
        "setup_cost": 1.25,
        "query_cost": 5.25,
        "trial_n": 4,
        "first_success": 61,
        "immediate_backup": 3,
        "fallback_after_failure": 0,
        "normal_observations": 122,
        "wrong_seed_guards_refuted": 1
      },
      "new-37,new-38": {
        "total_cost": 434.25,
        "probe_cost": 11.25,
        "execution_cost": 423.0,
        "reset_cost": 1.0,
        "setup_cost": 3.75,
        "query_cost": 6.5,
        "trial_n": 4,
        "first_success": 20,
        "immediate_backup": 41,
        "fallback_after_failure": 3,
        "normal_observations": 43,
        "wrong_seed_guards_refuted": 2
      },
      "new-39,new-40": {
        "total_cost": 383.5,
        "probe_cost": 10.25,
        "execution_cost": 373.25,
        "reset_cost": 1.0,
        "setup_cost": 4.0,
        "query_cost": 5.25,
        "trial_n": 4,
        "first_success": 29,
        "immediate_backup": 31,
        "fallback_after_failure": 4,
        "normal_observations": 63,
        "wrong_seed_guards_refuted": 0
      },
      "new-41,new-42": {
        "total_cost": 432.75,
        "probe_cost": 7.25,
        "execution_cost": 425.5,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 19,
        "immediate_backup": 43,
        "fallback_after_failure": 2,
        "normal_observations": 40,
        "wrong_seed_guards_refuted": 0
      },
      "new-43,new-44": {
        "total_cost": 524.25,
        "probe_cost": 12.25,
        "execution_cost": 512.0,
        "reset_cost": 1.0,
        "setup_cost": 5.0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 0,
        "immediate_backup": 64,
        "fallback_after_failure": 0,
        "normal_observations": 0,
        "wrong_seed_guards_refuted": 1
      },
      "new-45,new-46": {
        "total_cost": 279.5,
        "probe_cost": 11.25,
        "execution_cost": 268.25,
        "reset_cost": 1.0,
        "setup_cost": 4.5,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 51,
        "immediate_backup": 11,
        "fallback_after_failure": 2,
        "normal_observations": 104,
        "wrong_seed_guards_refuted": 2
      },
      "new-47,new-48": {
        "total_cost": 296.0,
        "probe_cost": 10.5,
        "execution_cost": 285.5,
        "reset_cost": 1.0,
        "setup_cost": 3.75,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 46,
        "immediate_backup": 18,
        "fallback_after_failure": 0,
        "normal_observations": 92,
        "wrong_seed_guards_refuted": 1
      }
    },
    "uniform+EIG": {
      "new-1,new-2": {
        "total_cost": 309.75,
        "probe_cost": 7.75,
        "execution_cost": 302.0,
        "reset_cost": 1.0,
        "setup_cost": 1.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 42,
        "immediate_backup": 21,
        "fallback_after_failure": 1,
        "normal_observations": 86,
        "wrong_seed_guards_refuted": 1
      },
      "new-3,new-4": {
        "total_cost": 322.0,
        "probe_cost": 9.25,
        "execution_cost": 312.75,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 39,
        "immediate_backup": 25,
        "fallback_after_failure": 0,
        "normal_observations": 78,
        "wrong_seed_guards_refuted": 1
      },
      "new-5,new-6": {
        "total_cost": 205.25,
        "probe_cost": 9.0,
        "execution_cost": 196.25,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 61,
        "immediate_backup": 2,
        "fallback_after_failure": 1,
        "normal_observations": 123,
        "wrong_seed_guards_refuted": 2
      },
      "new-7,new-8": {
        "total_cost": 269.75,
        "probe_cost": 9.75,
        "execution_cost": 260.0,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 49,
        "immediate_backup": 15,
        "fallback_after_failure": 0,
        "normal_observations": 98,
        "wrong_seed_guards_refuted": 1
      },
      "new-9,new-10": {
        "total_cost": 253.5,
        "probe_cost": 6.5,
        "execution_cost": 247.0,
        "reset_cost": 1.0,
        "setup_cost": 0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 54,
        "immediate_backup": 9,
        "fallback_after_failure": 1,
        "normal_observations": 110,
        "wrong_seed_guards_refuted": 1
      },
      "new-11,new-12": {
        "total_cost": 347.5,
        "probe_cost": 8.5,
        "execution_cost": 339.0,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 25,
        "fallback_after_failure": 4,
        "normal_observations": 76,
        "wrong_seed_guards_refuted": 1
      },
      "new-13,new-14": {
        "total_cost": 215.0,
        "probe_cost": 8.5,
        "execution_cost": 206.5,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 58,
        "immediate_backup": 4,
        "fallback_after_failure": 2,
        "normal_observations": 118,
        "wrong_seed_guards_refuted": 1
      },
      "new-15,new-16": {
        "total_cost": 473.75,
        "probe_cost": 10.5,
        "execution_cost": 463.25,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 6.5,
        "trial_n": 4,
        "first_success": 13,
        "immediate_backup": 46,
        "fallback_after_failure": 5,
        "normal_observations": 33,
        "wrong_seed_guards_refuted": 2
      },
      "new-17,new-18": {
        "total_cost": 367.5,
        "probe_cost": 8.0,
        "execution_cost": 359.5,
        "reset_cost": 1.0,
        "setup_cost": 1.25,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 31,
        "immediate_backup": 32,
        "fallback_after_failure": 1,
        "normal_observations": 63,
        "wrong_seed_guards_refuted": 2
      },
      "new-19,new-20": {
        "total_cost": 468.75,
        "probe_cost": 9.0,
        "execution_cost": 459.75,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 11,
        "immediate_backup": 50,
        "fallback_after_failure": 3,
        "normal_observations": 25,
        "wrong_seed_guards_refuted": 0
      },
      "new-21,new-22": {
        "total_cost": 224.75,
        "probe_cost": 9.25,
        "execution_cost": 215.5,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 58,
        "immediate_backup": 5,
        "fallback_after_failure": 1,
        "normal_observations": 118,
        "wrong_seed_guards_refuted": 2
      },
      "new-23,new-24": {
        "total_cost": 351.75,
        "probe_cost": 9.5,
        "execution_cost": 342.25,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 34,
        "immediate_backup": 29,
        "fallback_after_failure": 1,
        "normal_observations": 69,
        "wrong_seed_guards_refuted": 1
      },
      "new-25,new-26": {
        "total_cost": 345.0,
        "probe_cost": 9.5,
        "execution_cost": 335.5,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 37,
        "immediate_backup": 23,
        "fallback_after_failure": 4,
        "normal_observations": 80,
        "wrong_seed_guards_refuted": 1
      },
      "new-27,new-28": {
        "total_cost": 344.25,
        "probe_cost": 8.75,
        "execution_cost": 335.5,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.75,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 25,
        "fallback_after_failure": 4,
        "normal_observations": 76,
        "wrong_seed_guards_refuted": 1
      },
      "new-29,new-30": {
        "total_cost": 399.0,
        "probe_cost": 8.25,
        "execution_cost": 390.75,
        "reset_cost": 1.0,
        "setup_cost": 1.25,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 27,
        "immediate_backup": 35,
        "fallback_after_failure": 2,
        "normal_observations": 57,
        "wrong_seed_guards_refuted": 1
      },
      "new-31,new-32": {
        "total_cost": 289.5,
        "probe_cost": 8.0,
        "execution_cost": 281.5,
        "reset_cost": 1.0,
        "setup_cost": 1.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 45,
        "immediate_backup": 18,
        "fallback_after_failure": 1,
        "normal_observations": 91,
        "wrong_seed_guards_refuted": 2
      },
      "new-33,new-34": {
        "total_cost": 187.25,
        "probe_cost": 8.0,
        "execution_cost": 179.25,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.0,
        "trial_n": 4,
        "first_success": 63,
        "immediate_backup": 0,
        "fallback_after_failure": 1,
        "normal_observations": 127,
        "wrong_seed_guards_refuted": 2
      },
      "new-35,new-36": {
        "total_cost": 207.75,
        "probe_cost": 9.0,
        "execution_cost": 198.75,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 61,
        "immediate_backup": 3,
        "fallback_after_failure": 0,
        "normal_observations": 122,
        "wrong_seed_guards_refuted": 1
      },
      "new-37,new-38": {
        "total_cost": 427.75,
        "probe_cost": 15.75,
        "execution_cost": 412.0,
        "reset_cost": 1.0,
        "setup_cost": 8.0,
        "query_cost": 6.75,
        "trial_n": 4,
        "first_success": 22,
        "immediate_backup": 40,
        "fallback_after_failure": 2,
        "normal_observations": 46,
        "wrong_seed_guards_refuted": 2
      },
      "new-39,new-40": {
        "total_cost": 375.75,
        "probe_cost": 8.25,
        "execution_cost": 367.5,
        "reset_cost": 1.0,
        "setup_cost": 2.0,
        "query_cost": 5.25,
        "trial_n": 4,
        "first_success": 29,
        "immediate_backup": 34,
        "fallback_after_failure": 1,
        "normal_observations": 59,
        "wrong_seed_guards_refuted": 0
      },
      "new-41,new-42": {
        "total_cost": 438.5,
        "probe_cost": 10.0,
        "execution_cost": 428.5,
        "reset_cost": 1.0,
        "setup_cost": 3.0,
        "query_cost": 6.0,
        "trial_n": 4,
        "first_success": 19,
        "immediate_backup": 41,
        "fallback_after_failure": 4,
        "normal_observations": 42,
        "wrong_seed_guards_refuted": 0
      },
      "new-43,new-44": {
        "total_cost": 527.0,
        "probe_cost": 9.0,
        "execution_cost": 518.0,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 0,
        "immediate_backup": 62,
        "fallback_after_failure": 2,
        "normal_observations": 4,
        "wrong_seed_guards_refuted": 2
      },
      "new-45,new-46": {
        "total_cost": 284.5,
        "probe_cost": 13.25,
        "execution_cost": 271.25,
        "reset_cost": 1.0,
        "setup_cost": 6.0,
        "query_cost": 6.25,
        "trial_n": 4,
        "first_success": 51,
        "immediate_backup": 10,
        "fallback_after_failure": 3,
        "normal_observations": 106,
        "wrong_seed_guards_refuted": 2
      },
      "new-47,new-48": {
        "total_cost": 285.0,
        "probe_cost": 9.0,
        "execution_cost": 276.0,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 5.5,
        "trial_n": 4,
        "first_success": 48,
        "immediate_backup": 15,
        "fallback_after_failure": 1,
        "normal_observations": 97,
        "wrong_seed_guards_refuted": 1
      }
    },
    "uniform+random": {
      "new-1,new-2": {
        "total_cost": 312.28125,
        "probe_cost": 8.828125,
        "execution_cost": 303.453125,
        "reset_cost": 1.0,
        "setup_cost": 1.75,
        "query_cost": 6.078125,
        "trial_n": 4,
        "first_success": 42,
        "immediate_backup": 19.78125,
        "fallback_after_failure": 2.21875,
        "normal_observations": 86.84375,
        "wrong_seed_guards_refuted": 1
      },
      "new-3,new-4": {
        "total_cost": 312.6328125,
        "probe_cost": 8.90625,
        "execution_cost": 303.7265625,
        "reset_cost": 1.0,
        "setup_cost": 1.71875,
        "query_cost": 6.1875,
        "trial_n": 4,
        "first_success": 41.25,
        "immediate_backup": 22.15625,
        "fallback_after_failure": 0.59375,
        "normal_observations": 83.65625,
        "wrong_seed_guards_refuted": 1.65625
      },
      "new-5,new-6": {
        "total_cost": 211.984375,
        "probe_cost": 9.03125,
        "execution_cost": 202.953125,
        "reset_cost": 1.0,
        "setup_cost": 2.0625,
        "query_cost": 5.96875,
        "trial_n": 4,
        "first_success": 60.65625,
        "immediate_backup": 0.71875,
        "fallback_after_failure": 2.625,
        "normal_observations": 124.75,
        "wrong_seed_guards_refuted": 1.96875
      },
      "new-7,new-8": {
        "total_cost": 271.0,
        "probe_cost": 10.3515625,
        "execution_cost": 260.6484375,
        "reset_cost": 1.0,
        "setup_cost": 3.3671875,
        "query_cost": 5.984375,
        "trial_n": 4,
        "first_success": 49,
        "immediate_backup": 14.28125,
        "fallback_after_failure": 0.71875,
        "normal_observations": 98.71875,
        "wrong_seed_guards_refuted": 1
      },
      "new-9,new-10": {
        "total_cost": 255.7578125,
        "probe_cost": 9.8125,
        "execution_cost": 245.9453125,
        "reset_cost": 1.0,
        "setup_cost": 2.734375,
        "query_cost": 6.078125,
        "trial_n": 4,
        "first_success": 54.28125,
        "immediate_backup": 8.0625,
        "fallback_after_failure": 1.65625,
        "normal_observations": 111.0625,
        "wrong_seed_guards_refuted": 1.15625
      },
      "new-11,new-12": {
        "total_cost": 345.7421875,
        "probe_cost": 9.21875,
        "execution_cost": 336.5234375,
        "reset_cost": 1.0,
        "setup_cost": 2.15625,
        "query_cost": 6.0625,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 26.25,
        "fallback_after_failure": 2.75,
        "normal_observations": 74.25,
        "wrong_seed_guards_refuted": 1
      },
      "new-13,new-14": {
        "total_cost": 219.4296875,
        "probe_cost": 9.171875,
        "execution_cost": 210.2578125,
        "reset_cost": 1.0,
        "setup_cost": 2.09375,
        "query_cost": 6.078125,
        "trial_n": 4,
        "first_success": 57.84375,
        "immediate_backup": 2.9375,
        "fallback_after_failure": 3.21875,
        "normal_observations": 119.78125,
        "wrong_seed_guards_refuted": 1
      },
      "new-15,new-16": {
        "total_cost": 475.3828125,
        "probe_cost": 9.578125,
        "execution_cost": 465.8046875,
        "reset_cost": 1.0,
        "setup_cost": 2.484375,
        "query_cost": 6.09375,
        "trial_n": 4,
        "first_success": 11.625,
        "immediate_backup": 49.28125,
        "fallback_after_failure": 3.09375,
        "normal_observations": 27.65625,
        "wrong_seed_guards_refuted": 2
      },
      "new-17,new-18": {
        "total_cost": 374.4140625,
        "probe_cost": 9.546875,
        "execution_cost": 364.8671875,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.046875,
        "trial_n": 4,
        "first_success": 30.875,
        "immediate_backup": 29.8125,
        "fallback_after_failure": 3.3125,
        "normal_observations": 66.125,
        "wrong_seed_guards_refuted": 2
      },
      "new-19,new-20": {
        "total_cost": 474.28125,
        "probe_cost": 9.5625,
        "execution_cost": 464.71875,
        "reset_cost": 1.0,
        "setup_cost": 2.5,
        "query_cost": 6.0625,
        "trial_n": 4,
        "first_success": 11,
        "immediate_backup": 47.8125,
        "fallback_after_failure": 5.1875,
        "normal_observations": 28.34375,
        "wrong_seed_guards_refuted": 0
      },
      "new-21,new-22": {
        "total_cost": 227.125,
        "probe_cost": 9.546875,
        "execution_cost": 217.578125,
        "reset_cost": 1.0,
        "setup_cost": 2.6953125,
        "query_cost": 5.8515625,
        "trial_n": 4,
        "first_success": 57.3125,
        "immediate_backup": 5.65625,
        "fallback_after_failure": 1.03125,
        "normal_observations": 116.4375,
        "wrong_seed_guards_refuted": 2
      },
      "new-23,new-24": {
        "total_cost": 355.8828125,
        "probe_cost": 9.5390625,
        "execution_cost": 346.34375,
        "reset_cost": 1.0,
        "setup_cost": 2.4609375,
        "query_cost": 6.078125,
        "trial_n": 4,
        "first_success": 33.5625,
        "immediate_backup": 28.53125,
        "fallback_after_failure": 1.90625,
        "normal_observations": 69.3125,
        "wrong_seed_guards_refuted": 1
      },
      "new-25,new-26": {
        "total_cost": 345.4140625,
        "probe_cost": 9.6015625,
        "execution_cost": 335.8125,
        "reset_cost": 1.0,
        "setup_cost": 2.65625,
        "query_cost": 5.9453125,
        "trial_n": 4,
        "first_success": 36.8125,
        "immediate_backup": 23.5,
        "fallback_after_failure": 3.6875,
        "normal_observations": 78.59375,
        "wrong_seed_guards_refuted": 1
      },
      "new-27,new-28": {
        "total_cost": 342.0546875,
        "probe_cost": 9.0234375,
        "execution_cost": 333.03125,
        "reset_cost": 1.0,
        "setup_cost": 2.0625,
        "query_cost": 5.9609375,
        "trial_n": 4,
        "first_success": 35,
        "immediate_backup": 26.21875,
        "fallback_after_failure": 2.78125,
        "normal_observations": 74.15625,
        "wrong_seed_guards_refuted": 1
      },
      "new-29,new-30": {
        "total_cost": 404.671875,
        "probe_cost": 9.5234375,
        "execution_cost": 395.1484375,
        "reset_cost": 1.0,
        "setup_cost": 2.421875,
        "query_cost": 6.1015625,
        "trial_n": 4,
        "first_success": 27,
        "immediate_backup": 33.59375,
        "fallback_after_failure": 3.40625,
        "normal_observations": 59.25,
        "wrong_seed_guards_refuted": 1
      },
      "new-31,new-32": {
        "total_cost": 331.71875,
        "probe_cost": 8.921875,
        "execution_cost": 322.796875,
        "reset_cost": 1.0,
        "setup_cost": 1.78125,
        "query_cost": 6.140625,
        "trial_n": 4,
        "first_success": 37.84375,
        "immediate_backup": 23.53125,
        "fallback_after_failure": 2.625,
        "normal_observations": 78.8125,
        "wrong_seed_guards_refuted": 1.8125
      },
      "new-33,new-34": {
        "total_cost": 194.734375,
        "probe_cost": 8.9609375,
        "execution_cost": 185.7734375,
        "reset_cost": 1.0,
        "setup_cost": 1.84375,
        "query_cost": 6.1171875,
        "trial_n": 4,
        "first_success": 62.78125,
        "immediate_backup": 0,
        "fallback_after_failure": 1.21875,
        "normal_observations": 126.78125,
        "wrong_seed_guards_refuted": 1.90625
      },
      "new-35,new-36": {
        "total_cost": 212.2890625,
        "probe_cost": 9.640625,
        "execution_cost": 202.6484375,
        "reset_cost": 1.0,
        "setup_cost": 2.6953125,
        "query_cost": 5.9453125,
        "trial_n": 4,
        "first_success": 60.21875,
        "immediate_backup": 3.5,
        "fallback_after_failure": 0.28125,
        "normal_observations": 121,
        "wrong_seed_guards_refuted": 1
      },
      "new-37,new-38": {
        "total_cost": 439.3984375,
        "probe_cost": 11.4296875,
        "execution_cost": 427.96875,
        "reset_cost": 1.0,
        "setup_cost": 4.3046875,
        "query_cost": 6.125,
        "trial_n": 4,
        "first_success": 18.875,
        "immediate_backup": 43.03125,
        "fallback_after_failure": 2.09375,
        "normal_observations": 40.59375,
        "wrong_seed_guards_refuted": 1.90625
      },
      "new-39,new-40": {
        "total_cost": 382.203125,
        "probe_cost": 8.875,
        "execution_cost": 373.328125,
        "reset_cost": 1.0,
        "setup_cost": 1.84375,
        "query_cost": 6.03125,
        "trial_n": 4,
        "first_success": 29,
        "immediate_backup": 31.1875,
        "fallback_after_failure": 3.8125,
        "normal_observations": 63.40625,
        "wrong_seed_guards_refuted": 0
      },
      "new-41,new-42": {
        "total_cost": 440.3515625,
        "probe_cost": 10.0078125,
        "execution_cost": 430.34375,
        "reset_cost": 1.0,
        "setup_cost": 3.046875,
        "query_cost": 5.9609375,
        "trial_n": 4,
        "first_success": 18.96875,
        "immediate_backup": 40.0625,
        "fallback_after_failure": 4.96875,
        "normal_observations": 42.9375,
        "wrong_seed_guards_refuted": 0
      },
      "new-43,new-44": {
        "total_cost": 527.1796875,
        "probe_cost": 9.5390625,
        "execution_cost": 517.640625,
        "reset_cost": 1.0,
        "setup_cost": 2.421875,
        "query_cost": 6.1171875,
        "trial_n": 4,
        "first_success": 0,
        "immediate_backup": 62.125,
        "fallback_after_failure": 1.875,
        "normal_observations": 3.75,
        "wrong_seed_guards_refuted": 1.84375
      },
      "new-45,new-46": {
        "total_cost": 314.0546875,
        "probe_cost": 9.921875,
        "execution_cost": 304.1328125,
        "reset_cost": 1.0,
        "setup_cost": 2.796875,
        "query_cost": 6.125,
        "trial_n": 4,
        "first_success": 44.21875,
        "immediate_backup": 17.28125,
        "fallback_after_failure": 2.5,
        "normal_observations": 91.8125,
        "wrong_seed_guards_refuted": 2
      },
      "new-47,new-48": {
        "total_cost": 290.0703125,
        "probe_cost": 9.5546875,
        "execution_cost": 280.515625,
        "reset_cost": 1.0,
        "setup_cost": 2.4609375,
        "query_cost": 6.09375,
        "trial_n": 4,
        "first_success": 47.28125,
        "immediate_backup": 15.5,
        "fallback_after_failure": 1.21875,
        "normal_observations": 96.40625,
        "wrong_seed_guards_refuted": 1
      }
    }
  },
  "scope": "Reanalysis of saved fixed-cohort outputs only; no new model calls, worlds, policies or controller actions. Exploratory paired-device ranges."
}


==> anc/PACKAGE.json <==
{"schema":1,"scope":"Saved synthetic finite-guard data and controller implementations; declared reproduction verifies the completed MDL direct-test control and saved-log analyses, with original generated outputs supplied as fixed inputs. No model calls or new-world validation.","files":{"SUPPLEMENT_ANALYSIS.json":"fc047ad2a8090bfa1f26c38763d50fa78e5a027df8cbf6608e1addc0fa1e47ca","SELECTOR_SAVED_LOG_COMPARISON.json":"f96715f565227bbc2c2374f6800d333432716addb83b15e5d20bbe25ef08fea0","OPTIONAL_LOG_ANALYSES.json":"cac29b8f2780aec6170bb9125f85fadf22b3788d2c3fa031610420830e786ed4","MDL025_MANIFEST.json":"48243558749fd56d9e71466919fa91241adf75bd788e2a28c95a3a99b284f98f","FOLLOWUP_ANALYSIS.json":"38536de0b3f090c2a48b825a6e26b6de72cd08763ae751327166db4d4fb8b95f","LARGE_PREDICTION_REPLAY.json":"592ac15929c2a80d90450ba4d609e1818d8afe0c200441d876e0e32366ede760","README.md":"b167b0c11a77c641f254a96902760dba83f2f6c81ad6387fbfd99333a844e9e9","PACKAGE_VERIFICATION.json":"2c8d44ec7b88ae7da6078e9cc23a54f58e553c2057fc35679f7b9d1af840526e","ANALYSIS.json":"f63cbbc629b44bec17111c2a8964b6111fff7bfe156b07c446593e75b6b92e32","ADDITIONAL_ANALYSES.md":"9f48d424f1ea0200ae7de8443d49572b8950a30ec7e159aaaa2be0272fa8c198","CONTROLLER_REPLAY.json":"f0305b06369e1d49b90bdf6f998a21be650938eb7d7d8ffdaa612f31900a78e2","references/generation/MANIFEST.json":"9d511f0a4ea036b50169e2914090324bd461eaf8f1d258c7a0ee6692511c8219","references/generation/batch-0/packet.json":"77fa58d20ef21a9fa949542d42ea4ebff92d49140eb971619149cc9029e6e093","references/generation/batch-0/prompt.txt":"4e37458d02b63b18bcb8d9aa5c9e8be1fd26e174a9b99d074ee95cdc0f96522f","references/generation/batch-0/PUBLIC_META.json":"3d7bb5810e6097ac45053e4a59c5444e2979179f924206fc21dde60b10e0e6a1","references/generation/batch-0/schema.json":"0952fe9f06e6394c4b84e011081557c3da0526cb077ad75da0bb5dea3dfd43c9","references/generation/batch-1/packet.json":"45120db2603242eb5da052c7ef60fde86f71ce018bb75fa78891f975cacaba08","references/generation/batch-1/prompt.txt":"479255d5df2e31312f982f538b8bf3007ed8f33c6208c9b5ae68eea1a7f482f7","references/generation/batch-1/PUBLIC_META.json":"26807d71510fd0132f39c200d501e8357621a6b894a1851f8a489a074aaa72e4","references/generation/batch-1/schema.json":"1e345b7747819d4cd15302fd42441f90dbce5114b3b8806f5a244f1f7c3b23fc","references/generation/batch-2/packet.json":"9c5f1992eaf58fd41bc685ea00e5b767a009a8a218e8e40cb0e1cb3931afe1ff","references/generation/batch-2/prompt.txt":"25a3bf26a81798a97bd5cd4816c1ea515ff1c2c4f78de80c0a328b65cd4123ec","references/generation/batch-2/PUBLIC_META.json":"2fb1b549838d684ad4322f348450091662765ebd2f1a7044474a1b9f35e0c67d","references/generation/batch-2/schema.json":"ddf71be6e0d0d0f0e75291b9aa2a96c05824244c59749cbf08350106a03e9bfb","code/verify_release.py":"d547e4a541975e21f8db8b3dd310a94e483a30bc1d4759b00a9a45496b7f494d","code/replay_controller.py":"593d1fbba8238e398d9cb27acff7fa449afebfbdb9a678701c17879658227bbb","code/compose_world.py":"ecdef87ede470cb86b5faffbc7d290481b7f7e90b3412c8c449bd41d073e6210","code/followup_analysis.py":"abf6709329baafd69b15d4e0a50ebf891fb69bfd37e5c559ea7b8c1b9c92b450","code/selector_saved_log_comparison.py":"9b99a8beb12d25e1ced0954287b6e1ae48ccaa94b7ea6ee34e77a41a4f4c8c56","code/plot_costs.py":"1da468d1ea3d0d8ce54acd49afd3da8b8452138b4b85bbbbc82bb764d20530e4","code/optional_log_analyses.py":"1366e57697a2db5c1c3e8beceea0bac63e90b21e34455806dfc02fdae0409b9b","code/plot_selection_source.py":"cabb2c43689c68c8fae54a8c932e166eaee90663f1c9fc78a71cb27652c39bc3","code/verify_large_prediction.py":"7393bae45c50fd10fb2fde57cdb8276d6f0b5d19425ce892d1dd08de343db871","code/complete_mdl025.py":"8832376956346334d53c11ff58bc841cbab20bc3bb5ccbacf245dc336fb9da2b","code/plot_selection_absolute.py":"e613eebd15417e748e7781c7b1d3b157c2d5b849576e23a83cc98b6534244674","code/plot_mechanism.py":"823b3e92e638da4693d479f098272c93d5a427aea2b0e31aa5a969d181485219","code/supplement.py":"d82e63fe374ca1d8cdea4b5b90bcc89e7e32265357c01e98d6dcd4e6ddb1ee60","code/analyze.py":"acd86928d98bf2f2d64ce0d08093332914b2cf4dc165a20cd1affefe6482e268","code/plot_paired.py":"3b1aa26ae0c7078208cbfbbca8bc0f9d7abcae1a8878449e61a419d4aecae65e","code/original/e7_value_probe.py":"18d136de12ac111cc0555ead8f24f90155b69502b62f3c67201b1a33ca798a15","code/original/large_core.py":"c0f2d4514c16e6039e3e62dfec9ef9ec0bebf9fe5ab795b2bf9c88477bc425f2","code/original/e2_core.py":"3cfcca7b7eb6eb2b26ad255b92f85acd2005fcc8804f2f4307b10b2bd036f47a","code/original/e8_reachable_probe.py":"84eb269b267b20cdb2f36a84e74b7f01ce0a358bef6be267ab9214e4b1b12b9d","code/original/e5_plan_transfer.py":"12ffef00de2fb6e98d08fb5be96586e0b7e51e4b7a0f11e05b2ed853e441b869","code/original/e8_workload_probe.py":"7882e64aca09d185929e5edb0122c2a63ae0fddee9bb1947ae8e8915bf7bda62","code/original/large_counter.py":"eaa04d5f593a1e140c7d85ce110e5d80bce64b4f794c5b81763795b39c8f349f","figures/world.png":"34c9bb9378a21ef4a8f76ac7f1c0442ac18c2f6b18ea9f682a3b8d15f4a078f3","figures/decision.png":"cc24b49f1ac176cf4345332118411f04a1efa85c27e32a4002974b360a41706d","figures/decision.pdf":"0fb841b7eebcb922b47aa6d67a4607ef7b32ef12acb6b00afa0e63f7e4f61865","figures/world.pdf":"2dcb452ede5dd4dd7923de89578e09a078294beee4351e06fcbfc9d36bb3f691","figures/selection.png":"e5b2a984db502b19e83c82b1e20df688acc9da35cf39f3217bb7c96146820f1d","figures/overview_v021.svg":"dab71417f3c15e0d589c988e0585c4e0e19acd6f3ce3b6e38f38ab58143f1224","figures/selection.pdf":"6d9f6c3f5a07001f7812174119b97b2c2504417f70dd033520bad23531b9a42d","figures/overview_v021.png":"eb41d0e828b45c64cf4235e45e028828e7897142b15ab08fcaa4f2a702a86f2e","figures/selection.svg":"fe5451592e921af4b4830536c3025797fd347a9c72f4c9b3f33ed03906d75575","figures/overview_v021.pdf":"4cade995a188b16fe04846cc91dfb85c1263ad75e7898633dda78201c7d2a139","figures/decision.svg":"7d289640035e2488b9f1eb74e5747dcaad12bdc020b971da579b7b08bf37fae5","figures/world.svg":"93e3347572e21c034160d29bec071956b4e8ac06fda99852a953a370bb267ce8","figures/cost.svg":"4f8aff9267a2c83ce4fc4f784243a1634b78c39e3c81f924d4d510002dcc66a4","figures/paired.svg":"157a31fd689506b5cdf0163cb4d058c1a4cf7e9c668895da3b1d9ab0d92d3cb0","figures/WORLD_SOURCE.json":"0dd16ea337fbd6194e3f932d52d5fc8a65b3839884aae22b9591b407f1423679","figures/paired.pdf":"eea47749054901b85448b62e68fa00558048570097717e6e38a3f80ec526a282","figures/cost.pdf":"6c94d4197d3af64376c15d9e7cb8ec3cd8698425fdde9f43f5809e3c38696945","figures/selection_sources.json":"04af9982db31ad48c5718625042bc6fe1c74ba0f12ddb7b9827d8d049a994ce2","fonts/DejaVuSerif-BoldItalic.ttf":"d93efec7a9d2e826768d1a2ee95b95870e15e29599a84f3484af1de1cec2e181","fonts/DejaVuSans.ttf":"3fdf69cabf06049ea70a00b5919340e2ce1e6d02b0cc3c4b44fb6801bd1e0d22","fonts/DejaVuSerif.ttf":"107244956e9962b9e96faccdc551825e0ae0898ae13737133e1b921a2fd35ffa","fonts/DejaVuSansMono.ttf":"602ec86b8948cfcd956482fe64f94c36c867770149ef2f791d4613f443bcecb3","fonts/LICENSE_DEJAVU":"d75938dec098f06f0ac3c00853065d94f020be1c3c62ef1dc2975ba15b4d9b0e","fonts/DejaVuSerif-Bold.ttf":"c3753f2ed6bc673f15846dc45addbeb3b9c872f32fb18fd53a21f1bef1ed7676","fonts/DejaVuSerif-Italic.ttf":"3e7994fbc54fa10ce3352a42d548fadd7d9cadb69cb1109bc9d960f6dac57f04","data/E21_REVIEW_SENSITIVITY.json":"e3620e8bc908d170d7b6c6f4fdaa2acfbc527f904bf6660e0dd010fbe66a8ce1","data/WORKED_DECISION.json":"10d54feac32433cedcb7ea750e92d547141354324f9d1d75fc5b73c17e3f9865","data/E8.json":"738098fcdef7e8434cace7152afdfb76d38d0f2c078c3a467bc3b184554c49cb","data/E21_ANALYSIS.json":"81c15b7ee7338601d7f1aa6c20efe723ad5680ca8400692e09a2707b1b1fc3ce","data/E21_ROWS.columnar.json":"b6f7b4ba5d86b1f391c06061df9456d048bb66c25af203202623c6e1c7d08834","data/E9.json":"6e58c5ff2ee202b3505062e90f9bf8b2a0dcc0322c46486c83d4c2bb25ac0656","data/NUMBERS.json":"e0a05a45300037cf41acc5709fdf784514b08015bd3fb893098d216c50e99e88","data/E14.json":"94a048ae1227c928a2a9f37f62f782b2295096727f14efa614d412d265cf0d41","data/E22_MDL025.json":"50828970407855019911a769e76b7c263da1d8d6285d021fffd643c18511c8e2","data/E11.json":"1a76ba9a98de305ebcbb8a895bc82409407d7d4d9ffb10f7473ace8aa7f56b90","data/E10.json":"4cb2002a902f37d59fea3edbb40ba9d839b3bc1416bb73206a26703e09bb8c23","data/large/MODEL.json":"61dd71bc0fcf464858c52b36a3e8c88e08b03bdf28fbffef7c79a0500bc727c5","data/large/EXACT_SYNTAX_EIG_HISTORY.json":"9c483e0ed7d57360f62f215b5c98e3a026996f19843d3ba80ed68329077845b9","data/large/AI_repairs.json":"ae654bfba9ecec23bc68b321084d0ab83a2e70c7aa2cce58904ba729ac4643a7","data/large/AI_selected_history.json":"18e3de69abb2483c798452af17260ed0c2d28689c49efe713614388623e50d46","data/large/SYNTAX_PREDICTION_RESULTS.json":"5d284b0adc6255c1bb8ffc2a873ab221b7c516a1556545c960fb08a4ee484bbb","data/large/PREDICTION_RESULTS.json":"cf04d67c1531f98e82faa6bf98a5152e5d44b82f25353682c520585f11a84a89","data/large/worlds.json":"9775a3c0dbb00ebd19d6048459c9d00072efd1a1581427eceb1c300a1a81e777","data/large/TASKS.json":"9449e0a22e7416f0f485a3e65c298c82d426903dde755e051030e9dda0e8626e","data/large/initial.json":"2548859a41b4324791b4d049fc16c4be9bc9a770d54cd4d4b6e803787cd0ddb9","data/controller/AI_REPAIRS.json":"17c7152254ada69d86d1c4d3c24d6db35e0033c0d29cb1522ad5d601c310b2e3","data/controller/worlds.json":"601da80d9505098242951500d0b28c92d51cf399bd9c98265978b64089c52c28","data/controller/TASKS.json":"e095480747dacf03e37208f07408d1c7866b96a2d8db87cb4bcb7712dfc512ec","data/controller/initial.json":"d7cb6cedcd4ddb26de43844aa371dd4e96e45f7a0806be91893a7e0ca97daefd"},"reproduce":{"argv":["python3","code/verify_release.py"],"outputs":{"PACKAGE_VERIFICATION.json":"2c8d44ec7b88ae7da6078e9cc23a54f58e553c2057fc35679f7b9d1af840526e"}}}


==> anc/PACKAGE_VERIFICATION.json <==
{
  "scope": "completed MDL cost0.25 control and requested saved-log analyses; fixed original generated inputs, no model or world regeneration",
  "reproduced_outputs": [
    "data/E22_MDL025.json",
    "OPTIONAL_LOG_ANALYSES.json",
    "SELECTOR_SAVED_LOG_COMPARISON.json"
  ],
  "all_canonical_results_match": true,
  "legacy_MDL_unit_cost_decisions_exact": 1536,
  "new_MDL_decisions": 1536,
  "MDL_total_cost": 8346.75,
  "MDL_tests": 1823,
  "MDL_first_route_successes": 896,
  "saved_selector_rows": 107520,
  "new_model_calls": 0,
  "time_fields_excluded": [
    "data/E22_MDL025.json:seconds"
  ]
}


==> anc/README.md <==
# Retaining Repair Hypotheses for Cost-Aware Execution: data and code

This companion contains saved synthetic finite-guard worlds, observations, task menus, generated repairs, analytical decisions, controller functions, statistical summaries and figure inputs. It contains no manuscript-author metadata, internal reviews, account information or manuscript-building utilities. Geometry is illustrative, not a physical measurement. Model calls and worlds are not regenerated.

## Reproduce the declared release checks

Extract the ZIP into a fresh directory. With Python 3.9 or newer and NumPy installed, run from that directory:

    python3 code/verify_release.py

This command recomputes the MDL direct-test cost-0.25 control and the saved-log analyses, compares canonical outputs (excluding the CPU-time field), and writes PACKAGE_VERIFICATION.json. It first requires exact reproduction of 1,536 saved MDL unit-cost decisions, then checks 1,536 cost-0.25 decisions (cost 8,346.75, 1,823 tests, 896 first-route successes). The selector summaries consume the included 107,520-row saved stream. This declared check does not independently reimplement every selector or rerun model generation.

Additional supplied consumers may be run from this directory:

    python3 code/replay_controller.py
    python3 code/verify_large_prediction.py
    python3 code/analyze.py
    python3 code/supplement.py
    python3 code/followup_analysis.py

Figure scripts additionally use Matplotlib and Pillow. Rendered figure inputs and their licensed DejaVu fonts are included. Relative module filenames such as code/original/e7_value_probe.py identify the supplied implementations and are necessary provenance, not private filesystem paths.

## Interpretation and implementation details

The evidence is conditional on 24 fixed two-stage synthetic devices, with 64 menus per device. Paired bootstrap seed is 20261007 with 20,000 resamples; random-selector seeds are 0 through 31. The larger-grammar MDL search uses a 20,000-state cap and 256 seeded greedy-cover attempts. Generation packets are in references/generation; large-grammar inputs are in data/large; small-grammar inputs are in data/controller. Provider model identifiers and sanitized inputs/outputs are preserved; unavailable model snapshots and decoding settings are not reconstructed.

The worked decision (guard pair new-17,new-18, menu 7) has predicted acceptance 0.2777777777777778, posterior expected route cost 3.40625 and net test value 0.2760416666666667. Expected cost is distinct from the realized route cost 3.25 and total 4.25 including the direct probe. The case does not use access-charged stage-B setup.

The archive inventory, reader-facing scope, exact command and expected output digest are in PACKAGE.json. All reported costs are abstract analytical action costs; this is not a factory deployment or an independent-world validation.

Transport note: arXiv expands compressed ancillary logs. The selector replay accepts either data/E21_ROWS.jsonl.gz or its identical decompressed data/E21_ROWS.jsonl. Run the same commands from the ancillary directory.

Size-efficient layout: E21_ROWS.columnar.json stores the same 107,520 event records with one shared column-name list and lossless JSON row arrays. The replay reconstructs each original record dictionary. Other JSON files are whitespace-minified only; numerical values and all outcomes are unchanged.

Provenance: provider prompts, packets, schemas and their metadata retain original bytes and hashes. The MDL manifest preserves original-run input hashes separately from current whitespace-minified portable input hashes.


==> anc/SELECTOR_SAVED_LOG_COMPARISON.json <==
{
  "source_rows": 107520,
  "devices": [
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": 0,
      "cost_difference": 10.25,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 2,
      "cost_difference": 5.5,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 4,
      "immediate_backup_difference": 1,
      "cost_difference": 7.75,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 2,
      "cost_difference": 5.25,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 0,
      "immediate_backup_difference": 0,
      "cost_difference": 11.0,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 0,
      "immediate_backup_difference": 0,
      "cost_difference": 8.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 4,
      "immediate_backup_difference": 2,
      "cost_difference": 4.75,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 1,
      "cost_difference": 4.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": 1,
      "cost_difference": 6.0,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": 1,
      "cost_difference": 7.0,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": 2,
      "cost_difference": 2.25,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 3,
      "cost_difference": 0.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 11,
      "immediate_backup_difference": -9,
      "cost_difference": -19.25,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 13,
      "immediate_backup_difference": -11,
      "cost_difference": -14.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 11,
      "immediate_backup_difference": -5,
      "cost_difference": -4.0,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 10,
      "immediate_backup_difference": -6,
      "cost_difference": -3.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 10,
      "immediate_backup_difference": -3,
      "cost_difference": -17.0,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 9,
      "immediate_backup_difference": 0,
      "cost_difference": -26.75,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 1,
      "immediate_backup_difference": -1,
      "cost_difference": 15.0,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 2,
      "cost_difference": 5.25,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 0,
      "immediate_backup_difference": 0,
      "cost_difference": 7.5,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 3,
      "total_tests": 4
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 0,
      "immediate_backup_difference": 0,
      "cost_difference": 9.0,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 3,
      "cost_difference": 2.5,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 6,
      "immediate_backup_difference": 4,
      "cost_difference": 0.0,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 4,
      "immediate_backup_difference": 0,
      "cost_difference": 3.25,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 32,
      "immediate_backup_difference": -13,
      "cost_difference": -62.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 13,
      "immediate_backup_difference": -1,
      "cost_difference": -12.75,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 14,
      "immediate_backup_difference": -2,
      "cost_difference": -8.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 0,
      "immediate_backup_difference": 0,
      "cost_difference": 7.75,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 0,
      "immediate_backup_difference": 0,
      "cost_difference": 9.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 7,
      "immediate_backup_difference": 3,
      "cost_difference": 16.5,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 1,
      "cost_difference": 8.25,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 25,
      "immediate_backup_difference": -20,
      "cost_difference": -90.0,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 26,
      "immediate_backup_difference": -22,
      "cost_difference": -87.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 6,
      "immediate_backup_difference": 2,
      "cost_difference": 6.75,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 2,
      "cost_difference": 4.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 1,
      "immediate_backup_difference": 1,
      "cost_difference": 6.5,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 1,
      "immediate_backup_difference": 0,
      "cost_difference": 8.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": 3,
      "cost_difference": 2.75,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 1,
      "immediate_backup_difference": 0,
      "cost_difference": 8.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 1,
      "immediate_backup_difference": 1,
      "cost_difference": 7.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": 2,
      "cost_difference": 3.25,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 2,
      "cost_difference": 6.5,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 2,
      "cost_difference": 2.75,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 1,
      "cost_difference": 5.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 4,
      "immediate_backup_difference": 1,
      "cost_difference": 5.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 1,
      "cost_difference": 5.25,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 6,
      "immediate_backup_difference": 1,
      "cost_difference": 5.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 33,
      "immediate_backup_difference": -23,
      "cost_difference": -114.25,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 2,
      "cost_difference": 4.75,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 15,
      "immediate_backup_difference": -8,
      "cost_difference": -41.5,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 15,
      "immediate_backup_difference": -7,
      "cost_difference": -51.0,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 11,
      "immediate_backup_difference": 0,
      "cost_difference": -3.0,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 21,
      "immediate_backup_difference": -1,
      "cost_difference": -5.25,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 17,
      "immediate_backup_difference": 0,
      "cost_difference": 3.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 17,
      "immediate_backup_difference": 0,
      "cost_difference": 3.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 31,
      "immediate_backup_difference": -16,
      "cost_difference": -79.0,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 0,
      "cost_difference": 10.0,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 15,
      "immediate_backup_difference": -3,
      "cost_difference": -11.0,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 14,
      "immediate_backup_difference": -3,
      "cost_difference": -9.25,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 17,
      "immediate_backup_difference": -11,
      "cost_difference": -37.5,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 18,
      "immediate_backup_difference": -12,
      "cost_difference": -46.0,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 11,
      "immediate_backup_difference": -3,
      "cost_difference": -10.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 12,
      "immediate_backup_difference": -4,
      "cost_difference": -17.25,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 0,
      "cost_difference": 9.0,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 0,
      "cost_difference": 9.25,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 0,
      "cost_difference": 10.75,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 3,
      "cost_difference": 3.0,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 1,
      "immediate_backup_difference": 1,
      "cost_difference": 5.5,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 1,
      "cost_difference": 8.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 6,
      "immediate_backup_difference": 4,
      "cost_difference": 1.0,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 6,
      "immediate_backup_difference": 2,
      "cost_difference": 6.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": -1,
      "cost_difference": 11.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": -3,
      "cost_difference": 14.5,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 4,
      "immediate_backup_difference": 4,
      "cost_difference": 1.25,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 4,
      "immediate_backup_difference": 2,
      "cost_difference": 4.0,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 28,
      "immediate_backup_difference": -23,
      "cost_difference": -99.75,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 29,
      "immediate_backup_difference": -24,
      "cost_difference": -95.0,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 14,
      "immediate_backup_difference": -6,
      "cost_difference": -35.0,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 14,
      "immediate_backup_difference": -7,
      "cost_difference": -30.0,
      "stage_B_tests": 4,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 1,
      "immediate_backup_difference": 0,
      "cost_difference": 9.25,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 11,
      "immediate_backup_difference": -5,
      "cost_difference": -13.5,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 6,
      "immediate_backup_difference": 1,
      "cost_difference": 10.5,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": -2,
      "cost_difference": -0.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 5,
      "immediate_backup_difference": 1,
      "cost_difference": -8.25,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 3,
      "immediate_backup_difference": 1,
      "cost_difference": -1.75,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 13,
      "immediate_backup_difference": 2,
      "cost_difference": 12.5,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 2,
      "cost_difference": 4.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 13,
      "immediate_backup_difference": -5,
      "cost_difference": -20.25,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 0,
      "immediate_backup_difference": 0,
      "cost_difference": 9.75,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 2,
      "immediate_backup_difference": 0,
      "cost_difference": 9.0,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 1,
      "immediate_backup_difference": 1,
      "cost_difference": 8.5,
      "stage_B_tests": 2,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "prior": "AI_mix",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 24,
      "immediate_backup_difference": -9,
      "cost_difference": -43.75,
      "stage_B_tests": 1,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "prior": "AI_mix",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 26,
      "immediate_backup_difference": -9,
      "cost_difference": -45.25,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "prior": "uniform",
      "policy": "workload",
      "selected_routes_different_from_normal_learning": 11,
      "immediate_backup_difference": 2,
      "cost_difference": 14.75,
      "stage_B_tests": 3,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "prior": "uniform",
      "policy": "EIG",
      "selected_routes_different_from_normal_learning": 4,
      "immediate_backup_difference": 1,
      "cost_difference": 4.75,
      "stage_B_tests": 0,
      "diagnostics_before_first_job": 4,
      "total_tests": 4
    }
  ],
  "scope": "Differences between entire saved policy trajectories; states and later feedback may differ. Counts are descriptive and do not identify a causal contribution of an individual test."
}


==> anc/SUPPLEMENT_ANALYSIS.json <==
{"E8 AI_mix+no_probe vs AI_point":{"difference":-197.5,"mean_per_device":-8.229166666666666,"median":0.0,"differences":[-18.25,1.75,-10.75,-7.75,-13.5,0.0,8.75,0.0,0.0,9.5,-29.25,8.25,0.0,-68.5,-18.75,0.0,9.0,0.0,0.0,1.0,0.5,-73.75,2.25,2.0],"pairs":[["new-1","new-2"],["new-11","new-12"],["new-13","new-14"],["new-15","new-16"],["new-17","new-18"],["new-19","new-20"],["new-21","new-22"],["new-23","new-24"],["new-25","new-26"],["new-27","new-28"],["new-29","new-30"],["new-3","new-4"],["new-31","new-32"],["new-33","new-34"],["new-35","new-36"],["new-37","new-38"],["new-39","new-40"],["new-41","new-42"],["new-43","new-44"],["new-45","new-46"],["new-47","new-48"],["new-5","new-6"],["new-7","new-8"],["new-9","new-10"]],"descriptive_paired_bootstrap_mean_95":[-17.58359375,-0.7705729166666895],"lower":8,"equal":7,"higher":9,"leave_generation_batch_out_percent":{"0":-1.559792027729636,"1":-2.9456836369828028,"2":-1.9826772299987685}},"E8 AI_mix+VOI vs AI_mix+no_probe":{"difference":-707.25,"mean_per_device":-29.46875,"median":-24.5,"differences":[1.75,16.75,-28.25,-39.75,-71.75,8.75,-62.5,-20.75,-79.0,-42.75,-1.0,-75.25,-90.75,-73.25,-37.5,-19.25,11.5,20.75,21.25,-95.0,-1.5,-2.5,-1.75,-45.5],"pairs":[["new-1","new-2"],["new-11","new-12"],["new-13","new-14"],["new-15","new-16"],["new-17","new-18"],["new-19","new-20"],["new-21","new-22"],["new-23","new-24"],["new-25","new-26"],["new-27","new-28"],["new-29","new-30"],["new-3","new-4"],["new-31","new-32"],["new-33","new-34"],["new-35","new-36"],["new-37","new-38"],["new-39","new-40"],["new-41","new-42"],["new-43","new-44"],["new-45","new-46"],["new-47","new-48"],["new-5","new-6"],["new-7","new-8"],["new-9","new-10"]],"descriptive_paired_bootstrap_mean_95":[-44.28125,-14.937239583333357],"lower":18,"equal":0,"higher":6,"leave_generation_batch_out_percent":{"0":-8.337245696400625,"1":-6.0964912280701755,"2":-8.949660775609347}},"E11 AI_mix+workload_VOI vs AI_mix+no_probe":{"difference":-431.0,"mean_per_device":-17.958333333333332,"median":4.375,"differences":[10.25,11.0,6.0,-19.25,-17.0,7.5,3.25,7.75,-90.0,6.5,7.75,5.5,-114.25,-3.0,-79.0,-37.5,9.0,5.5,11.75,-99.75,9.25,-8.25,-20.25,-43.75],"pairs":[["new-1","new-2"],["new-11","new-12"],["new-13","new-14"],["new-15","new-16"],["new-17","new-18"],["new-19","new-20"],["new-21","new-22"],["new-23","new-24"],["new-25","new-26"],["new-27","new-28"],["new-29","new-30"],["new-3","new-4"],["new-31","new-32"],["new-33","new-34"],["new-35","new-36"],["new-37","new-38"],["new-39","new-40"],["new-41","new-42"],["new-43","new-44"],["new-45","new-46"],["new-47","new-48"],["new-5","new-6"],["new-7","new-8"],["new-9","new-10"]],"descriptive_paired_bootstrap_mean_95":[-34.26119791666666,-3.9270833333333335],"lower":11,"equal":0,"higher":13,"leave_generation_batch_out_percent":{"0":-6.142232489068559,"1":-4.478714562748176,"2":-4.474708171206226}},"E11 AI_mix+workload_VOI vs uniform+no_probe":{"difference":109.75,"mean_per_device":4.572916666666667,"median":2.875,"differences":[7.75,0.0,-0.25,-8.25,15.0,-6.0,57.0,52.5,0.0,3.0,2.0,4.75,-46.75,10.5,-14.75,-8.75,2.25,-2.25,4.25,6.5,20.0,3.5,5.0,2.75],"pairs":[["new-1","new-2"],["new-11","new-12"],["new-13","new-14"],["new-15","new-16"],["new-17","new-18"],["new-19","new-20"],["new-21","new-22"],["new-23","new-24"],["new-25","new-26"],["new-27","new-28"],["new-29","new-30"],["new-3","new-4"],["new-31","new-32"],["new-33","new-34"],["new-35","new-36"],["new-37","new-38"],["new-39","new-40"],["new-41","new-42"],["new-43","new-44"],["new-45","new-46"],["new-47","new-48"],["new-5","new-6"],["new-7","new-8"],["new-9","new-10"]],"descriptive_paired_bootstrap_mean_95":[-2.96875,12.635416666666666],"lower":7,"equal":2,"higher":15,"leave_generation_batch_out_percent":{"0":1.6893854748603352,"1":0.642148277875073,"2":1.7739214268498433}},"E14 active+posterior vs active+AI":{"difference":-51.625,"mean_per_device":-8.604166666666666,"median":-5.6875,"differences":[-22.25,-28.25,6.0,0.0,-11.375,4.25],"pairs":[["synth-1","synth-2"],["synth-11","synth-12"],["synth-3","synth-4"],["synth-5","synth-6"],["synth-7","synth-8"],["synth-9","synth-10"]],"descriptive_paired_bootstrap_mean_95":[-19.625,1.5208333333333333],"lower":3,"equal":1,"higher":2},"oracle":{"small":7542.75,"large":2603.25},"MDL_no_test":{"probes":0,"total_cost":9297.25},"access_cost":{"AI_mix+VOI":{"execution_cost":9029.75,"first_success":718,"probe_cost":0,"regret":1487.0,"total_cost":9029.75,"trial_n":0},"AI_mix+entropy_per_cost":{"execution_cost":8648.5,"first_success":790,"probe_cost":5024.0,"regret":6129.75,"total_cost":13672.5,"trial_n":3072},"AI_mix+no_probe":{"execution_cost":9029.75,"first_success":718,"probe_cost":0,"regret":1487.0,"total_cost":9029.75,"trial_n":0},"MDL_mix+VOI":{"execution_cost":9297.25,"first_success":681,"probe_cost":0,"regret":1754.5,"total_cost":9297.25,"trial_n":0},"MDL_mix+entropy_per_cost":{"execution_cost":8919.75,"first_success":754,"probe_cost":5024.0,"regret":6401.0,"total_cost":13943.75,"trial_n":3072},"MDL_mix+no_probe":{"execution_cost":9297.25,"first_success":681,"probe_cost":0,"regret":1754.5,"total_cost":9297.25,"trial_n":0},"uniform+VOI":{"execution_cost":9258.0,"first_success":738,"probe_cost":20.0,"regret":1735.25,"total_cost":9278.0,"trial_n":12},"uniform+entropy_per_cost":{"execution_cost":8924.5,"first_success":793,"probe_cost":4912.0,"regret":6293.75,"total_cost":13836.5,"trial_n":3072},"uniform+no_probe":{"execution_cost":9263.75,"first_success":737,"probe_cost":0,"regret":1721.0,"total_cost":9263.75,"trial_n":0}},"mechanism_rows":[{"pair":["new-1","new-2"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":19,"fallback_after_failure":3,"normal_observations":88,"first_refutation_jobs":{"new-1":8},"total_cost":304.5},{"pair":["new-1","new-2"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":20,"fallback_after_failure":2,"normal_observations":86,"first_refutation_jobs":{"new-1":8},"total_cost":302.0},{"pair":["new-1","new-2"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":20,"fallback_after_failure":2,"normal_observations":86,"first_refutation_jobs":{"new-1":8},"total_cost":312.25},{"pair":["new-3","new-4"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":24,"fallback_after_failure":1,"normal_observations":80,"first_refutation_jobs":{"new-4":1},"total_cost":316.5},{"pair":["new-3","new-4"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":24,"fallback_after_failure":1,"normal_observations":80,"first_refutation_jobs":{"new-4":1},"total_cost":315.75},{"pair":["new-3","new-4"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":25,"fallback_after_failure":0,"normal_observations":78,"first_refutation_jobs":{"new-4":1},"total_cost":321.25},{"pair":["new-5","new-6"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":0,"fallback_after_failure":3,"normal_observations":126,"first_refutation_jobs":{"new-5":18,"new-6":49},"total_cost":200.5},{"pair":["new-5","new-6"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":1,"fallback_after_failure":4,"normal_observations":123,"first_refutation_jobs":{"new-5":18,"new-6":30},"total_cost":212.25},{"pair":["new-5","new-6"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":2,"fallback_after_failure":1,"normal_observations":123,"first_refutation_jobs":{"new-6":1,"new-5":1},"total_cost":204.0},{"pair":["new-7","new-8"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":14,"fallback_after_failure":1,"normal_observations":99,"first_refutation_jobs":{"new-7":7},"total_cost":261.25},{"pair":["new-7","new-8"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":20,"fallback_after_failure":0,"normal_observations":88,"first_refutation_jobs":{},"total_cost":286.5},{"pair":["new-7","new-8"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":15,"fallback_after_failure":0,"normal_observations":98,"first_refutation_jobs":{"new-7":1},"total_cost":266.25},{"pair":["new-9","new-10"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":8,"fallback_after_failure":2,"normal_observations":111,"first_refutation_jobs":{"new-9":10},"total_cost":248.75},{"pair":["new-9","new-10"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":19,"fallback_after_failure":0,"normal_observations":90,"first_refutation_jobs":{},"total_cost":295.25},{"pair":["new-9","new-10"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":10,"fallback_after_failure":0,"normal_observations":108,"first_refutation_jobs":{"new-9":1},"total_cost":251.5},{"pair":["new-11","new-12"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":24,"fallback_after_failure":5,"normal_observations":78,"first_refutation_jobs":{"new-11":24},"total_cost":342.75},{"pair":["new-11","new-12"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":28,"fallback_after_failure":1,"normal_observations":71,"first_refutation_jobs":{"new-11":24},"total_cost":331.75},{"pair":["new-11","new-12"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":28,"fallback_after_failure":1,"normal_observations":71,"first_refutation_jobs":{"new-11":24},"total_cost":342.75},{"pair":["new-13","new-14"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":1,"fallback_after_failure":5,"normal_observations":123,"first_refutation_jobs":{"new-13":3},"total_cost":214.25},{"pair":["new-13","new-14"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":3,"fallback_after_failure":3,"normal_observations":119,"first_refutation_jobs":{"new-13":3},"total_cost":208.0},{"pair":["new-13","new-14"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":4,"fallback_after_failure":2,"normal_observations":118,"first_refutation_jobs":{"new-13":1},"total_cost":214.0},{"pair":["new-15","new-16"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":52,"fallback_after_failure":3,"normal_observations":22,"first_refutation_jobs":{"new-16":6,"new-15":35},"total_cost":477.25},{"pair":["new-15","new-16"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":57,"fallback_after_failure":1,"normal_observations":14,"first_refutation_jobs":{"new-16":6},"total_cost":488.25},{"pair":["new-15","new-16"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":48,"fallback_after_failure":3,"normal_observations":29,"first_refutation_jobs":{"new-15":1,"new-16":1},"total_cost":469.0},{"pair":["new-17","new-18"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":30,"fallback_after_failure":3,"normal_observations":65,"first_refutation_jobs":{"new-17":2,"new-18":6},"total_cost":362.25},{"pair":["new-17","new-18"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":32,"fallback_after_failure":6,"normal_observations":61,"first_refutation_jobs":{"new-17":2,"new-18":16},"total_cost":394.25},{"pair":["new-17","new-18"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":29,"fallback_after_failure":4,"normal_observations":67,"first_refutation_jobs":{"new-18":1,"new-17":2},"total_cost":377.25},{"pair":["new-19","new-20"],"arm":"uniform+no_probe","wrong_AI_guards":0,"immediate_backup":46,"fallback_after_failure":7,"normal_observations":31,"first_refutation_jobs":{},"total_cost":468.75},{"pair":["new-19","new-20"],"arm":"AI_mix+no_probe","wrong_AI_guards":0,"immediate_backup":53,"fallback_after_failure":0,"normal_observations":22,"first_refutation_jobs":{},"total_cost":455.25},{"pair":["new-19","new-20"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":0,"immediate_backup":53,"fallback_after_failure":0,"normal_observations":22,"first_refutation_jobs":{},"total_cost":462.75},{"pair":["new-21","new-22"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":7,"fallback_after_failure":2,"normal_observations":113,"first_refutation_jobs":{"new-22":1,"new-21":10},"total_cost":233.5},{"pair":["new-21","new-22"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":18,"fallback_after_failure":1,"normal_observations":92,"first_refutation_jobs":{"new-22":1},"total_cost":287.25},{"pair":["new-21","new-22"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":18,"fallback_after_failure":0,"normal_observations":92,"first_refutation_jobs":{"new-22":1},"total_cost":290.5},{"pair":["new-23","new-24"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":28,"fallback_after_failure":2,"normal_observations":70,"first_refutation_jobs":{"new-23":2},"total_cost":343.5},{"pair":["new-23","new-24"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":39,"fallback_after_failure":0,"normal_observations":50,"first_refutation_jobs":{},"total_cost":388.25},{"pair":["new-23","new-24"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":39,"fallback_after_failure":0,"normal_observations":50,"first_refutation_jobs":{},"total_cost":396.0},{"pair":["new-25","new-26"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":21,"fallback_after_failure":6,"normal_observations":83,"first_refutation_jobs":{"new-26":5},"total_cost":340.25},{"pair":["new-25","new-26"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":47,"fallback_after_failure":0,"normal_observations":34,"first_refutation_jobs":{},"total_cost":430.25},{"pair":["new-25","new-26"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":27,"fallback_after_failure":0,"normal_observations":74,"first_refutation_jobs":{"new-26":1},"total_cost":340.25},{"pair":["new-27","new-28"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":25,"fallback_after_failure":4,"normal_observations":76,"first_refutation_jobs":{"new-28":4},"total_cost":335.5},{"pair":["new-27","new-28"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":27,"fallback_after_failure":2,"normal_observations":74,"first_refutation_jobs":{"new-28":4},"total_cost":332.0},{"pair":["new-27","new-28"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":28,"fallback_after_failure":1,"normal_observations":72,"first_refutation_jobs":{"new-28":1},"total_cost":338.5},{"pair":["new-29","new-30"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":33,"fallback_after_failure":4,"normal_observations":60,"first_refutation_jobs":{"new-29":2},"total_cost":396.25},{"pair":["new-29","new-30"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":35,"fallback_after_failure":2,"normal_observations":56,"first_refutation_jobs":{"new-29":2},"total_cost":390.5},{"pair":["new-29","new-30"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":36,"fallback_after_failure":1,"normal_observations":55,"first_refutation_jobs":{"new-29":1},"total_cost":398.25},{"pair":["new-31","new-32"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":25,"fallback_after_failure":4,"normal_observations":75,"first_refutation_jobs":{"new-31":2,"new-32":28},"total_cost":340.5},{"pair":["new-31","new-32"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":39,"fallback_after_failure":3,"normal_observations":47,"first_refutation_jobs":{"new-31":2},"total_cost":408.0},{"pair":["new-31","new-32"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":16,"fallback_after_failure":3,"normal_observations":93,"first_refutation_jobs":{"new-32":1,"new-31":23},"total_cost":293.75},{"pair":["new-33","new-34"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":0,"fallback_after_failure":1,"normal_observations":127,"first_refutation_jobs":{"new-33":6,"new-34":24},"total_cost":183.75},{"pair":["new-33","new-34"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":1,"fallback_after_failure":2,"normal_observations":124,"first_refutation_jobs":{"new-33":6},"total_cost":197.25},{"pair":["new-33","new-34"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":1,"fallback_after_failure":1,"normal_observations":125,"first_refutation_jobs":{"new-33":1},"total_cost":194.25},{"pair":["new-35","new-36"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":6,"fallback_after_failure":0,"normal_observations":116,"first_refutation_jobs":{"new-35":11},"total_cost":217.0},{"pair":["new-35","new-36"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":19,"fallback_after_failure":0,"normal_observations":90,"first_refutation_jobs":{},"total_cost":281.25},{"pair":["new-35","new-36"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":3,"fallback_after_failure":0,"normal_observations":122,"first_refutation_jobs":{"new-35":1},"total_cost":202.25},{"pair":["new-37","new-38"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":44,"fallback_after_failure":4,"normal_observations":37,"first_refutation_jobs":{"new-37":15,"new-38":39},"total_cost":445.0},{"pair":["new-37","new-38"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":52,"fallback_after_failure":3,"normal_observations":21,"first_refutation_jobs":{"new-37":18},"total_cost":473.75},{"pair":["new-37","new-38"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":41,"fallback_after_failure":3,"normal_observations":43,"first_refutation_jobs":{"new-38":1,"new-37":1},"total_cost":436.25},{"pair":["new-39","new-40"],"arm":"uniform+no_probe","wrong_AI_guards":0,"immediate_backup":31,"fallback_after_failure":4,"normal_observations":63,"first_refutation_jobs":{},"total_cost":372.75},{"pair":["new-39","new-40"],"arm":"AI_mix+no_probe","wrong_AI_guards":0,"immediate_backup":35,"fallback_after_failure":0,"normal_observations":58,"first_refutation_jobs":{},"total_cost":366.0},{"pair":["new-39","new-40"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":0,"immediate_backup":35,"fallback_after_failure":0,"normal_observations":58,"first_refutation_jobs":{},"total_cost":375.0},{"pair":["new-41","new-42"],"arm":"uniform+no_probe","wrong_AI_guards":0,"immediate_backup":39,"fallback_after_failure":6,"normal_observations":44,"first_refutation_jobs":{},"total_cost":431.75},{"pair":["new-41","new-42"],"arm":"AI_mix+no_probe","wrong_AI_guards":0,"immediate_backup":44,"fallback_after_failure":1,"normal_observations":39,"first_refutation_jobs":{},"total_cost":424.0},{"pair":["new-41","new-42"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":0,"immediate_backup":45,"fallback_after_failure":0,"normal_observations":38,"first_refutation_jobs":{},"total_cost":429.5},{"pair":["new-43","new-44"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":60,"fallback_after_failure":4,"normal_observations":8,"first_refutation_jobs":{"new-43":2,"new-44":2},"total_cost":523.0},{"pair":["new-43","new-44"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":63,"fallback_after_failure":1,"normal_observations":2,"first_refutation_jobs":{"new-44":9},"total_cost":515.5},{"pair":["new-43","new-44"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":62,"fallback_after_failure":2,"normal_observations":4,"first_refutation_jobs":{"new-43":1,"new-44":1},"total_cost":527.25},{"pair":["new-45","new-46"],"arm":"uniform+no_probe","wrong_AI_guards":2,"immediate_backup":17,"fallback_after_failure":4,"normal_observations":92,"first_refutation_jobs":{"new-46":5,"new-45":18},"total_cost":314.5},{"pair":["new-45","new-46"],"arm":"AI_mix+no_probe","wrong_AI_guards":2,"immediate_backup":45,"fallback_after_failure":0,"normal_observations":38,"first_refutation_jobs":{},"total_cost":420.75},{"pair":["new-45","new-46"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":2,"immediate_backup":22,"fallback_after_failure":0,"normal_observations":84,"first_refutation_jobs":{"new-46":1},"total_cost":321.0},{"pair":["new-47","new-48"],"arm":"uniform+no_probe","wrong_AI_guards":1,"immediate_backup":17,"fallback_after_failure":1,"normal_observations":93,"first_refutation_jobs":{"new-47":6},"total_cost":285.5},{"pair":["new-47","new-48"],"arm":"AI_mix+no_probe","wrong_AI_guards":1,"immediate_backup":20,"fallback_after_failure":0,"normal_observations":88,"first_refutation_jobs":{},"total_cost":296.25},{"pair":["new-47","new-48"],"arm":"AI_mix+workload_VOI","wrong_AI_guards":1,"immediate_backup":20,"fallback_after_failure":0,"normal_observations":88,"first_refutation_jobs":{},"total_cost":305.5}],"mechanism_summary":{"AI_mix+no_probe":{"immediate_backup":741,"fallback_after_failure":33,"normal_observations":1567,"wrong_seed_guards_refuted":16},"AI_mix+workload_VOI":{"immediate_backup":627,"fallback_after_failure":24,"normal_observations":1798,"wrong_seed_guards_refuted":25},"uniform+no_probe":{"immediate_backup":571,"fallback_after_failure":79,"normal_observations":1880,"wrong_seed_guards_refuted":30}},"mechanism_benefit":[{"pair":["new-15","new-16"],"saving":19.25,"normal_backup":57,"normal_observations":14,"extra_refuted":1},{"pair":["new-17","new-18"],"saving":17.0,"normal_backup":32,"normal_observations":61,"extra_refuted":0},{"pair":["new-25","new-26"],"saving":90.0,"normal_backup":47,"normal_observations":34,"extra_refuted":1},{"pair":["new-31","new-32"],"saving":114.25,"normal_backup":39,"normal_observations":47,"extra_refuted":1},{"pair":["new-33","new-34"],"saving":3.0,"normal_backup":1,"normal_observations":124,"extra_refuted":0},{"pair":["new-35","new-36"],"saving":79.0,"normal_backup":19,"normal_observations":90,"extra_refuted":1},{"pair":["new-37","new-38"],"saving":37.5,"normal_backup":52,"normal_observations":21,"extra_refuted":1},{"pair":["new-45","new-46"],"saving":99.75,"normal_backup":45,"normal_observations":38,"extra_refuted":1},{"pair":["new-5","new-6"],"saving":8.25,"normal_backup":1,"normal_observations":123,"extra_refuted":0},{"pair":["new-7","new-8"],"saving":20.25,"normal_backup":20,"normal_observations":88,"extra_refuted":1},{"pair":["new-9","new-10"],"saving":43.75,"normal_backup":19,"normal_observations":90,"extra_refuted":1}],"mechanism_harm_or_tie":[{"pair":["new-1","new-2"],"saving":-10.25,"normal_backup":20,"normal_observations":86,"extra_refuted":0},{"pair":["new-11","new-12"],"saving":-11.0,"normal_backup":28,"normal_observations":71,"extra_refuted":0},{"pair":["new-13","new-14"],"saving":-6.0,"normal_backup":3,"normal_observations":119,"extra_refuted":0},{"pair":["new-19","new-20"],"saving":-7.5,"normal_backup":53,"normal_observations":22,"extra_refuted":0},{"pair":["new-21","new-22"],"saving":-3.25,"normal_backup":18,"normal_observations":92,"extra_refuted":0},{"pair":["new-23","new-24"],"saving":-7.75,"normal_backup":39,"normal_observations":50,"extra_refuted":0},{"pair":["new-27","new-28"],"saving":-6.5,"normal_backup":27,"normal_observations":74,"extra_refuted":0},{"pair":["new-29","new-30"],"saving":-7.75,"normal_backup":35,"normal_observations":56,"extra_refuted":0},{"pair":["new-3","new-4"],"saving":-5.5,"normal_backup":24,"normal_observations":80,"extra_refuted":0},{"pair":["new-39","new-40"],"saving":-9.0,"normal_backup":35,"normal_observations":58,"extra_refuted":0},{"pair":["new-41","new-42"],"saving":-5.5,"normal_backup":44,"normal_observations":39,"extra_refuted":0},{"pair":["new-43","new-44"],"saving":-11.75,"normal_backup":63,"normal_observations":2,"extra_refuted":1},{"pair":["new-47","new-48"],"saving":-9.25,"normal_backup":20,"normal_observations":88,"extra_refuted":0}],"statistical_scope":"Exploratory conditional device resampling, 20000 draws seed20261007. Not population inference or new independently generated cohorts; three shared generation batches. Batch omissions are sensitivity summaries, not three independent significance tests."}


==> anc/code/analyze.py <==
from pathlib import Path
import json,hashlib
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Circle,FancyArrowPatch
P=Path(__file__).resolve().parents[1];T=P.parents[2]
plt.rcParams.update({'font.family':'serif','font.serif':['DejaVu Serif'],'font.size':8,'pdf.fonttype':42,'ps.fonttype':42,'axes.spines.top':False,'axes.spines.right':False})
C={'AI':'#007f86','uniform':'#ad592f','neutral':'#667280'}
r={e:json.loads((P/f'data/{e}.json').read_text()) for e in ['E8','E10','E11','E14']}
checks=0
from collections import defaultdict
for e,d in r.items():
 groups=defaultdict(list)
 for row in d['rows']:
  key=row['arm']+(('@'+str(row['probe_cost'])) if e=='E8' else '')
  groups[key].append(row)
 for key,rows in groups.items():
  summaries=d['summary'][key]
  for prefix,summary in (summaries.items() if e=='E11' else [(None,summaries)]):
   selected=[x for x in rows if x['task']<int(prefix)] if prefix else rows
   for field,expected in summary.items():
    actual=sum(x[field] for x in selected)
    assert abs(actual-expected)<1e-8,(e,key,prefix,field)
    checks+=1
out={'aggregate_checks':checks,'inputs':{e:hashlib.sha256((P/f'data/{e}.json').read_bytes()).hexdigest() for e in r}}
out['cost_sensitivity']={k:r['E8']['summary'][k] for k in r['E8']['summary'] if 'VOI' in k or 'no_probe' in k}
out['paired']={}
for e,a,b in [('E8','AI_mix+VOI','AI_mix+no_probe'),('E11','AI_mix+workload_VOI','AI_mix+no_probe'),('E14','active+posterior','active+AI')]:
 groups={}
 for x in r[e]['rows']:
  if x['arm'] not in [a,b]:continue
  if e=='E8' and x['arm']==a and x['probe_cost']!=.25:continue
  g=groups.setdefault(tuple(x['pair']),{a:0,b:0});g[x['arm']]+=x['total_cost']
 diffs=[v[a]-v[b] for v in groups.values()]
 out['paired'][e]={'comparison':[a,b],'device_differences':diffs,'lower':sum(v<0 for v in diffs),'equal':sum(v==0 for v in diffs),'higher':sum(v>0 for v in diffs),'difference':sum(diffs)}
curves={}
for a in ['AI_mix+workload_VOI','AI_mix+no_probe','uniform+no_probe','uniform+workload_VOI']:
 curves[a]=[sum(x['cumulative_cost'] for x in r['E11']['rows'] if x['arm']==a and x['task']==j) for j in range(64)]
delta=np.array(curves['AI_mix+workload_VOI'])-np.array(curves['AI_mix+no_probe'])
out['workload']={'curves':curves,'AI_first_nonpositive_prefix':next((i+1 for i,x in enumerate(delta) if x<=0),None),'AI_first_nonpositive_stays':next((i+1 for i in range(64) if all(delta[i:]<=0)),None)}
(P/'ANALYSIS.json').write_text(json.dumps(out,indent=2))
fig,axs=plt.subplots(1,2,figsize=(6.3,2.55),gridspec_kw={'width_ratios':[1.45,1]})
a=axs[0];a.set_axis_off();a.set_xlim(0,1);a.set_ylim(0,1)
for x,label in [(.12,'Start'),(.49,'A passed'),(.88,'Complete')]:
 a.add_patch(Circle((x,.69),.075,fill=False,edgecolor=C['neutral'],lw=1.2));a.text(x,.86,label,ha='center')
for x,y,l in [(.2,.4,'Context 5'),(.57,.8,'Context 11')]:
 a.add_patch(FancyArrowPatch((x,.69),(y,.69),arrowstyle='-|>',mutation_scale=10,color=C['AI']));a.text((x+y)/2,.54,l,ha='center')
a.text(.49,.33,'Query B(11) = accept',ha='center',color=C['AI'])
a.text(.49,.14,'Recorded route: (5, 11)',ha='center');a.set_title('(a) Two-stage decision',loc='left')
b=axs[1];b.bar([0,1],[8,3.25],color=[C['neutral'],C['AI']],width=.55);b.bar(1,1,bottom=3.25,color=C['uniform'],width=.55,hatch='///',edgecolor='white',linewidth=.5);b.set_xticks([0,1],['Single repair','Belief + test']);b.set_ylim(0,9);b.set_ylabel('Task cost');b.text(0,8.2,'8',ha='center');b.text(1,4.45,'4.25',ha='center');b.set_title('(b) One saved task',loc='left')
fig.tight_layout();fig.savefig(P/'figures/decision.pdf');fig.savefig(P/'figures/decision.svg');plt.close(fig)
fig,axs=plt.subplots(1,2,figsize=(6.3,2.75))
for prior,c,marker in [('AI_mix',C['AI'],'o'),('uniform',C['uniform'],'s')]:
 baseline=r['E8']['summary'][prior+'+no_probe@0']['total_cost'];y=[r['E8']['summary'][prior+'+VOI@'+str(x)]['total_cost']-baseline for x in [.25,1,4]]
 axs[0].plot([.25,1,4],y,color=c,marker=marker,label='AI-weighted' if prior=='AI_mix' else 'Uniform')
axs[0].axhline(0,color=C['neutral'],ls=':',lw=1);axs[0].set(xlabel='Cost per direct probe',ylabel='Cost difference from no test',title='(a) Direct observation cost')
for prior,c,marker in [('AI_mix',C['AI'],'o'),('uniform',C['uniform'],'s')]:
 y=np.array(curves[prior+'+workload_VOI'])-np.array(curves[prior+'+no_probe']);axs[1].plot(range(1,65),y,color=c,marker=marker,markevery=[0,7,31,63],ms=3,label='AI-weighted' if prior=='AI_mix' else 'Uniform')
axs[1].axhline(0,color=C['neutral'],ls=':',lw=1);axs[1].set(xlabel='Completed jobs per device',ylabel='Cumulative cost difference',title='(b) Reachable repeated work')
handles,labels=axs[0].get_legend_handles_labels();fig.legend(handles,labels,loc='lower center',ncol=2,frameon=False);fig.tight_layout(rect=[0,.13,1,1]);fig.savefig(P/'figures/cost.pdf');fig.savefig(P/'figures/cost.svg');plt.close(fig)
print(json.dumps({k:v for k,v in out['paired'].items()},indent=2));print('workload crossover',out['workload']['AI_first_nonpositive_prefix'],out['workload']['AI_first_nonpositive_stays'])


==> anc/code/complete_mdl025.py <==
"""Complete the missing MDL .25 arm with the frozen E8/E9 inputs.

MDL seed truth tables are recovered from the saved E9 predictive probabilities,
not selected again. All saved MDL cost-1 decisions must reproduce exactly before
the missing arm is evaluated. No provider, world generation, or source-run writes.
"""
from pathlib import Path
import ast, hashlib, importlib.util, json, time, types
import numpy as np
P=Path(__file__).resolve().parents[1]
O=P/'code/original'; D=P/'data/controller'; OUT=P
load=lambda p:json.loads(p.read_text())
sha=lambda p:hashlib.sha256(p.read_bytes()).hexdigest()
def extract(file,names,env):
    nodes=[n for n in ast.parse((O/file).read_text()).body if isinstance(n,ast.FunctionDef) and n.name in names]
    assert {n.name for n in nodes}==set(names)
    exec(compile(ast.Module(body=nodes,type_ignores=[]),str(O/file),'exec'),env)
    return types.SimpleNamespace(**{n:env[n] for n in names})
spec=importlib.util.spec_from_file_location('core',O/'e2_core.py')
c=importlib.util.module_from_spec(spec);spec.loader.exec_module(c)
c.NAMES['neutral']=('x0','x1','x2','x3')
p=extract('e5_plan_transfer.py',['cost','execute'],{})
v=extract('e7_value_probe.py',['normalize','condition','probs','choose','next_probe'],{'p':p})
initial=load(D/'initial.json'); tasks=load(D/'TASKS.json');worlds=load(D/'worlds.json')
e9=load(P/'data/E9.json');e8=load(P/'data/E8.json')
assert len({tuple(t['pair']) for t in tasks})==24 and len(tasks)==24*64
pred={(x['case'],x['context']):x['probability'] for x in e9['predictions'] if x['prior']=='MDL_mix'}
priors={};seeds={}
for cid,init in initial.items():
    support=sorted(c.compatible(init['history']));bits={h['context']:h['observation']['progress'] for h in init['history']}
    for q in range(16):
        if q in bits:continue
        uniform=sum((m>>q)&1 for m in support)/len(support)
        recovered=2*pred[cid,q]-uniform
        assert min(abs(recovered),abs(recovered-1))<1e-10
        bits[q]=int(round(recovered))
    seed=sum(bit<<q for q,bit in bits.items());assert seed in support
    ws=v.normalize({m:.5/len(support)+.5*(m==seed) for m in support})
    for q in range(16):
        if (cid,q) in pred:assert abs(sum(w for m,w in ws.items() if (m>>q)&1)-pred[cid,q])<1e-10
    seeds[cid]=seed;priors[cid]=ws
def evaluate(price):
    rows=[]
    for task in tasks:
        pair=task['pair'];masks=[worlds[k]['mask'] for k in pair]
        ws=[dict(priors[k]) for k in pair];trace=[]
        for _ in range(2):
            gain,q=v.next_probe(ws,task['menu'],price)
            if q is None or gain<=1e-9:break
            k,ctx=q;bit=(masks[k]>>ctx)&1
            trace.append(dict(stage=k,context=ctx,progress=bit,expected_net_gain=gain))
            ws[k]=v.condition(ws[k],ctx,bit)
        _,chosen=v.choose(ws,task['menu'])
        if chosen is None:ec=8;success=False
        else:
            ex=p.execute(*masks,*chosen);ec=ex['cost']+8*(not ex['success']);success=ex['success']
        # Independent accounting from guard bits and menu, without policy internals.
        check=8 if chosen is None else p.cost(chosen[0])+(((masks[0]>>chosen[0])&1)*p.cost(chosen[1]))+8*(not (((masks[0]>>chosen[0])&1) and ((masks[1]>>chosen[1])&1)))
        assert check==ec
        rows.append(dict(pair=pair,task=task['task'],arm='MDL_mix+VOI',probe_cost=price,probe_n=len(trace),probes=trace,selected=list(chosen) if chosen else None,execution_cost=ec,total_cost=ec+price*len(trace),first_success=bool(success)))
    return rows
start=time.perf_counter();baseline=evaluate(1)
old={(tuple(r['pair']),r['task']):r for r in e9['rows'] if r['arm']=='MDL_mix+VOI'}
for r in baseline:
    b=old[tuple(r['pair']),r['task']]
    for key in ['selected','probe_n','execution_cost','total_cost']:assert r[key]==b[key],(key,r,b)
    assert [(z['stage'],z['context'],z['progress']) for z in r['probes']]==[(z['stage'],z['context'],z['progress']) for z in b['probes']]
rows=evaluate(.25)
ai=[r for r in e8['rows'] if r['arm']=='AI_mix+VOI' and r['probe_cost']==.25]
groups={}
for r in rows+ai:
    g=groups.setdefault(tuple(r['pair']),{'MDL_mix+VOI':0,'AI_mix+VOI':0});g[r['arm']]+=r['total_cost']
keys=sorted(groups);diff=np.array([groups[k]['AI_mix+VOI']-groups[k]['MDL_mix+VOI'] for k in keys])
rng=np.random.default_rng(20261007);idx=rng.integers(24,size=(20000,24));ci=np.quantile(diff[idx].mean(axis=1),[.025,.975]).tolist()
summary={k:sum(r[k] for r in rows) for k in ['probe_n','execution_cost','total_cost','first_success']}
report=dict(schema=1,rows=rows,summary=summary,comparison=dict(direction='AI minus MDL; device total over 64 menus',pairs=keys,differences=diff.tolist(),total=float(diff.sum()),mean=float(diff.mean()),interval=ci,lower=int(sum(diff<0)),equal=int(sum(diff==0)),higher=int(sum(diff>0))),audit=dict(baseline_rows_exact=len(baseline),prediction_values_checked=len(pred),prediction_tolerance=1e-10,new_rows=len(rows),same_inputs=True,new_model_calls=0,new_worlds=0),seconds=time.perf_counter()-start)
inputs=[D/'initial.json',D/'TASKS.json',D/'worlds.json',P/'data/E9.json',P/'data/E8.json']+list(O.glob('e*.py'))
manifest=dict(schema=1,request='41134',inputs={str(f.relative_to(P)):sha(f) for f in inputs},source_sha256=sha(Path(__file__)),resource_plan=dict(node='Studio',threads=1,memory_gib_max=.5,output_volume='/Volumes/Research-Buffer',observed_free_gib=1024,reason='small stored-input CPU completion; source runs unchanged',estimated_seconds=60),prior_recovery='E9 saved MDL probabilities + six original observations; cost-1 exact replay required',posthoc=True)
(OUT/'MDL025_MANIFEST.json').write_text(json.dumps(manifest,indent=2)+'\n')
(OUT/'data/E22_MDL025.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps({k:v for k,v in report.items() if k!='rows'},indent=2))


==> anc/code/compose_world.py <==
"""Vector annotations and recorded-case panels over TERA's real Blender renders."""
from pathlib import Path
import hashlib,json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from PIL import Image

P=Path(__file__).resolve().parents[1];W=P.parent/'rendered_world'
plt.rcParams.update({'font.family':'DejaVu Serif','font.size':8,'pdf.fonttype':42,'svg.fonttype':'none'})
ink='#18323b';teal='#007f86';orange='#b96b31';gray='#7d8790'
def attach(ax,name):
    ax.imshow(Image.open(W/name));ax.set(xlim=(0,1600),ylim=(1000,0));ax.axis('off')
def label(ax,txt,xy,xytext,align='left'):
    ax.annotate(txt,xy=xy,xytext=xytext,ha=align,color=ink,fontsize=8,
                bbox={'boxstyle':'round,pad=.22','fc':'white','ec':'none','alpha':.94},
                arrowprops={'arrowstyle':'-','lw':.9,'color':ink})
f,ax=plt.subplots(figsize=(6.3,3.8));attach(ax,'overview.png')
label(ax,'Input',(383,412),(180,230))
label(ax,'Stage A',(622,350),(610,145),'center')
label(ax,'Stage B',(1030,473),(1160,280),'center')
label(ax,'Backup',(1250,490),(1420,190),'center')
label(ax,'Four Boolean settings',(486,520),(160,805))
label(ax,'Output',(1395,633),(1390,850),'center')
f.subplots_adjust(left=0,right=1,top=1,bottom=0)
f.savefig(P/'figures/world.pdf');f.savefig(P/'figures/world.svg');f.savefig(P/'figures/world.png',dpi=220)

# Three recorded logical states share one camera and apparatus identity.
g=plt.figure(figsize=(6.3,3.15));grid=g.add_gridspec(2,3,height_ratios=[1.0,1.0],hspace=.30,wspace=.07)
for i,(name,title,subtitle) in enumerate([
    ('diagnostic.png','(a) Test B, q=11','Acceptance observed'),
    ('stage_a.png','(b) Execute A, q=5','Stage 0 to 1'),
    ('complete.png','(c) Execute B, q=11','Stage 1 to 2')]):
    ax=g.add_subplot(grid[0,i]);attach(ax,name);ax.set_title(title,fontsize=8,pad=5)
    ax.text(.5,-.04,subtitle,ha='center',transform=ax.transAxes,fontsize=8,color=ink)
cost=g.add_subplot(grid[1,:]);cost.spines[['top','right','left']].set_visible(False)
cost.barh(2,8,color=gray,height=.45,label='Backup')
cost.barh(1,1,color=orange,height=.45,label='Test')
cost.barh(1,3.25,left=1,color=teal,height=.45,label='Route')
cost.barh(0,3.25,color=teal,height=.45)
cost.set(xlim=(0,9.2),yticks=[0,1,2],yticklabels=['Uniform, no test','AI mixture + test','AI point repair'],xlabel='Abstract task cost',ylim=(-.5,2.6))
cost.tick_params(axis='y',length=0)
for x,y,t in [(8.12,2,'8'),(4.37,1,'4.25'),(3.37,0,'3.25')]:cost.text(x,y,t,fontsize=8,va='center')
cost.legend(loc='lower right',frameon=False,fontsize=8,ncol=3,handlelength=1.1)
g.subplots_adjust(left=.27,right=.99,top=.95,bottom=.12)
# The top renders must use the full width, rather than the cost-label margin.
for ax in g.axes[:3]:
    pos=ax.get_position();ax.set_position([.01+(ax.get_subplotspec().colspan.start)*.33,pos.y0,.32,pos.height])
g.savefig(P/'figures/decision_states.pdf');g.savefig(P/'figures/decision_states.svg');g.savefig(P/'figures/decision_states.png',dpi=220)
used=['overview.png','diagnostic.png','stage_a.png','complete.png','case_states.json','sources.json']
meta={'width_mm':160,'font':'DejaVu Serif8pt','sources':{n:hashlib.sha256((W/n).read_bytes()).hexdigest() for n in used},
      'geometry':'TERA original synthetic apparatus with reused ownedconveyor; camera/materials/positions illustrate finite guard connectivity',
      'states':'saved E8 pairnew17/new18menu7 directquery and guardderived acceptedstage transitions; positionsillustrative, no measuredtime/contact',
      'case_numbers':{'AI_point':8,'AI_mix_plus_test':4.25,'route':3.25,'test':1,'uniform_no_test':3.25},
      'case_selection':'previously selected recorded explanatory case, not population-average improvement',
      'new_scientific_experiment':False,'labels':'manual visual anchors on sourceimage,not calibrated projectedsensorcoordinates'}
(P/'figures/WORLD_SOURCE.json').write_text(json.dumps(meta,ensure_ascii=False,indent=2)+'\n')
print('Composed world and saved decision')


==> anc/code/followup_analysis.py <==
from pathlib import Path
import json, importlib.util
import numpy as np
P=Path(__file__).resolve().parents[1]
load=lambda s:json.loads((P/s).read_text())
e8=load('data/E8.json')['rows'];e9=load('data/E9.json')['rows'];e11=load('data/E11.json')['rows'];rng=np.random.default_rng(20261007)
out={}
for cost in [0,.25,1]:
 for base in ['uniform','MDL_mix']:
  if cost==.25 and base=='MDL_mix':
   d=load('data/E22_MDL025.json')['comparison']
   out[f'{cost}:{base}']={'available':True,'total_difference':d['total'],'mean':d['mean'],'bootstrap_mean_95':d['interval'],'improve':d['lower'],'tie':d['equal'],'worse':d['higher'],'bootstrap_stream':'separate fixed seed for newly completed arm; original contrast streams unchanged'}
   continue
  suffix='+no_probe' if cost==0 else '+VOI';aa='AI_mix'+suffix;bb=base+suffix
  rows=e9 if base=='MDL_mix' else [r for r in e8 if r['probe_cost']==cost]
  g={}
  for r in rows:
   if r['arm'] in [aa,bb]:g.setdefault(tuple(r['pair']),{aa:0,bb:0})[r['arm']]+=r['total_cost']
  d=np.array([r[aa]-r[bb] for r in g.values()]);idx=rng.integers(len(d),size=(20000,len(d)))
  out[f'{cost}:{base}']={'available':True,'total_difference':float(d.sum()),'mean':float(d.mean()),'bootstrap_mean_95':np.quantile(d[idx].mean(axis=1),[.025,.975]).tolist(),'improve':int(sum(d<0)),'tie':int(sum(d==0)),'worse':int(sum(d>0))}
spec=importlib.util.spec_from_file_location('core',P/'code/original/e2_core.py');c=importlib.util.module_from_spec(spec);spec.loader.exec_module(c);c.NAMES['neutral']=('x0','x1','x2','x3')
a=load('data/controller/AI_REPAIRS.json');seeds={k:c.mask_of(v['patch'],'neutral') for k,v in a.items()}
sets={};first={}
for arm in ['AI_mix+no_probe','AI_mix+workload_VOI','uniform+no_probe']:
 refs=set();events_by={}
 for r in sorted([r for r in e11 if r['arm']==arm],key=lambda r:(r['pair'],r['task'])):
  ev=[]
  for tr in r['trials']:
   for i,x in enumerate(tr['events'][1:]):ev.append((x,'probe' if i==len(tr['events'])-2 else 'setup'))
  ev.extend((x,'normal') for x in r['execution_events'])
  for x,kind in ev:
   cid=r['pair'][x['stage']]
   if ((seeds[cid]>>x['context'])&1)!=x['observation']:
    refs.add(cid);events_by.setdefault(cid,kind)
 sets[arm]=refs;first[arm]={'refuted':sorted(refs),'first_refutation_source':events_by}
base=sets['AI_mix+no_probe'];probe=sets['AI_mix+workload_VOI'];out['refutation']={'shared':sorted(base&probe),'diagnostic_only':sorted(probe-base),'passive_only':sorted(base-probe),'first_sources':first,'normal_observation_counts_exclude':'all diagnostic probes, setup attempts, and resets'}
old=load('SUPPLEMENT_ANALYSIS.json');out['leave_one_device_out']={}
for k in ['E8 AI_mix+no_probe vs AI_point','E11 AI_mix+workload_VOI vs AI_mix+no_probe']:
 d=np.array(old[k]['differences']);v=(sum(d)-d)/(len(d)-1);out['leave_one_device_out'][k]={'mean_difference_min':float(min(v)),'mean_difference_max':float(max(v))}
(P/'FOLLOWUP_ANALYSIS.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2))


==> anc/code/optional_log_analyses.py <==
"""Complete immediately feasible analyses requested in the v019 review.

No new controller, generated repair, cohort, or task. Intervals resample paired
devices, preserving the common history and within-device menu dependence.
"""
from pathlib import Path
import json
import numpy as np
P=Path(__file__).resolve().parents[1]
load=lambda n:json.loads((P/'data'/n).read_text())
rows=load('E11.json')['rows'];pairs=sorted({tuple(r['pair']) for r in rows})
by={a:{pair:[r for r in rows if tuple(r['pair'])==pair and r['arm']==a] for pair in pairs} for a in ['AI_mix+no_probe','uniform+no_probe','MDL_mix+no_probe','AI_mix+workload_VOI','uniform+workload_VOI','MDL_mix+workload_VOI']}
def total(a,pair):return sum(r['total_cost'] for r in by[a][pair])
rng=np.random.default_rng(20261007);idx=rng.integers(24,size=(20000,24))
diff=np.array([total('AI_mix+no_probe',q)-total('uniform+no_probe',q) for q in pairs])
out={'AI_NL_minus_uniform_NL':{'pairs':pairs,'differences':diff.tolist(),'total':float(sum(diff)),'mean':float(diff.mean()),'paired_device_range':np.quantile(diff[idx].mean(axis=1),[.025,.975]).tolist()}}
out['predicted_vs_realised']={}
for prior in ['AI_mix','uniform','MDL_mix']:
 a=prior+'+workload_VOI';b=prior+'+no_probe';device=[]
 for pair in pairs:
  score=sum(t['choice']['score'] for r in by[a][pair] for t in r['trials'])
  device.append({'pair':pair,'sum_predicted_net_value':score,'realised_saving':total(b,pair)-total(a,pair)})
 out['predicted_vs_realised'][prior]={'devices':device,'sum_predicted_net_value':sum(d['sum_predicted_net_value'] for d in device),'realised_saving':sum(d['realised_saving'] for d in device)}
out['score_interpretation']='Scores are sequential myopic values over overlapping remaining menus, not additive calibrated forecasts of the policy-level counterfactual saving. The juxtaposition is a descriptive diagnostic, not a calibration estimator.'
out['MDL_normal_learning']=load('E11.json')['summary']['MDL_mix+no_probe']['64']
replayed=json.loads((P/'LARGE_PREDICTION_REPLAY.json').read_text())['rows']
assert len(replayed)==12
assert sum(r['syntax_counted_correct'] for r in replayed)==599
assert sum(r['point_correct'] for r in replayed)==568
largedev={}
for r in replayed:
 k=(int(r['case'].split('-')[-1])-1)//2;largedev[k]=largedev.get(k,0)+r['syntax_counted_correct']-r['point_correct']
delta=np.array([largedev[k]/128 for k in sorted(largedev)])
ii=rng.integers(6,size=(20000,6))
out['large_prediction']={'unit':'six paired devices, two guards x64 held-out contexts each','difference_count':31,'device_accuracy_differences':delta.tolist(),'mean_accuracy_difference':float(delta.mean()),'paired_device_range':np.quantile(delta[ii].mean(axis=1),[.025,.975]).tolist()}
mech=json.loads((P/'SUPPLEMENT_ANALYSIS.json').read_text())
out['per_device_refutation']=mech['mechanism_rows']
worlds=load('controller/worlds.json')
mech=out['per_device_refutation'];strata=[]
for pair in pairs:
    row=next(r for r in mech if r['pair']==list(pair) and r['arm']=='AI_mix+no_probe')
    strata.append({'pair':pair,'incorrect_AI_guards':row['wrong_AI_guards'],'literal_counts':[worlds[c]['literals'] for c in pair],
                   'AI_NL_cost':total('AI_mix+no_probe',pair),'uniform_NL_cost':total('uniform+no_probe',pair),
                   'AI_workload_saving':total('AI_mix+no_probe',pair)-total('AI_mix+workload_VOI',pair)})
out['correctness_difficulty_strata']=strata
out['selector_device_comparison']=load('E21_ANALYSIS.json')['devices']
out['scope']='Reanalysis of saved fixed-cohort outputs only; no new model calls, worlds, policies or controller actions. Exploratory paired-device ranges.'
(P/'OPTIONAL_LOG_ANALYSES.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:v for k,v in out.items() if k not in ['per_device_refutation','predicted_vs_realised']},indent=2))


==> anc/code/original/e2_core.py <==
"""Bounded executable guard repair; abstract interlocks, not measured physics."""
import ast
import itertools
from functools import lru_cache

NAMES = {'latch': ('key', 'loaded', 'service', 'braked'),
         'motion': ('aligned', 'blocked', 'bypass', 'braked')}
ALL = (1 << 16) - 1


def bits(context):
    if type(context) is not int or not 0 <= context < 16:
        raise ValueError('context must be integer 0..15')
    return tuple(bool(context & (1 << i)) for i in range(4))


def parse(expr, names):
    tree = ast.parse(expr, mode='eval').body
    def check(n):
        if isinstance(n, ast.Name) and n.id in names:
            return 1
        if isinstance(n, ast.Constant) and type(n.value) is bool:
            return 1
        if isinstance(n, ast.UnaryOp) and isinstance(n.op, ast.Not) and isinstance(n.operand, ast.Name) and n.operand.id in names:
            return 1
        if isinstance(n, ast.BoolOp) and isinstance(n.op, (ast.And, ast.Or)):
            return sum(check(v) for v in n.values)
        raise ValueError('Only variables, literal NOT, AND/OR, True/False allowed')
    if check(tree) > 4:
        raise ValueError('At most four literal occurrences')
    return tree


def eval_tree(n, env):
    if isinstance(n, ast.Name): return env[n.id]
    if isinstance(n, ast.Constant): return n.value
    if isinstance(n, ast.UnaryOp): return not eval_tree(n.operand, env)
    values = [eval_tree(v, env) for v in n.values]
    return all(values) if isinstance(n.op, ast.And) else any(values)


def mask_of(expr, family):
    names = NAMES[family];tree = parse(expr, names)
    return sum(1 << c for c in range(16) if eval_tree(tree, dict(zip(names, bits(c)))))


def reference(rule, context):
    """Independent imperative transition conditions; evaluator only."""
    a,b,c,d = bits(context)
    if rule == 'l0':
        if not a: return 0
        if b: return 0
    elif rule == 'l1':
        if not a and not c: return 0
        if b: return 0
    elif rule == 'l2':
        if not a: return 0
        if b and not c: return 0
    elif rule == 'l3':
        if not a: return 0
        if b or not d: return 0
    elif rule == 'm0':
        if not a or b: return 0
    elif rule == 'm1':
        if not a: return 0
        if b and not c: return 0
    elif rule == 'm2':
        if not a or b or d: return 0
    elif rule == 'm3':
        if not a or d: return 0
        if b and not c: return 0
    else: raise ValueError('unknown evaluator rule')
    return 1


def trial(rule, family, context):
    # Each experiment resets, sets four externally controlled flags, then acts.
    initial = dict(zip(NAMES[family], bits(context)))
    state = dict(initial, position=0, released=False)
    allowed = reference(rule, context)
    if allowed:
        if family == 'latch': state['released'] = True
        else: state['position'] += 1
    return dict(progress=allowed,
                released=state['released'], position=state['position'])


@lru_cache(None)
def grammar():
    """Complete behavior quotient of <=4-literal AND/OR/NOT-literal grammar."""
    layers = {1:{0:'False', ALL:'True'}}
    for i in range(4):
        mask = sum(1 << c for c in range(16) if bits(c)[i])
        layers[1][mask] = 'v'+str(i)
        layers[1][ALL ^ mask] = 'not v'+str(i)
    best = dict(layers[1]);cost = {m:1 for m in best}
    for n in range(2,5):
        layer = {}
        for left in range(1,n):
            for a,ae in layers[left].items():
                for b,be in layers[n-left].items():
                    for m,op in ((a & b,'and'),(a | b,'or')):
                        if m not in best and m not in layer:
                            layer[m] = '('+ae+' '+op+' '+be+')'
        layers[n] = layer;best.update(layer);cost.update({m:n for m in layer})
    return best,cost


def compatible(history):
    return [m for m in grammar()[0] if all(((m >> h['context']) & 1) == h['observation']['progress'] for h in history)]


def exact_repair(history):
    masks = compatible(history)
    if not masks:return None
    # Minimal change to original v0 truth table, then expression size, then mask.
    original = sum(1 << c for c in range(16) if bits(c)[0])
    return min(masks,key=lambda m:(bin(m ^ original).count('1'),grammar()[1][m],m))


def eig(history):
    masks = compatible(history);seen={h['context'] for h in history}
    return max((c for c in range(16) if c not in seen),key=lambda c:(min(sum((m>>c)&1 for m in masks),sum(not ((m>>c)&1) for m in masks)),-c))


def expression(mask, family):
    e=grammar()[0][mask]
    for i,name in enumerate(NAMES[family]):e=e.replace('v'+str(i),name)
    return e


def score(mask, rule, family, common_holdout):
    truth=sum(reference(rule,c)<<c for c in range(16))
    original=sum(int(bits(c)[0])<<c for c in range(16))
    errors=[c for c in range(16) if ((mask>>c)&1)!=reference(rule,c)]
    preserved=[c for c in range(16) if ((original>>c)&1)==reference(rule,c)]
    wrong_allow=sum(((mask>>c)&1) and not reference(rule,c) for c in range(16))
    wrong_block=sum(not ((mask>>c)&1) and reference(rule,c) for c in range(16))
    # Recovery under independently specified external conditions; a failed
    # predicted-allowed transition is counted, never bypassed by setting all flags.
    positive=[c for c in range(16) if reference(rule,c)]
    return dict(exact_behavior=mask==truth, accuracy=1-len(errors)/16,
                heldout_accuracy=(sum(c not in errors for c in common_holdout)/len(common_holdout)) if common_holdout else None,
                heldout_n=len(common_holdout), wrong_allow=wrong_allow, wrong_block=wrong_block,
                normal_regressions=sum(c in errors for c in preserved), normal_n=len(preserved),
                allowed_task_recall=sum((mask>>c)&1 for c in positive)/len(positive),
                error_contexts=errors)


==> anc/code/original/e5_plan_transfer.py <==
"""Two-transition held-out task selection, shared deterministic planner."""
import sys,json,random,time,collections,itertools
from pathlib import Path
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'e3'))
import experiment as e
OUT=e.TRACK/'03_runs/E5_20261002'
def cost(q):return 1+bin(q).count('1')/4

def execute(ma,mb,qa,qb):
 first=(ma>>qa)&1
 second=((mb>>qb)&1) if first else 0
 return dict(first=bool(first),second=bool(second),success=bool(first and second),cost=cost(qa)+(cost(qb) if first else 0))
def plan(ma,mb,menu):
 viable=[qs for qs in menu if ((ma>>qs[0])&1) and ((mb>>qs[1])&1)]
 return min(viable,key=lambda qs:(cost(qs[0])+cost(qs[1]),qs)) if viable else None

def run():
 assert not OUT.exists(),'Preserve existing run'
 rows=e.read(e.RUN/'RESULTS.json')['rows'];worlds=e.read(e.RUN/'evaluator/worlds.json')
 arms=sorted({r['arm'] for r in rows});masks={(r['arm'],r['case']):r['mask'] for r in rows}
 OUT.mkdir(parents=True);t=time.perf_counter();rng=random.Random(202610025)
 records=[];tasks=[];predictions=[]
 for i in range(1,17,2):
  ca,cb='device-'+str(i),'device-'+str(i+1);wa,wb=worlds[ca],worlds[cb]
  paths=list(itertools.product(wa['holdout'],wb['holdout']))
  for task in range(64):
   menu=rng.sample(paths,4);oracle=plan(wa['mask'],wb['mask'],menu);oracle_cost=8 if oracle is None else cost(oracle[0])+cost(oracle[1])
   tasks.append(dict(pair=[ca,cb],task=task,menu=menu,oracle_cost=oracle_cost))
   for arm in arms:
    ma,mb=masks[arm,ca],masks[arm,cb];chosen=plan(ma,mb,menu)
    if chosen is None:actual=dict(first=False,second=False,success=True,cost=8);backup=True;first_success=False
    else:
     actual=execute(wa['mask'],wb['mask'],*chosen);backup=not actual['success'];first_success=actual['success']
    total=actual['cost']+(8 if chosen is not None and backup else 0)
    records.append(dict(pair=[ca,cb],task=task,arm=arm,selected=chosen,backup=backup,first_success=first_success,cost=total,regret=total-oracle_cost))
    for qa,qb in menu:
     pred=execute(ma,mb,qa,qb);truth=execute(wa['mask'],wb['mask'],qa,qb)
     predictions.append(dict(arm=arm,pair=[ca,cb],task=task,contexts=[qa,qb],final_correct=pred['success']==truth['success'],trace_correct=pred['first']==truth['first'] and pred['second']==truth['second']))
   total=0;success=False;attempts=0
   for qs in sorted(menu,key=lambda qs:(cost(qs[0])+cost(qs[1]),qs)):
    actual=execute(wa['mask'],wb['mask'],*qs);total+=actual['cost'];attempts+=1
    if actual['success']:success=True;break
   if not success:total+=8
   records.append(dict(pair=[ca,cb],task=task,arm='task_only_ordered_attempts',selected=None,backup=not success,first_success=success and attempts==1,cost=total,regret=total-oracle_cost,attempts=attempts))
 summary={}
 for a in arms+['task_only_ordered_attempts']:
  rs=[r for r in records if r['arm']==a];ps=[p for p in predictions if p['arm']==a]
  summary[a]=dict(tasks=len(rs),first_success=sum(r['first_success'] for r in rs),backup=sum(r['backup'] for r in rs),total_cost=sum(r['cost'] for r in rs),total_regret=sum(r['regret'] for r in rs),mean_regret=sum(r['regret'] for r in rs)/len(rs),trace_correct=sum(p['trace_correct'] for p in ps),final_correct=sum(p['final_correct'] for p in ps),predictions=len(ps),diagnostic_cost_total=0 if a in ['unchanged','all_allow','all_block','task_only_ordered_attempts'] else 8*40)
 e.dump(OUT/'TASKS.json',tasks);e.dump(OUT/'RESULTS.json',dict(summary=summary,rows=records,predictions=predictions,claim_bearing=False,cpu_seconds=time.perf_counter()-t))
 e.dump(OUT/'MANIFEST.json',dict(source_sha=e.sha(Path(__file__)),design_sha=e.sha(e.TRACK/'01_design/DESIGN_E5_20261002.md'),e3_results_sha=e.sha(e.RUN/'RESULTS.json'),tasks_sha=e.sha(OUT/'TASKS.json'),claim_bearing=False,scope='Same E3 guards composed into unseen action pairs, not independent worlds or physics',new_model_calls=0))
 print(json.dumps(summary))
if __name__=='__main__':run()


==> anc/code/original/e7_value_probe.py <==
"""One-step value-of-information probing with full execution costs."""
import sys,json,time
from pathlib import Path
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'e6'))
import task_probe as t
e=t.e;p=t.p;OUT=e.TRACK/'03_runs/E7_20261002'
def normalize(ws):
 s=sum(ws.values());return {m:v/s for m,v in ws.items()}
def condition(ws,q,bit):return normalize({m:v for m,v in ws.items() if ((m>>q)&1)==bit})
def probs(ws):return [sum(v for m,v in ws.items() if (m>>q)&1) for q in range(16)]
def choose(ws,menu):
 ps=[probs(x) for x in ws]
 costs=[(p.cost(qa)+ps[0][qa]*p.cost(qb)+8*(1-ps[0][qa]*ps[1][qb]),(qa,qb)) for qa,qb in menu]
 best=min(costs,key=lambda x:(x[0],x[1]))
 return best if best[0]<8 else (8,None)
def next_probe(ws,menu,probe_cost=1):
 current,_=choose(ws,menu);best=(-float('inf'),None)
 for k in [0,1]:
  for q in range(16):
   chance=sum(v for m,v in ws[k].items() if (m>>q)&1)
   if chance<1e-12 or chance>1-1e-12:continue
   expected=0
   for bit,pr in [(1,chance),(0,1-chance)]:
    branch=list(ws);branch[k]=condition(ws[k],q,bit);expected+=pr*choose(branch,menu)[0]
   gain=current-expected-probe_cost
   if gain>best[0]+1e-12:best=(gain,(k,q))
 return best

def run():
 assert not OUT.exists(),'Preserve prior results'
 tasks=e.read(e.TRACK/'03_runs/E5_20261002/TASKS.json');worlds=e.read(e.RUN/'evaluator/worlds.json');st=e.read(e.RUN/'active_neutral_state.json');ans=e.read(e.RUN/'model/active_neutral-4/response.json')
 OUT.mkdir(parents=True);start=time.perf_counter();rows=[]
 for task in tasks:
  pair=task['pair'];menu=task['menu'];seed=[e.c.mask_of(ans[c]['patch'],'neutral') for c in pair];cs=[e.c.compatible(st[c]['history']) for c in pair]
  for prior in ['uniform','AI_mix']:
   init=[normalize({m:(1/len(cs[k]) if prior=='uniform' else .5/len(cs[k])+.5*(m==seed[k])) for m in cs[k]}) for k in [0,1]]
   for policy in ['no_probe','VOI']:
    ws=[dict(x) for x in init];trace=[]
    if policy=='VOI':
     for _ in range(2):
      gain,q=next_probe(ws,menu)
      if q is None or gain<=1e-9:break
      k,c=q;bit=(worlds[pair[k]]['mask']>>c)&1;trace.append(dict(stage=k,context=c,progress=bit,expected_net_gain=gain));ws[k]=condition(ws[k],c,bit)
    expect,chosen=choose(ws,menu)
    if chosen is None:actual_cost=8;first=False;backup=True
    else:
     result=p.execute(worlds[pair[0]]['mask'],worlds[pair[1]]['mask'],*chosen);first=result['success'];backup=not first;actual_cost=result['cost']+(8 if backup else 0)
    total=actual_cost+len(trace)
    rows.append(dict(pair=pair,task=task['task'],prior=prior,policy=policy,probe_n=len(trace),probes=trace,selected=chosen,expected_execution_cost=expect,execution_cost=actual_cost,total_cost=total,regret=total-task['oracle_cost'],first_success=first,backup=backup,map_repairs=[max(x,key=x.get) for x in ws]))
 summary={}
 for prior in ['uniform','AI_mix']:
  for policy in ['no_probe','VOI']:
   rs=[r for r in rows if r['prior']==prior and r['policy']==policy]
   summary[prior+'+'+policy]={k:sum(r[k] for r in rs) for k in ['probe_n','total_cost','execution_cost','regret','first_success','backup']}
 e.dump(OUT/'RESULTS.json',dict(rows=rows,summary=summary,cpu_seconds=time.perf_counter()-start,claim_bearing=False));e.dump(OUT/'MANIFEST.json',dict(source_sha=e.sha(Path(__file__)),design_sha=e.sha(e.TRACK/'01_design/DESIGN_E7_20261002.md'),new_model_calls=0,post_E6_design=True,claim_bearing=False));print(summary)
if __name__=='__main__':run()


==> anc/code/original/e8_reachable_probe.py <==
"""Stateful, costed diagnostic access. Policies receive beliefs, never worlds."""
import fresh as f
import math,time
from pathlib import Path
e=f.e;v=f.v;p=f.p;OUT=e.TRACK/'03_runs/E10_20261002'

def feasible(ws):
 setup=[q for q in range(16) if all((m>>q)&1 for m in ws[0])]
 prep=min(setup,key=lambda q:(p.cost(q),q)) if setup else None
 for k in [0,1]:
  if k==1 and prep is None:continue
  for q in range(16):
   chance=sum(w for m,w in ws[k].items() if (m>>q)&1)
   if 1e-12<chance<1-1e-12:
    cost=.25+p.cost(q)+(p.cost(prep) if k else 0)
    yield k,q,prep if k else None,chance,cost

def select(ws,menu,policy):
 current,_=v.choose(ws,menu);best=None
 for k,q,prep,chance,cost in feasible(ws):
  if policy=='VOI':
   future=0
   for bit,pr in [(1,chance),(0,1-chance)]:
    branch=list(ws);branch[k]=v.condition(ws[k],q,bit);future+=pr*v.choose(branch,menu)[0]
   value=current-future-cost
  else:value=-(chance*math.log2(chance)+(1-chance)*math.log2(1-chance))/cost
  item=dict(stage=k,context=q,setup=prep,expected_cost=cost,score=value)
  if best is None or value>best['score']+1e-12:best=item
 return best if best is not None and (policy!='VOI' or best['score']>1e-9) else None

def execute_probe(masks,choice):
 """Evaluator-only two-stage machine; B is physically inaccessible at state 0."""
 state=0;events=[dict(action='reset',state_before=None,state_after=0,cost=.25)]
 actions=[(0,choice['context'])] if choice['stage']==0 else [(0,choice['setup']),(1,choice['context'])]
 last=None
 for stage,q in actions:
  if state!=stage:raise ValueError('Unreachable diagnostic action')
  bit=(masks[stage]>>q)&1;old=state
  if bit:state+=1
  events.append(dict(action='attempt',stage=stage,context=q,observation=bit,state_before=old,state_after=state,cost=p.cost(q)));last=bit
 return last,events

def run():
 assert not OUT.exists(),'Inspect existing run before resume'
 OUT.mkdir(parents=True);e.dump(OUT/'MANIFEST.json',dict(posthoc_E8=True,new_model_calls=0,source_sha=e.sha(Path(__file__)),design_sha=e.sha(e.TRACK/'01_design/DESIGN_E10_20261002.md'),E8_results_sha=e.sha(f.RUN/'RESULTS.json')))
 worlds=e.read(f.RUN/'evaluator/worlds.json');st=e.read(f.RUN/'initial.json');ans=e.read(f.RUN/'AI_REPAIRS.json');tasks=e.read(f.RUN/'TASKS.json');rows=[];start=time.perf_counter()
 beliefs={}
 for cid in worlds:
  cs=e.c.compatible(st[cid]['history']);seeds={'AI_mix':e.c.mask_of(ans[cid]['patch'],'neutral'),'MDL_mix':e.repair(st[cid]['history'],'MDL')}
  beliefs[cid]={'uniform':{m:1/len(cs) for m in cs}}
  for prior,seed in seeds.items():beliefs[cid][prior]=v.normalize({m:.5/len(cs)+.5*(m==seed) for m in cs})
 for task in tasks:
  pair=task['pair'];masks=[worlds[c]['mask'] for c in pair];menu=task['menu']
  for prior in ['uniform','AI_mix','MDL_mix']:
   for policy in ['no_probe','VOI','entropy_per_cost']:
    ws=[dict(beliefs[c][prior]) for c in pair];trials=[]
    if policy!='no_probe':
     for _ in range(2):
      ch=select(ws,menu,policy)
      if ch is None:break
      bit,events=execute_probe(masks,ch);trials.append(dict(choice=ch,events=events));k,q=ch['stage'],ch['context'];ws[k]=v.condition(ws[k],q,bit)
    _,chosen=v.choose(ws,menu)
    if chosen is None:ac=8;first=False
    else:
     x=p.execute(*masks,*chosen);first=x['success'];ac=x['cost']+8*(not first)
    pc=sum(ev['cost'] for tr in trials for ev in tr['events'])
    rows.append(dict(pair=pair,task=task['task'],arm=prior+'+'+policy,selected=chosen,trials=trials,trial_n=len(trials),probe_cost=pc,execution_cost=ac,total_cost=ac+pc,first_success=first,regret=ac+pc-task['oracle_cost']))
 summary={a:{k:sum(x[k] for x in rows if x['arm']==a) for k in ['trial_n','probe_cost','execution_cost','total_cost','first_success','regret']} for a in sorted({x['arm'] for x in rows})}
 e.dump(OUT/'RESULTS.json',dict(rows=rows,summary=summary,cpu_seconds=time.perf_counter()-start));print(summary)

def audit():
 m=e.read(OUT/'MANIFEST.json');assert e.sha(f.RUN/'RESULTS.json')==m['E8_results_sha'];assert e.sha(Path(__file__))==m['source_sha']
 worlds=e.read(f.RUN/'evaluator/worlds.json');rows=e.read(OUT/'RESULTS.json')['rows'];count=0
 for r in rows:
  pc=0
  for tr in r['trials']:
   state=0;assert tr['events'][0]['action']=='reset';pc+=.25
   for ev in tr['events'][1:]:
    assert ev['stage']==state and ev['state_before']==state
    bit=(worlds[r['pair'][state]]['mask']>>ev['context'])&1
    assert ev['observation']==bit
    assert ev['cost']==1+sum((ev['context']>>i)&1 for i in range(4))/4
    pc+=ev['cost'];state+=bit;assert ev['state_after']==state;count+=1
   assert sum(x['cost'] for x in tr['events'])==tr['choice']['expected_cost']
  assert pc==r['probe_cost'];assert r['total_cost']==pc+r['execution_cost']
  if r['selected'] is None:assert r['execution_cost']==8
  else:
   q1,q2=r['selected'];a=(worlds[r['pair'][0]]['mask']>>q1)&1;b=(worlds[r['pair'][1]]['mask']>>q2)&1
   cost=p.cost(q1)+(p.cost(q2) if a else 0)+(0 if a and b else 8)
   assert r['execution_cost']==cost and r['first_success']==bool(a and b)
 assert len(rows)==1536*9
 e.dump(OUT/'AUDIT.json',dict(all_pass=True,cost_rows=len(rows),replayed_state_transitions=count,E8_preserved=True,claim_bearing=False));print('AUDIT PASS',count)
if __name__=='__main__':run();audit()


==> anc/code/original/e8_workload_probe.py <==
"""Repeated workloads, with passive execution observations shared by all arms."""
import reachable_probe as r
import time
from pathlib import Path
e=r.e;f=r.f;v=r.v;p=r.p;OUT=e.TRACK/'03_runs/E11_20261002'

def choose_probe(ws,menus,policy):
 if policy=='entropy_per_cost':return r.select(ws,menus[0],policy)
 target=menus if policy=='workload_VOI' else menus[:1]
 current=sum(v.choose(ws,menu)[0] for menu in target);best=None
 for k,q,prep,chance,cost in r.feasible(ws):
  after=0
  for bit,pr in [(1,chance),(0,1-chance)]:
   branch=list(ws);branch[k]=v.condition(ws[k],q,bit)
   after+=pr*sum(v.choose(branch,menu)[0] for menu in target)
  gain=current-after-cost
  if best is None or gain>best['score']+1e-12:best=dict(stage=k,context=q,setup=prep,expected_cost=cost,score=gain)
 return best if best is not None and best['score']>1e-9 else None

def run():
 assert not OUT.exists(),'Inspect existing results before resume'
 OUT.mkdir(parents=True);e.dump(OUT/'MANIFEST.json',dict(source_sha=e.sha(Path(__file__)),dependency_sha=e.sha(Path(r.__file__)),design_sha=e.sha(e.TRACK/'01_design/DESIGN_E11_20261002.md'),E8_results_sha=e.sha(f.RUN/'RESULTS.json'),new_model_calls=0,posthoc=True))
 worlds=e.read(f.RUN/'evaluator/worlds.json');st=e.read(f.RUN/'initial.json');ans=e.read(f.RUN/'AI_REPAIRS.json');tasks=e.read(f.RUN/'TASKS.json');groups={};rows=[];t0=time.perf_counter()
 for task in tasks:groups.setdefault(tuple(task['pair']),[]).append(task)
 for pair,jobs in groups.items():
  masks=[worlds[c]['mask'] for c in pair];cs=[e.c.compatible(st[c]['history']) for c in pair]
  for prior in ['uniform','AI_mix','MDL_mix']:
   seeds=[e.c.mask_of(ans[c]['patch'],'neutral') if prior=='AI_mix' else e.repair(st[c]['history'],'MDL') for c in pair]
   for policy in ['no_probe','current_job_VOI','workload_VOI','entropy_per_cost']:
    ws=[v.normalize({m:1/len(cs[k]) if prior=='uniform' else .5/len(cs[k])+.5*(m==seeds[k]) for m in cs[k]}) for k in [0,1]];left=4;cum=0
    for ji,job in enumerate(jobs):
     trials=[]
     while policy!='no_probe' and left:
      ch=choose_probe(ws,[j['menu'] for j in jobs[ji:]],policy)
      if ch is None:break
      bit,events=r.execute_probe(masks,ch);trials.append(dict(choice=ch,events=events));ws[ch['stage']]=v.condition(ws[ch['stage']],ch['context'],bit);left-=1
     _,selected=v.choose(ws,job['menu']);exec_events=[];ac=0;success=False
     if selected is not None:
      for k,q in enumerate(selected):
       bit=(masks[k]>>q)&1;ac+=p.cost(q);exec_events.append(dict(stage=k,context=q,observation=bit,cost=p.cost(q)));ws[k]=v.condition(ws[k],q,bit)
       if not bit:break
      success=len(exec_events)==2 and all(x['observation'] for x in exec_events)
     if not success:ac+=8
     pc=sum(x['cost'] for tr in trials for x in tr['events']);cum+=ac+pc
     rows.append(dict(pair=pair,task=ji,arm=prior+'+'+policy,trials=trials,trial_n=len(trials),execution_events=exec_events,selected=selected,first_success=success,probe_cost=pc,execution_cost=ac,total_cost=ac+pc,cumulative_cost=cum,remaining_trial_budget=left,candidate_counts=[len(w) for w in ws]))
 summary={}
 for arm in sorted({x['arm'] for x in rows}):
  summary[arm]={str(n):{k:sum(x[k] for x in rows if x['arm']==arm and x['task']<n) for k in ['trial_n','probe_cost','execution_cost','total_cost','first_success']} for n in [1,8,64]}
 e.dump(OUT/'RESULTS.json',dict(rows=rows,summary=summary,cpu_seconds=time.perf_counter()-t0));print({a:s['64'] for a,s in summary.items()})

def audit():
 manifest=e.read(OUT/'MANIFEST.json');assert e.sha(f.RUN/'RESULTS.json')==manifest['E8_results_sha']
 worlds=e.read(f.RUN/'evaluator/worlds.json');st=e.read(f.RUN/'initial.json');rows=e.read(OUT/'RESULTS.json')['rows'];seen={};count=0
 for x in rows:
  key=(tuple(x['pair']),x['arm'])
  if key not in seen:seen[key]=dict(cs=[set(e.c.compatible(st[c]['history'])) for c in x['pair']],cum=0,trials=0)
  group=seen[key];pc=0
  for tr in x['trials']:
   state=0;pc+=.25;assert tr['events'][0]['action']=='reset';group['trials']+=1
   for ev in tr['events'][1:]:
    assert ev['stage']==state
    bit=(worlds[x['pair'][state]]['mask']>>ev['context'])&1;assert ev['observation']==bit
    group['cs'][state]={m for m in group['cs'][state] if ((m>>ev['context'])&1)==bit};state+=bit;pc+=ev['cost'];count+=1
  ec=0;state=0
  for ev in x['execution_events']:
   assert ev['stage']==state
   bit=(worlds[x['pair'][state]]['mask']>>ev['context'])&1;assert bit==ev['observation'];ec+=p.cost(ev['context']);group['cs'][state]={m for m in group['cs'][state] if ((m>>ev['context'])&1)==bit};state+=bit;count+=1
  success=state==2;ec+=0 if success else 8
  assert success==x['first_success'] and ec==x['execution_cost'] and pc==x['probe_cost']
  assert [len(c) for c in group['cs']]==x['candidate_counts'];assert group['trials']<=4
  group['cum']+=ec+pc;assert group['cum']==x['cumulative_cost']
 assert len(rows)==24*64*12
 e.dump(OUT/'AUDIT.json',dict(all_pass=True,rows=len(rows),replayed_observations=count,groups=len(seen),same_passive_learning=True,E8_preserved=True));print('AUDIT PASS',count)
if __name__=='__main__':run();audit()


==> anc/code/original/large_core.py <==
"""Eight-flag executable DNF and observation-driven candidate synthesis."""
import itertools,random,time
from functools import lru_cache
ALL=(1<<256)-1
N=8

def validate(dnf):
 if not isinstance(dnf,list) or len(dnf)>3:raise ValueError('At most three terms')
 for term in dnf:
  if not isinstance(term,list) or len(term)>3:raise ValueError('At most three literals per term')
  if any(type(x) is not int or not 1<=abs(x)<=8 for x in term):raise ValueError('Literal range')
  if len(set(abs(x) for x in term))!=len(term):raise ValueError('Repeated variable')
 return dnf

def transition(dnf,q):
 validate(dnf)
 for term in dnf:
  ok=True
  for lit in term:
   bit=bool(q&(1<<(abs(lit)-1)))
   if bit!=(lit>0):ok=False;break
  if ok:return 1
 return 0

def mask(dnf):
 validate(dnf);m=0
 atoms=[sum(1<<q for q in range(256) if q&(1<<i)) for i in range(8)]
 for term in dnf:
  a=ALL
  for x in term:a&=atoms[abs(x)-1] if x>0 else ALL^atoms[abs(x)-1]
  m|=a
 return m

@lru_cache(None)
def clauses():
 out=[]
 for size in range(1,4):
  for variables in itertools.combinations(range(1,9),size):
   for signs in itertools.product([-1,1],repeat=size):
    term=[a*b for a,b in zip(variables,signs)];out.append((mask([term]),term))
 return out

def consistent(m,hs):return all(((m>>h['context'])&1)==h['progress'] for h in hs)

def synthesize(hs,seed=0):
 start=time.perf_counter();pos=sum(1<<h['context'] for h in hs if h['progress']);neg=sum(1<<h['context'] for h in hs if not h['progress'])
 valid=[(m,t) for m,t in clauses() if not (m&neg) and ((m&pos) or not pos)]
 bank={};explored=0;capped=False;best=None;bestcost=10
 if not pos:bank[0]=[];best=[];bestcost=0
 elif not neg:bank[ALL]=[[]];best=[[]];bestcost=0
 def add(indices):
  nonlocal best,bestcost
  expr=[valid[i][1] for i in sorted(indices)];m=0
  for i in indices:m|=valid[i][0]
  cost=sum(len(t) for t in expr)
  if consistent(m,hs):
   bank.setdefault(m,expr)
   if cost<bestcost:best=expr;bestcost=cost
 # Branch-and-bound shortest cover. A cap is reported, never silently called exact.
 visited=set()
 def search(indices,covered,cost):
  nonlocal explored,capped
  key=tuple(sorted(indices))
  if key in visited:return
  visited.add(key);explored+=1
  if explored>20000:capped=True;return
  if covered&pos==pos:add(indices);return
  if len(indices)==3 or cost>=bestcost:return
  missing=pos&~covered;bits=[q for q in range(256) if (missing>>q)&1]
  q=min(bits,key=lambda q:sum((m>>q)&1 for m,t in valid))
  opts=[i for i,(m,t) in enumerate(valid) if ((m>>q)&1) and i not in indices]
  opts.sort(key=lambda i:(len(valid[i][1]),-bin(valid[i][0]&missing).count('1'),i))
  for i in opts:
   if capped:return
   search(indices+(i,),covered|valid[i][0],cost+len(valid[i][1]))
 if pos and neg:search((),0,0)
 # Candidate diversity is algorithmic, not a sample from a proved posterior.
 rng=random.Random(seed)
 for attempt in range(256):
  if not pos:
   if valid:add(rng.sample(range(len(valid)),min(len(valid),1+attempt%3)))
   continue
  covered=0;indices=[]
  for _ in range(3):
   missing=pos&~covered
   if not missing:add(indices);break
   options=[i for i,(m,t) in enumerate(valid) if m&missing and i not in indices]
   if not options:break
   alpha=[0,.5,1,2][attempt%4]
   scores={i:bin(valid[i][0]&missing).count('1')/(len(valid[i][1])**alpha)*rng.uniform(.4,1.6) for i in options}
   i=max(options,key=lambda i:scores[i]);indices.append(i);covered|=valid[i][0]
  if covered&pos==pos:add(indices)
 if best is None:raise ValueError('No synthesized consistent repair; report failure')
 ordered=sorted(bank,key=lambda m:(sum(len(t) for t in bank[m]),m))[:128]
 assert all(consistent(m,hs) for m in ordered)
 return dict(best=best,candidates=[bank[m] for m in ordered],masks=ordered,clause_n=len(valid),search_states=explored,capped=capped,minimum_literal_proved=not capped,seconds=time.perf_counter()-start)

def query(result,hs,allowed):
 seen={h['context'] for h in hs};ms=result['masks']
 return max((q for q in allowed if q not in seen),key=lambda q:(min(sum((m>>q)&1 for m in ms),sum(not ((m>>q)&1) for m in ms)),-q))


==> anc/code/original/large_counter.py <==
"""Owned Counter class extracted without transport or experiment entry points.
Source SHA256: 0aca93e2a48d62db179fe8ae4728b523e9a9912fc45b807d03695bf4ae41247a
"""
import large_core as c
import itertools
class Counter:

    def __init__(self, clauses=None):
        self.masks = [c.ALL] + [m for (m, term) in c.clauses()] if clauses is None else clauses
        self.all = (1 << len(self.masks)) - 1
        self.true = [sum((1 << i for (i, m) in enumerate(self.masks) if m >> q & 1)) for q in range(256)]

    def poly(self, bs):
        n = bin(bs).count('1')
        return 1 + n + n * (n - 1) // 2 + n * (n - 1) * (n - 2) // 6

    def signed_sets(self, hs):
        allowed = self.all
        positive = []
        for h in hs:
            if h['progress']:
                positive.append(h['context'])
            else:
                allowed &= self.all ^ self.true[h['context']]
        terms = [(allowed, 1)]
        for q in positive:
            terms += [(bs & (self.all ^ self.true[q]), -sign) for (bs, sign) in list(terms)]
        return terms

    def distribution(self, hs):
        terms = self.signed_sets(hs)
        total = sum((sign * self.poly(bs) for (bs, sign) in terms))
        assert total > 0
        counts = []
        for q in range(256):
            zero = sum((sign * self.poly(bs & (self.all ^ self.true[q])) for (bs, sign) in terms))
            assert 0 <= zero <= total
            counts.append(total - zero)
        return (total, counts)


==> anc/code/plot_costs.py <==
from pathlib import Path
import json,matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
P=Path(__file__).resolve().parents[1];d=json.loads((P/'ANALYSIS.json').read_text())
plt.rcParams.update({'font.family':'DejaVu Serif','font.size':8,'pdf.fonttype':42,'svg.fonttype':'none'})
fig,axes=plt.subplots(1,2,figsize=(6.3,2.65));colors={'AI_mix':'#315b89','uniform':'#8d7d3a'}
for prior,label in [('AI_mix','AI-weighted'),('uniform','Uniform')]:
    baseline=d['cost_sensitivity'][prior+'+no_probe@0']['total_cost']
    y=[d['cost_sensitivity'][f'{prior}+VOI@{c}']['total_cost']-baseline for c in [.25,1,4]]
    axes[0].plot([.25,1,4],y,'o-',color=colors[prior],ms=3,lw=1,label=label)
    cur=d['workload']['curves'];baseline=cur[prior+'+no_probe']
    axes[1].plot(range(1,65),[a-b for a,b in zip(cur[prior+'+workload_VOI'],baseline)],color=colors[prior],lw=1,label=label)
axes[0].set(title='(a) Directly available tests',xlabel='Cost per direct test',ylabel='Cost difference from matching baseline',xticks=[.25,1,4])
axes[1].set(title='(b) Access-charged repeated work',xlabel='Completed jobs per device',xticks=[1,20,40,64])
for ax in axes:
    ax.axhline(0,color='#777',ls='--',lw=.7);ax.spines[['top','right']].set_visible(False)
axes[0].legend(frameon=False,fontsize=8,loc='lower right')
fig.tight_layout();fig.savefig(P/'figures/cost.pdf');fig.savefig(P/'figures/cost.svg')


==> anc/code/plot_mechanism.py <==
from pathlib import Path
import json,numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch,FancyArrowPatch
P=Path(__file__).resolve().parents[1];d=json.loads((P/'data/WORKED_DECISION.json').read_text())
plt.rcParams.update({'font.family':'DejaVu Serif','font.size':8,'pdf.fonttype':42,'svg.fonttype':'none'})
grey='#88929a';green='#527963';purple='#9c6c9e';ink='#26323b'
fig=plt.figure(figsize=(6.3,5.1));grid=fig.add_gridspec(2,3,height_ratios=[2.0,1.0],width_ratios=[1.0,1.0,1.25],wspace=.42,hspace=.45)
# Actual viable repair artifacts: predicted query result and candidate mass.
ax=fig.add_subplot(grid[0,0]);prior=d['priors'][1];after=d['possible_branches'][1]['weights_B'];ids=sorted(prior,key=int)
ax.set(xlim=(-.75,3.7),ylim=(-1,9.1));ax.axis('off');ax.set_title('(a) B repair candidates',fontsize=8,pad=8)
ax.text(-.45,8.75,'h',fontsize=8);ax.text(.06,8.75,'y',fontsize=8);ax.text(1.05,8.75,'before',ha='center',fontsize=7);ax.text(2.85,8.75,'after',ha='center',fontsize=7)
for i,key in enumerate(ids):
    y=8-i;mask=int(key);bit=(mask>>11)&1;w=prior[key];wa=after.get(key,0)
    ax.text(-.5,y,f'{i+1}',va='center');ax.text(.1,y,str(bit),va='center',color=green if bit else grey)
    ax.barh(y,w*.8,left=.49,height=.32,color='#315b89' if mask==d['AI_seed_masks'][1] else grey)
    ax.text(1.98,y,f'{w:.3f}',fontsize=7,ha='right',va='center')
    if wa:
        ax.barh(y,wa*.8,left=2.35,height=.32,color=green);ax.text(3.52,y,f'{wa:.3f}',fontsize=7,ha='right',va='center')
    else:ax.text(2.95,y,'×',fontsize=9,va='center',color=grey)
ax.text(-.5,-.75,'9 candidates → 5',fontsize=8,color=ink)
# Before/after expectation on all four supplied routes and the backup.
cost=fig.add_subplot(grid[0,2]);before=d['before_route_costs'];post=d['possible_branches'][1]['route_costs'];ys=np.arange(5)
names=[f"({x['route'][0]},{x['route'][1]})" for x in before]+['Backup']
b=[x['expected_cost'] for x in before]+[8];a=[x['expected_cost'] for x in post]+[8]
for y,left,right in zip(ys,b,a):cost.plot([left,right],[y,y],color='#ccd0d3',lw=1)
cost.plot(b,ys,'o',color=grey,ms=4,label='Before');cost.plot(a,ys,'s',color=green,ms=4,label='After y=1')
cost.plot(8,4,'*',color=grey,ms=9);cost.plot(a[1],1,'*',color=green,ms=9)
cost.set(yticks=ys,yticklabels=names,xlim=(2.8,11),xticks=[4,6,8,10],xlabel='Expected route cost',ylim=(4.7,-.6))
cost.set_title('(c) Route decision',fontsize=8,pad=8);cost.spines[['top','right']].set_visible(False);cost.tick_params(axis='y',length=0)
cost.legend(loc='lower center',bbox_to_anchor=(.45,-.37),fontsize=8,frameon=False)
# Source-derived possible observation branches, with the realised one identified.
ax=fig.add_subplot(grid[0,1]);ax.set(xlim=(-.23,1.04),ylim=(0,1));ax.axis('off');ax.set_title('(b) Test B at q=11',fontsize=8,pad=8)
def node(x,y,w,h,words,color):
    ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=.02',facecolor='white',edgecolor=color,lw=1));ax.text(x+w/2,y+h/2,words,ha='center',va='center',fontsize=8,color=ink)
node(.1,.69,.8,.17,'Test cost 1',purple)
node(.02,.39,.96,.17,'y=1 recorded\nP=0.278',green)
node(.02,.07,.96,.17,'y=0 possible\nP=0.722',grey)
ax.add_patch(FancyArrowPatch((.5,.68),(.5,.59),arrowstyle='-|>',mutation_scale=9,color=green))
# Keep the unobserved branch outside both the test and accepted-observation boxes.
ax.plot([.08,-.16,-.16],[.77,.77,.155],color=grey,lw=1,linestyle='--',solid_capstyle='butt')
ax.add_patch(FancyArrowPatch((-.16,.155),(-.005,.155),arrowstyle='-|>',mutation_scale=9,color=grey,linestyle='--'))
ax.text(.5,.31,'V₁=3.41',ha='center',fontsize=8,color=green)
ax.text(.5,0,'V₀=8',ha='center',fontsize=8,color=grey)
ax.text(.5,-.13,'G=0.276 > 0: buy test',ha='center',fontsize=7,color=ink)
# One realised task, with alternatives on the same scale.
ax=fig.add_subplot(grid[1,:]);ax.spines[['top','right','left']].set_visible(False)
ax.set_title('(d) Realised cost',fontsize=8,pad=8)
ax.barh(2,8,color='#5f6471',height=.4,label='Backup');ax.barh(1,1,color=purple,height=.4,label='Test');ax.barh(1,3.25,left=1,color='#b77d3b',height=.4,label='Route');ax.barh(0,3.25,color='#b77d3b',height=.4)
ax.set(xlim=(0,9.2),yticks=[0,1,2],yticklabels=['Uniform, no test','AI mixture + test','AI point repair'],xlabel='Realised task cost',ylim=(-.5,2.7));ax.tick_params(axis='y',length=0)
for x,y,t in [(8.12,2,'8'),(4.37,1,'4.25'),(3.37,0,'3.25')]:ax.text(x,y,t,va='center',fontsize=8)
ax.legend(loc='lower right',ncol=3,frameon=False,fontsize=8,handlelength=1)
fig.subplots_adjust(left=.12,right=.99,bottom=.09,top=.92)
pos=ax.get_position();ax.set_position([.31,pos.y0,.68,pos.height])
fig.savefig(P/'figures/decision.pdf');fig.savefig(P/'figures/decision.svg');fig.savefig(P/'figures/decision.png',dpi=200)
print('Mechanism figure: exact viable candidates, expectation branches and realised alternatives')


==> anc/code/plot_paired.py <==
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
P=Path(__file__).resolve().parents[1];d=json.loads((P/'SUPPLEMENT_ANALYSIS.json').read_text())
plt.rcParams.update({'font.family':'DejaVu Serif','font.size':8,'pdf.fonttype':42,'axes.spines.top':False,'axes.spines.right':False})
fig,axs=plt.subplots(1,3,figsize=(6.3,2.8))
keys=['E8 AI_mix+no_probe vs AI_point','E8 AI_mix+VOI vs AI_mix+no_probe','E11 AI_mix+workload_VOI vs AI_mix+no_probe']
for ax,key,title in zip(axs,keys,['(a) Mixture − point','(b) Cheap test − no test','(c) Workload − normal']):
 x=np.array(d[key]['differences']);ax.axhline(0,color='#888888',lw=.8);ax.scatter(np.arange(1,25),x,c='#59636e',s=15);ax.axhline(x.mean(),color='#404040',ls='--',lw=1);ax.set(title=title,xlabel='Device index',xticks=[1,8,16,24]);ax.set_ylim(-125,45)
axs[0].set_ylabel('Total cost difference');fig.tight_layout();fig.savefig(P/'figures/paired.pdf');fig.savefig(P/'figures/paired.svg')


==> anc/code/plot_selection_absolute.py <==
from pathlib import Path
import json,matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
P=Path(__file__).resolve().parents[1];d=json.loads((P/'data/E21_ANALYSIS.json').read_text())
plt.rcParams.update({'font.family':'DejaVu Serif','font.size':8,'pdf.fonttype':42,'svg.fonttype':'none'})
fig,ax=plt.subplots(figsize=(6.3,3.45));labels=[];colors={'AI_mix':'#315b89','uniform':'#8d7d3a'}
for group,prior in enumerate(['AI_mix','uniform']):
    for j,policy in enumerate(['no_probe','workload','EIG','random']):
        y=7-(group*4+j);x=d['aggregate'][prior+'+'+policy];val=x['total_cost'];labels.append((y,('AI-weighted' if not group else 'Uniform')+' · '+{'no_probe':'normal learning','workload':'workload-valued selection','EIG':'information gain','random':'random'}[policy]))
        if policy=='random':
            ax.plot([x['seed_total_cost_min'],x['seed_total_cost_max']],[y,y],color=colors[prior],lw=1)
            ax.plot([x['seed_total_cost_min'],x['seed_total_cost_max']],[y,y],'|',ms=5,color=colors[prior]);marker='s'
        else:marker='o'
        ax.plot(val,y,marker,color=colors[prior],ms=5)
        ax.annotate(f'{val:,.2f}',(val,y),xytext=(0,7),textcoords='offset points',ha='center',fontsize=8,color=colors[prior],bbox={'facecolor':'white','edgecolor':'none','pad':.4})
ax.axvline(d['aggregate']['uniform+no_probe']['total_cost'],color='#888',ls='--',lw=.8,zorder=0)
ax.axhline(3.5,color='#ddd',lw=.7)
ax.set(xlim=(7850,8620),ylim=(-.7,7.6),yticks=[y for y,_ in labels],yticklabels=[s for _,s in labels],xlabel='Absolute total cost on the fixed 24-device cohort',xticks=[7900,8100,8300,8500])
ax.spines[['top','right','left']].set_visible(False);ax.tick_params(axis='y',length=0);ax.grid(axis='x',alpha=.13)
fig.subplots_adjust(left=.41,right=.99,bottom=.16,top=.92)
fig.savefig(P/'figures/selection.pdf');fig.savefig(P/'figures/selection.svg');fig.savefig(P/'figures/selection.png',dpi=200)


==> anc/code/plot_selection_source.py <==
from pathlib import Path
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

R=Path(__file__).resolve().parents[1];d=json.loads((R/'data/E21_ANALYSIS.json').read_text())
plt.rcParams.update({'font.family':'DejaVu Serif','font.size':8,'pdf.fonttype':42,'svg.fonttype':'none',
                     'axes.spines.top':False,'axes.spines.right':False})
fig,axes=plt.subplots(1,2,figsize=(6.3,2.9),sharex=True,sharey=True)
labels={'no_probe':'Normal learning','workload':'Workload value','EIG':'Information gain','random':'Random'}
colors={'no_probe':'#7d8790','workload':'#007f86','EIG':'#b96b31','random':'#40526b'}
metadata={}
for ax,prior,title in zip(axes,['AI_mix','uniform'],['(a) AI-weighted belief','(b) Uniform belief']):
    base=d['aggregate'][prior+'+no_probe']['total_cost'];ax.axvline(0,color='#777',ls='--',lw=.8)
    metadata[prior]={}
    for y,policy in enumerate(['random','EIG','workload','no_probe']):
        arm=d['aggregate'][prior+'+'+policy];delta=arm['total_cost']-base
        if policy=='random':
            lo=arm['seed_total_cost_min']-base;hi=arm['seed_total_cost_max']-base
            ax.plot([lo,hi],[y,y],lw=1.2,color=colors[policy]);ax.plot([lo,hi],[y,y],'|',color=colors[policy],ms=5)
            ax.plot(delta,y,'s',ms=4.5,color=colors[policy])
            metadata[prior][policy]={'mean_delta':delta,'seed_range':[lo,hi],'range_kind':'min/max32selectionseeds, not confidence interval'}
        else:
            ax.plot(delta,y,'o',ms=4.5,color=colors[policy]);metadata[prior][policy]={'delta':delta}
        ax.annotate(f'{delta:+.1f}',(delta,y),xytext=(0,9),textcoords='offset points',ha='center',fontsize=8,color=colors[policy])
    ax.set(title=title,xlim=(-550,330),ylim=(-.5,3.55),xlabel='Cost difference from normal learning',yticks=range(4),
           yticklabels=[labels[p] for p in ['random','EIG','workload','no_probe']],xticks=[-400,-200,0,200])
    ax.tick_params(axis='y',length=0);ax.grid(axis='x',alpha=.15)
axes[1].tick_params(labelleft=False)
fig.tight_layout(w_pad=1)
fig.savefig(R/'figures/selection.pdf');fig.savefig(R/'figures/selection.svg');fig.savefig(R/'figures/selection.png',dpi=180)
(R/'figures/selection_sources.json').write_text(json.dumps({'reader_question':'Does task-aware selection add value beyond matched-budget alternative tests, and does the prior change the ordering?','data':'ANALYSIS.json / GROUP_RESULTS.json / ROWS.jsonl.gz','transformation':'total policy cost minus same-belief no-probe total; random seed means/ranges; no pooled world inference','marks':metadata,'rendering':'2D quantitative chart; geometric scene would not clarify a selector contrast'},indent=2)+'\n')


==> anc/code/replay_controller.py <==
from pathlib import Path
import ast, json, types, importlib.util, hashlib, time
P=Path(__file__).resolve().parents[1]
O=P/'code/original'; D=P/'data/controller'
def extract(name, funcs, env):
    tree=ast.parse((O/name).read_text())
    picked=[n for n in tree.body if isinstance(n,(ast.FunctionDef,ast.AsyncFunctionDef)) and n.name in funcs]
    assert {n.name for n in picked}==set(funcs)
    exec(compile(ast.Module(body=picked,type_ignores=[]),str(O/name),'exec'),env)
    return types.SimpleNamespace(**{n:env[n] for n in funcs})
spec=importlib.util.spec_from_file_location('guard_core',O/'e2_core.py');c=importlib.util.module_from_spec(spec);spec.loader.exec_module(c);c.NAMES['neutral']=('x0','x1','x2','x3')
p=extract('e5_plan_transfer.py',['cost','execute','plan'],{})
v=extract('e7_value_probe.py',['normalize','condition','probs','choose','next_probe'],{'p':p})
r=extract('e8_reachable_probe.py',['feasible','execute_probe'],{'p':p})
w=extract('e8_workload_probe.py',['choose_probe'],{'v':v,'r':r})
load=lambda f:json.loads(f.read_text())
initial=load(D/'initial.json'); tasks=load(D/'TASKS.json');answers=load(D/'AI_REPAIRS.json');worlds=load(D/'worlds.json')
prior={}
for cid,h in initial.items():
    cs=c.compatible(h['history']);seed=c.mask_of(answers[cid]['patch'],'neutral')
    prior[cid]={'uniform':{m:1/len(cs) for m in cs},'AI_mix':v.normalize({m:.5/len(cs)+.5*(m==seed) for m in cs})}
checks=0; start=time.perf_counter()
for exp in ['E8','E11']:
    rows=load(P/f'data/{exp}.json')['rows']
    saved={(tuple(x['pair']),x['task'],x['arm'],x.get('probe_cost') if exp=='E8' else None):x for x in rows}
    groups={}
    for job in tasks:groups.setdefault(tuple(job['pair']),[]).append(job)
    count=0
    for pair,jobs in groups.items():
      masks=[worlds[k]['mask'] for k in pair]
      for pr in ['AI_mix','uniform']:
       policies=['no_probe','VOI'] if exp=='E8' else ['no_probe','workload_VOI']
       for policy in policies:
        ws=[dict(prior[k][pr]) for k in pair];left=4
        for ji,job in enumerate(jobs):
          pc=.25 if exp=='E8' and policy=='VOI' else 0
          old=saved[(pair,ji,pr+'+'+policy,pc if exp=='E8' else None)]
          if exp=='E8':ws=[dict(prior[k][pr]) for k in pair];left=2
          traces=[];probe_cost=0
          while policy!='no_probe' and left:
            if exp=='E8':
              gain,q=v.next_probe(ws,job['menu'],pc)
              if q is None or gain<=1e-9:break
              k,context=q;bit=(masks[k]>>context)&1;probe_cost+=pc
              traces.append([k,context,bit])
            else:
              ch=w.choose_probe(ws,[j['menu'] for j in jobs[ji:]],policy)
              if ch is None:break
              bit,events=r.execute_probe(masks,ch);k,context=ch['stage'],ch['context']
              probe_cost+=sum(e['cost'] for e in events)
              traces.append([k,context,bit])
            ws[k]=v.condition(ws[k],context,bit);left-=1
          _,route=v.choose(ws,job['menu'])
          assert (list(route) if route is not None else None)==old['selected'],(exp,pair,ji,pr,policy,'route')
          if exp=='E8':ref=[[t['stage'],t['context'],t['progress']] for t in old['probes']]
          else:ref=[[t['choice']['stage'],t['choice']['context'],t['events'][-1]['observation']] for t in old['trials']]
          assert traces==ref,(exp,pair,ji,pr,policy,'probe')
          ec=0;success=False
          if route is not None:
            for k,q in enumerate(route):
              bit=(masks[k]>>q)&1;ec+=p.cost(q)
              if exp=='E11':ws[k]=v.condition(ws[k],q,bit)
              if not bit:break
            success=k==1 and bool(bit)
          if not success:ec+=8
          assert abs(ec+probe_cost-old['total_cost'])<1e-9
          assert success==old['first_success']
          checks+=4;count+=1
    print(exp,count,'saved decisions exactly reproduced',flush=True)
report={'rows':checks//4,'checks':checks,'scope':'E8 two priors x no test/cheap test and E11 two priors x normal learning/workload tests; stored observations and worlds, no new model or environment data','seconds':time.perf_counter()-start,'source_hashes':{p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in O.glob('*.py')}}
(P/'CONTROLLER_REPLAY.json').write_text(json.dumps(report,indent=2));print(report)


==> anc/code/selector_saved_log_comparison.py <==
"""Describe route/backup and stage-B differences in the saved selector stream."""
from pathlib import Path
import gzip,json
P=Path(__file__).resolve().parents[1];groups={};count=0
def records():
 compressed=P/'data/E21_ROWS.jsonl.gz';plain=P/'data/E21_ROWS.jsonl'
 if compressed.exists() or plain.exists():
  with (gzip.open(compressed,'rt') if compressed.exists() else plain.open()) as stream:
   for line in stream:yield json.loads(line)
 else:
  data=json.loads((P/'data/E21_ROWS.columnar.json').read_text())
  assert data['format']=='columnar-json-v1'
  for values in data['rows']:yield dict(zip(data['columns'],values))
for r in records():
  count+=1
  if r['seed'] is not None:continue
  groups.setdefault((tuple(r['pair']),r['prior']),{}).setdefault(r['policy'],{})[r['task']]=r
assert count==107520
out=[]
for (pair,prior),pol in sorted(groups.items()):
 base=pol['no_probe']
 for policy in ['workload','EIG']:
  rs=pol[policy];assert len(rs)==len(base)==64
  out.append({'pair':pair,'prior':prior,'policy':policy,
              'selected_routes_different_from_normal_learning':sum(rs[i]['selected']!=base[i]['selected'] for i in rs),
              'immediate_backup_difference':sum(r['selected'] is None for r in rs.values())-sum(r['selected'] is None for r in base.values()),
              'cost_difference':sum(rs[i]['total_cost']-base[i]['total_cost'] for i in rs),
              'stage_B_tests':sum(t['choice']['stage']==1 for r in rs.values() for t in r['trials']),
              'diagnostics_before_first_job':len(rs[0]['trials']),
              'total_tests':sum(len(r['trials']) for r in rs.values())})
report={'source_rows':count,'devices':out,'scope':'Differences between entire saved policy trajectories; states and later feedback may differ. Counts are descriptive and do not identify a causal contribution of an individual test.'}
(P/'SELECTOR_SAVED_LOG_COMPARISON.json').write_text(json.dumps(report,indent=2)+'\n')
print('Saved selector stream:',count,'rows;',len(out),'paired device-policy descriptions')


==> anc/code/supplement.py <==
from pathlib import Path
import json,shutil,importlib.util
import numpy as np
P=Path(__file__).resolve().parents[1];D=P/'data';T=P.parents[2]
load=lambda p:json.loads(p.read_text())
r={e:load(D/f'{e}.json') for e in ['E8','E9','E10','E11','E14']}
comparisons=[('E8','AI_mix+no_probe','AI_point',0),('E8','AI_mix+VOI','AI_mix+no_probe',.25),('E11','AI_mix+workload_VOI','AI_mix+no_probe',None),('E11','AI_mix+workload_VOI','uniform+no_probe',None),('E14','active+posterior','active+AI',None)]
res={};rng=np.random.default_rng(20261007)
for e,a,b,pc in comparisons:
 g={}
 for x in r[e]['rows']:
  if x['arm'] not in [a,b]:continue
  if e=='E8' and x['arm']==a and x['probe_cost']!=pc:continue
  q=g.setdefault(tuple(x['pair']),{a:0,b:0});q[x['arm']]+=x['total_cost']
 keys=sorted(g);d=np.array([g[k][a]-g[k][b] for k in keys]);base=np.array([g[k][b] for k in keys]);ii=rng.integers(len(d),size=(20000,len(d)))
 result={'difference':float(d.sum()),'mean_per_device':float(d.mean()),'median':float(np.median(d)),'differences':d.tolist(),'pairs':keys,'descriptive_paired_bootstrap_mean_95':np.quantile(d[ii].mean(axis=1),[.025,.975]).tolist(),'lower':int(sum(d<0)),'equal':int(sum(d==0)),'higher':int(sum(d>0))}
 if e!='E14':
  result['leave_generation_batch_out_percent']={str(batch):100*sum(d[i] for i,k in enumerate(keys) if (int(k[0].split('-')[1])-1)//16!=batch)/sum(base[i] for i,k in enumerate(keys) if (int(k[0].split('-')[1])-1)//16!=batch) for batch in range(3)}
 res[e+' '+a+' vs '+b]=result
res['oracle']={'small':sum(x['oracle_cost'] for x in load(D/'controller/TASKS.json')),'large':r['E14']['summary']['backup']['total_cost']-r['E14']['summary']['backup']['regret']}
res['MDL_no_test']=r['E9']['summary']['MDL_mix+no_probe']
res['access_cost']=r['E10']['summary']
spec=importlib.util.spec_from_file_location('core',P/'code/original/e2_core.py');c=importlib.util.module_from_spec(spec);spec.loader.exec_module(c);c.NAMES['neutral']=('x0','x1','x2','x3')
answers=load(D/'controller/AI_REPAIRS.json');worlds=load(D/'controller/worlds.json');seeds={k:c.mask_of(v['patch'],'neutral') for k,v in answers.items()}
groups={}
for x in r['E11']['rows']:
 if x['arm'] not in ['AI_mix+no_probe','AI_mix+workload_VOI','uniform+no_probe']:continue
 key=(tuple(x['pair']),x['arm']);groups.setdefault(key,[]).append(x)
mechanism=[]
for key,rs in groups.items():
 pair,arm=key;refute={};nobs=0
 for x in sorted(rs,key=lambda x:x['task']):
  events=[]
  for tr in x['trials']:events+=tr['events'][1:]
  events+=x['execution_events']
  nobs+=len(x['execution_events'])
  for ev in events:
   k=ev['stage'];cid=pair[k]
   if ((seeds[cid]>>ev['context'])&1)!=ev['observation']:refute.setdefault(cid,x['task']+1)
 mechanism.append({'pair':pair,'arm':arm,'wrong_AI_guards':sum(seeds[k]!=worlds[k]['mask'] for k in pair),'immediate_backup':sum(x['selected'] is None for x in rs),'fallback_after_failure':sum(x['selected'] is not None and not x['first_success'] for x in rs),'normal_observations':nobs,'first_refutation_jobs':refute,'total_cost':sum(x['total_cost'] for x in rs)})
res['mechanism_rows']=mechanism;res['mechanism_summary']={}
for arm in ['AI_mix+no_probe','AI_mix+workload_VOI','uniform+no_probe']:
 rows=[x for x in mechanism if x['arm']==arm]
 res['mechanism_summary'][arm]={k:sum(x[k] for x in rows) for k in ['immediate_backup','fallback_after_failure','normal_observations']}
 res['mechanism_summary'][arm]['wrong_seed_guards_refuted']=sum(len(x['first_refutation_jobs']) for x in rows)
benefit=[];harm=[]
for pair in sorted({tuple(x['pair']) for x in mechanism}):
 a=next(x for x in mechanism if x['pair']==pair and x['arm']=='AI_mix+no_probe');b=next(x for x in mechanism if x['pair']==pair and x['arm']=='AI_mix+workload_VOI')
 (benefit if b['total_cost']<a['total_cost'] else harm).append({'pair':pair,'saving':a['total_cost']-b['total_cost'],'normal_backup':a['immediate_backup'],'normal_observations':a['normal_observations'],'extra_refuted':len(b['first_refutation_jobs'])-len(a['first_refutation_jobs'])})
res['mechanism_benefit']=benefit;res['mechanism_harm_or_tie']=harm
res['statistical_scope']='Exploratory conditional device resampling, 20000 draws seed20261007. Not population inference or new independently generated cohorts; three shared generation batches. Batch omissions are sensitivity summaries, not three independent significance tests.'
(P/'SUPPLEMENT_ANALYSIS.json').write_text(json.dumps(res,indent=2))
print(json.dumps({k:v for k,v in res.items() if k not in ['mechanism_rows','access_cost']},indent=2))


==> anc/code/verify_large_prediction.py <==
"""Recompute held-out prediction on saved histories, with no model calls."""
from pathlib import Path
import sys,json,time
P=Path(__file__).resolve().parents[1];sys.path.insert(0,str(P/'code/original'))
import large_core as c
from large_counter import Counter
D=P/'data/large';load=lambda n:json.loads((D/n).read_text())
histories=load('AI_selected_history.json');worlds=load('worlds.json');repairs=load('AI_repairs.json')
counter=Counter();rows=[];start=time.perf_counter()
for cid,world in worlds.items():
    total,counts=counter.distribution(histories[cid]['history']);mask=c.mask(repairs[cid]['patch'])
    posterior=sum((2*counts[q]>=total)==bool((world['mask']>>q)&1) for q in world['holdout'])
    point=sum(((mask>>q)&1)==((world['mask']>>q)&1) for q in world['holdout'])
    rows.append({'case':cid,'held_n':len(world['holdout']),'point_correct':point,'syntax_counted_correct':posterior})
report={'rows':rows,'held_n':sum(x['held_n'] for x in rows),'point_correct':sum(x['point_correct'] for x in rows),'syntax_counted_correct':sum(x['syntax_counted_correct'] for x in rows),'seconds':time.perf_counter()-start,'new_worlds':0,'model_calls':0}
assert (report['held_n'],report['point_correct'],report['syntax_counted_correct'])==(768,568,599),report
(P/'LARGE_PREDICTION_REPLAY.json').write_text(json.dumps(report,indent=2)+'\n');print(report)


==> anc/code/verify_release.py <==
"""Reproduce the completed control and saved-log analyses from this archive."""
from pathlib import Path
import json,os,subprocess,sys
P=Path(__file__).resolve().parents[1]
paths=['data/E22_MDL025.json','OPTIONAL_LOG_ANALYSES.json','SELECTOR_SAVED_LOG_COMPARISON.json']
def canonical(name):
 d=json.loads((P/name).read_text())
 if name.endswith('E22_MDL025.json'):d.pop('seconds',None)
 return d
before={n:canonical(n) for n in paths}
env=dict(os.environ,OMP_NUM_THREADS='1',OPENBLAS_NUM_THREADS='1',MKL_NUM_THREADS='1')
for script in ['complete_mdl025.py','optional_log_analyses.py','selector_saved_log_comparison.py']:
 subprocess.run([sys.executable,str(P/'code'/script)],cwd=P,env=env,check=True,stdout=subprocess.DEVNULL)
for n in paths:assert canonical(n)==before[n],n
mdl=canonical(paths[0]);assert mdl['audit']['baseline_rows_exact']==1536
assert mdl['summary']['total_cost']==8346.75
report={'scope':'completed MDL cost0.25 control and requested saved-log analyses; fixed original generated inputs, no model or world regeneration',
        'reproduced_outputs':paths,'all_canonical_results_match':True,
        'legacy_MDL_unit_cost_decisions_exact':1536,'new_MDL_decisions':1536,
        'MDL_total_cost':8346.75,'MDL_tests':1823,'MDL_first_route_successes':896,
        'saved_selector_rows':107520,'new_model_calls':0,'time_fields_excluded':['data/E22_MDL025.json:seconds']}
(P/'PACKAGE_VERIFICATION.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))


==> anc/data/E14.json <==
{"cpu_seconds":1.318033708,"rows":[{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[110,85],"task":0,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":3.5,"selected":[189,187],"task":0,"total_cost":11.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[110,85],"task":0,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[248,240],"task":1,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[248,240],"task":1,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[248,240],"task":1,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,137],"task":1,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,137],"task":1,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[156,213],"task":2,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[156,213],"task":2,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[156,213],"task":2,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[231,240],"task":2,"total_cost":11.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[231,240],"task":2,"total_cost":11.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[231,240],"task":2,"total_cost":11.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[172,236],"task":2,"total_cost":11.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[172,236],"task":2,"total_cost":11.125},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[172,236],"task":2,"total_cost":11.125},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[138,123],"task":2,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[15,171],"task":3,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,178],"task":3,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,212],"task":4,"total_cost":11.0},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,212],"task":4,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,212],"task":4,"total_cost":11.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,212],"task":4,"total_cost":11.0},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,212],"task":4,"total_cost":11.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,212],"task":4,"total_cost":11.0},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,212],"task":4,"total_cost":11.0},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,212],"task":4,"total_cost":11.0},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":2.75,"selected":[133,131],"task":4,"total_cost":10.75},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":2.75,"selected":[133,131],"task":4,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,135],"task":5,"total_cost":3.25},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,135],"task":5,"total_cost":3.25},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":7.875,"selected":[134,249],"task":5,"total_cost":11.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":5,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[107,96],"task":5,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":5,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":6.5,"selected":[243,82],"task":5,"total_cost":9.75},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":5,"total_cost":8},{"arm":"unchanged","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,135],"task":5,"total_cost":3.25},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[107,96],"task":5,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":5,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[175,240],"task":6,"total_cost":11.25},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[175,240],"task":6,"total_cost":11.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[175,240],"task":6,"total_cost":11.25},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[19,163],"task":6,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[19,163],"task":6,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[243,20],"task":7,"total_cost":9.75},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[243,20],"task":7,"total_cost":9.75},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,229],"task":7,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,229],"task":7,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[88,33],"task":7,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[126,20],"task":8,"total_cost":9.75},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[208,20],"task":8,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,153],"task":8,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[208,20],"task":8,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[79,75],"task":9,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,48],"task":9,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[229,31],"task":10,"total_cost":11.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[229,31],"task":10,"total_cost":11.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[229,31],"task":10,"total_cost":11.25},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,51],"task":10,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[248,31],"task":11,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[143,129],"task":11,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[143,129],"task":11,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[139,85],"task":12,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[139,85],"task":12,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,55],"task":13,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,55],"task":13,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,55],"task":13,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[195,16],"task":13,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[143,229],"task":14,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[143,229],"task":14,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[143,229],"task":14,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[195,6],"task":14,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[195,6],"task":14,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[195,6],"task":14,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[83,113],"task":14,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[195,6],"task":14,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,238],"task":15,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[198,211],"task":15,"total_cost":11.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,238],"task":15,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,238],"task":15,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[15,211],"task":15,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[15,211],"task":15,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[133,85],"task":16,"total_cost":10.875},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[133,85],"task":16,"total_cost":10.875},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[133,85],"task":16,"total_cost":10.875},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[133,85],"task":16,"total_cost":10.875},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[133,85],"task":16,"total_cost":10.875},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[40,200],"task":16,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,230],"task":17,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,230],"task":17,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[15,70],"task":17,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[15,70],"task":17,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[199,90],"task":18,"total_cost":3.125},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[199,90],"task":18,"total_cost":3.125},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[199,90],"task":18,"total_cost":3.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.875,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.875,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":4.875,"selected":null,"task":18,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.875,"selected":null,"task":18,"total_cost":8},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[199,90],"task":18,"total_cost":3.125},{"arm":"random+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[199,90],"task":18,"total_cost":3.125},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[199,90],"task":18,"total_cost":3.125},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":4.875,"selected":null,"task":18,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":7.375,"selected":[134,16],"task":18,"total_cost":10.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":4.875,"selected":null,"task":18,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[156,240],"task":19,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[156,240],"task":19,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[156,240],"task":19,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[156,240],"task":19,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[5,105],"task":19,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[5,105],"task":19,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,105],"task":20,"total_cost":11.0},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[198,105],"task":20,"total_cost":11.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[117,153],"task":20,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[44,229],"task":20,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[143,123],"task":21,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[5,15],"task":21,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[5,15],"task":21,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[40,42],"task":22,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[189,193],"task":23,"total_cost":11.125},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[189,193],"task":23,"total_cost":11.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[189,193],"task":23,"total_cost":11.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[189,193],"task":23,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[40,228],"task":23,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[117,67],"task":24,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[117,67],"task":24,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[138,216],"task":24,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[161,6],"task":25,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[161,6],"task":25,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[83,229],"task":25,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[161,6],"task":25,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,90],"task":26,"total_cost":3.25},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,90],"task":26,"total_cost":3.25},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,90],"task":26,"total_cost":3.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":26,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":26,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":26,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":26,"total_cost":8},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,90],"task":26,"total_cost":3.25},{"arm":"random+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,90],"task":26,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,90],"task":26,"total_cost":3.25},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":6.5,"selected":[95,175],"task":26,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.125,"selected":[56,200],"task":26,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":26,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[186,67],"task":27,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[186,67],"task":27,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,48],"task":27,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,229],"task":28,"total_cost":3.0},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,229],"task":28,"total_cost":3.0},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,229],"task":28,"total_cost":3.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":28,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":28,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":28,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":28,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":28,"total_cost":8},{"arm":"unchanged","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,229],"task":28,"total_cost":3.0},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.625,"selected":[110,20],"task":28,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":28,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[140,105],"task":29,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[140,105],"task":29,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[209,232],"task":29,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[209,232],"task":29,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[45,85],"task":29,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[140,105],"task":29,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"fixed+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":5.25,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":5.25,"selected":null,"task":30,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"random+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":6.875,"selected":[117,75],"task":30,"total_cost":9.625},{"arm":"all_allow","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[164,70],"task":30,"total_cost":2.75},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":5.25,"selected":null,"task":30,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[121,129],"task":31,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[121,129],"task":31,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[126,200],"task":32,"total_cost":9.75},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.875,"selected":[251,229],"task":32,"total_cost":9.875},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.875,"selected":[251,229],"task":32,"total_cost":9.875},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.875,"selected":[251,229],"task":32,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[126,16],"task":32,"total_cost":9.75},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[164,216],"task":33,"total_cost":10.875},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[164,216],"task":33,"total_cost":10.875},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[164,216],"task":33,"total_cost":10.875},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[164,216],"task":33,"total_cost":10.875},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[81,105],"task":33,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[81,105],"task":33,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[198,238],"task":34,"total_cost":11.25},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[198,238],"task":34,"total_cost":11.25},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[198,238],"task":34,"total_cost":11.25},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[209,29],"task":34,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[56,113],"task":34,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,20],"task":35,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,20],"task":35,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":3.25,"selected":[175,139],"task":35,"total_cost":11.25},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[209,16],"task":35,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[208,20],"task":36,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[248,241],"task":36,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[95,51],"task":36,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[208,20],"task":36,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[198,131],"task":37,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[193,106],"task":38,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[193,106],"task":38,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[209,163],"task":38,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[193,106],"task":38,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,229],"task":39,"total_cost":3.25},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,229],"task":39,"total_cost":3.25},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,229],"task":39,"total_cost":3.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":39,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,229],"task":39,"total_cost":3.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":39,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":6.25,"selected":[108,90],"task":39,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":39,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":6.25,"selected":[45,229],"task":39,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.25,"selected":[29,200],"task":39,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":39,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,230],"task":40,"total_cost":3.25},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,230],"task":40,"total_cost":3.25},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,230],"task":40,"total_cost":3.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":40,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,230],"task":40,"total_cost":3.25},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,230],"task":40,"total_cost":3.25},{"arm":"random+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,230],"task":40,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[173,230],"task":40,"total_cost":3.25},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":40,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.0,"selected":[5,90],"task":40,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":40,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"fixed+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"fixed+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"fixed+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":41,"total_cost":8},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":6.5,"selected":[177,182],"task":41,"total_cost":9.5},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[25,175],"task":41,"total_cost":9.375},{"arm":"all_allow","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,6],"task":41,"total_cost":3.0},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":41,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[15,15],"task":42,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[15,15],"task":42,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[134,236],"task":43,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[199,235],"task":43,"total_cost":11.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[134,236],"task":43,"total_cost":11.0},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[134,236],"task":43,"total_cost":11.0},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[199,235],"task":43,"total_cost":11.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[56,75],"task":43,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,90],"task":44,"total_cost":3.25},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,90],"task":44,"total_cost":3.25},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,90],"task":44,"total_cost":3.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":44,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":44,"total_cost":8},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,90],"task":44,"total_cost":3.25},{"arm":"random+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,90],"task":44,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[231,90],"task":44,"total_cost":3.25},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[155,15],"task":44,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[115,96],"task":44,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":44,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,230],"task":45,"total_cost":3.0},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,230],"task":45,"total_cost":3.0},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,230],"task":45,"total_cost":3.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":45,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":45,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":45,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,230],"task":45,"total_cost":3.0},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,230],"task":45,"total_cost":3.0},{"arm":"random+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,230],"task":45,"total_cost":3.0},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,230],"task":45,"total_cost":3.0},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":45,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.5,"selected":[114,193],"task":45,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":45,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[172,200],"task":46,"total_cost":10.875},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[172,200],"task":46,"total_cost":10.875},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[172,200],"task":46,"total_cost":10.875},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[243,212],"task":46,"total_cost":9.75},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[243,212],"task":46,"total_cost":9.75},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[172,200],"task":46,"total_cost":10.875},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":2.875,"selected":[172,200],"task":46,"total_cost":10.875},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[19,25],"task":46,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[19,25],"task":46,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[117,200],"task":47,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[173,235],"task":47,"total_cost":11.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[173,235],"task":47,"total_cost":11.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[5,70],"task":47,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[189,42],"task":48,"total_cost":11.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[189,42],"task":48,"total_cost":11.125},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":3.125,"selected":[189,42],"task":48,"total_cost":11.125},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[19,13],"task":48,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[19,13],"task":48,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,230],"task":49,"total_cost":3.375},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,230],"task":49,"total_cost":3.375},{"arm":"active+AI","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,230],"task":49,"total_cost":3.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.625,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.625,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":4.625,"selected":null,"task":49,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,230],"task":49,"total_cost":3.375},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,230],"task":49,"total_cost":3.375},{"arm":"random+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,230],"task":49,"total_cost":3.375},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[175,230],"task":49,"total_cost":3.375},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":4.625,"selected":null,"task":49,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.0,"selected":[25,152],"task":49,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":4.625,"selected":null,"task":49,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[220,75],"task":50,"total_cost":9.625},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,106],"task":50,"total_cost":3.25},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[220,75],"task":50,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":50,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,106],"task":50,"total_cost":3.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[220,75],"task":50,"total_cost":9.625},{"arm":"random+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,106],"task":50,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[189,106],"task":50,"total_cost":3.25},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":6.5,"selected":[95,55],"task":50,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[220,75],"task":50,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":4.75,"selected":null,"task":50,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[203,135],"task":51,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[203,135],"task":51,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[203,135],"task":51,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[153,200],"task":51,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[155,75],"task":52,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[45,6],"task":52,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[231,236],"task":53,"total_cost":11.375},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[231,236],"task":53,"total_cost":11.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[231,236],"task":53,"total_cost":11.375},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[231,236],"task":53,"total_cost":11.375},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[25,47],"task":53,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[25,47],"task":53,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[205,228],"task":54,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[133,242],"task":54,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[133,242],"task":54,"total_cost":11.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[205,228],"task":54,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[205,228],"task":54,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[205,228],"task":54,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[205,228],"task":54,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":3.0,"selected":[133,242],"task":54,"total_cost":11.0},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[208,75],"task":54,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[205,228],"task":54,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[40,70],"task":54,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[121,129],"task":55,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[114,200],"task":55,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[21,129],"task":56,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[21,129],"task":56,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[19,249],"task":57,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[56,193],"task":57,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,228],"task":58,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,228],"task":58,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,228],"task":58,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,228],"task":58,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,20],"task":58,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[208,213],"task":58,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,228],"task":58,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,228],"task":58,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.75,"selected":[126,96],"task":58,"total_cost":9.75},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[220,228],"task":58,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[225,20],"task":58,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,124],"task":59,"total_cost":3.0},{"arm":"active+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,124],"task":59,"total_cost":3.0},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":59,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":6.5,"selected":[45,96],"task":59,"total_cost":9.5},{"arm":"exact+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,124],"task":59,"total_cost":3.0},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":6.5,"selected":[45,96],"task":59,"total_cost":9.5},{"arm":"random+MDL","first_success":true,"pair":["synth-1","synth-2"],"regret":0.0,"selected":[133,124],"task":59,"total_cost":3.0},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":6.375,"selected":[21,135],"task":59,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":6.5,"selected":[45,96],"task":59,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":5.0,"selected":null,"task":59,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[21,47],"task":60,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.25,"selected":[40,45],"task":60,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":3.375,"selected":[229,249],"task":61,"total_cost":11.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[27,75],"task":61,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[27,75],"task":61,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,106],"task":62,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[209,229],"task":62,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[209,229],"task":62,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,106],"task":62,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.5,"selected":[209,229],"task":62,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[224,106],"task":62,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":1.625,"selected":[117,55],"task":63,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[161,129],"task":63,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-1","synth-2"],"regret":1.375,"selected":[161,129],"task":63,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-1","synth-2"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[19,189],"task":0,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[75,98],"task":0,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[176,67],"task":1,"total_cost":10.75},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[176,67],"task":1,"total_cost":10.75},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,74],"task":1,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,74],"task":1,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[78,210],"task":2,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.75,"selected":[252,166],"task":2,"total_cost":9.75},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[75,123],"task":2,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[78,210],"task":2,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[50,8],"task":3,"total_cost":10.5},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[50,8],"task":3,"total_cost":10.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,242],"task":4,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,242],"task":4,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,242],"task":4,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[20,193],"task":4,"total_cost":10.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,242],"task":4,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[20,193],"task":4,"total_cost":10.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,242],"task":4,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,242],"task":4,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[11,141],"task":4,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[20,193],"task":4,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[106,135],"task":5,"total_cost":3.0},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[106,135],"task":5,"total_cost":3.0},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":6.375,"selected":[11,65],"task":5,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":6.375,"selected":[11,65],"task":5,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.0,"selected":null,"task":5,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,167],"task":6,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,167],"task":6,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":3.25,"selected":[181,47],"task":6,"total_cost":11.25},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,8],"task":6,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[75,189],"task":7,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.5,"selected":[49,8],"task":7,"total_cost":10.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"fixed+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":6.875,"selected":[11,11],"task":8,"total_cost":9.375},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[49,4],"task":8,"total_cost":2.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.5,"selected":null,"task":8,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,48],"task":9,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,48],"task":9,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,48],"task":9,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,48],"task":9,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,48],"task":9,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[27,11],"task":9,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,48],"task":9,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.75,"selected":[231,189],"task":10,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[208,135],"task":10,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,98],"task":11,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[78,106],"task":12,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.75,"selected":[238,1],"task":13,"total_cost":9.75},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.75,"selected":[238,1],"task":13,"total_cost":9.75},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[169,233],"task":13,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[156,69],"task":13,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[139,155],"task":14,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[218,67],"task":14,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[184,4],"task":15,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[184,4],"task":15,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[184,4],"task":15,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[3,210],"task":15,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[184,4],"task":15,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[184,4],"task":15,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,135],"task":16,"total_cost":9.25},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,135],"task":16,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,135],"task":16,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,135],"task":16,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[137,245],"task":16,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,135],"task":16,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":17,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":6.875,"selected":[99,1],"task":17,"total_cost":9.5},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,178],"task":17,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":17,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":8.25,"selected":[144,11],"task":18,"total_cost":10.625},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":8.25,"selected":[144,11],"task":18,"total_cost":10.625},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":7.0,"selected":[19,67],"task":18,"total_cost":9.375},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,18],"task":18,"total_cost":2.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.625,"selected":null,"task":18,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,167],"task":19,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,167],"task":19,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,167],"task":19,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,167],"task":19,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,167],"task":19,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,167],"task":19,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[2,148],"task":19,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[2,148],"task":19,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,167],"task":19,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,167],"task":19,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[2,148],"task":19,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[139,155],"task":20,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[35,84],"task":20,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[86,74],"task":21,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[59,215],"task":21,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[30,8],"task":21,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[50,135],"task":22,"total_cost":2.875},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[50,135],"task":22,"total_cost":2.875},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[50,135],"task":22,"total_cost":2.875},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[50,135],"task":22,"total_cost":2.875},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[50,135],"task":22,"total_cost":2.875},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":6.5,"selected":[11,47],"task":22,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":6.5,"selected":[137,136],"task":22,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[16,211],"task":23,"total_cost":10.75},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[16,211],"task":23,"total_cost":10.75},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[3,32],"task":23,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[3,32],"task":23,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[16,211],"task":23,"total_cost":10.75},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[27,77],"task":23,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[3,32],"task":23,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[204,32],"task":24,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[204,32],"task":24,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[204,32],"task":24,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[204,32],"task":24,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[145,241],"task":25,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[12,88],"task":25,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"fixed+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":26,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[36,131],"task":26,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":26,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":4.875,"selected":null,"task":27,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":4.875,"selected":null,"task":27,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":4.875,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":7.5,"selected":[16,240],"task":27,"total_cost":10.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":4.875,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":4.875,"selected":null,"task":27,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":7.5,"selected":[16,240],"task":27,"total_cost":10.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":4.875,"selected":null,"task":27,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":7.5,"selected":[16,240],"task":27,"total_cost":10.625},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":7.5,"selected":[16,240],"task":27,"total_cost":10.625},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":6.75,"selected":[127,245],"task":27,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":7.5,"selected":[16,240],"task":27,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":4.875,"selected":null,"task":27,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[12,230],"task":28,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[12,230],"task":28,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[50,136],"task":29,"total_cost":10.625},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[50,136],"task":29,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[186,8],"task":30,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[176,39],"task":31,"total_cost":2.875},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[176,39],"task":31,"total_cost":2.875},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[176,39],"task":31,"total_cost":2.875},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[176,39],"task":31,"total_cost":2.875},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[176,39],"task":31,"total_cost":2.875},{"arm":"fixed+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[176,39],"task":31,"total_cost":2.875},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":6.375,"selected":[6,39],"task":31,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":6.375,"selected":[6,39],"task":31,"total_cost":9.25},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[176,39],"task":31,"total_cost":2.875},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[176,39],"task":31,"total_cost":2.875},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":6.5,"selected":[35,39],"task":31,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":6.375,"selected":[6,39],"task":31,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.125,"selected":null,"task":31,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,16],"task":32,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,16],"task":32,"total_cost":9.125},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,16],"task":32,"total_cost":9.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,16],"task":32,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,16],"task":32,"total_cost":9.125},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,16],"task":32,"total_cost":9.125},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[47,211],"task":32,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[64,16],"task":32,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,230],"task":33,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,230],"task":33,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,230],"task":33,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,230],"task":33,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[3,203],"task":33,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[3,203],"task":33,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":3.125,"selected":[145,245],"task":34,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[169,26],"task":34,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[59,131],"task":35,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[36,74],"task":35,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[139,183],"task":36,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[72,158],"task":36,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[32,232],"task":37,"total_cost":10.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[32,232],"task":37,"total_cost":10.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.875,"selected":[50,141],"task":37,"total_cost":10.875},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[32,232],"task":37,"total_cost":10.625},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[135,65],"task":37,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[32,232],"task":37,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"fixed+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":5.25,"selected":null,"task":38,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.25,"selected":null,"task":38,"total_cost":8},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"unchanged","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[181,1],"task":38,"total_cost":2.75},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.25,"selected":null,"task":38,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[12,1],"task":39,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[12,1],"task":39,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[12,1],"task":39,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[169,165],"task":40,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[6,241],"task":40,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[35,130],"task":41,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[35,130],"task":41,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,69],"task":41,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[70,1],"task":42,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[27,61],"task":42,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.125,"selected":[2,69],"task":42,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":43,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":6.875,"selected":[27,39],"task":43,"total_cost":9.5},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[16,210],"task":43,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":43,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[173,189],"task":44,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[72,136],"task":44,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[181,74],"task":45,"total_cost":11.0},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[181,74],"task":45,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[181,74],"task":45,"total_cost":11.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[181,74],"task":45,"total_cost":11.0},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[181,74],"task":45,"total_cost":11.0},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[19,39],"task":45,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[19,39],"task":45,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[19,39],"task":45,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[181,74],"task":45,"total_cost":11.0},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[19,39],"task":45,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[76,98],"task":45,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[224,26],"task":46,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[145,148],"task":46,"total_cost":10.75},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[145,148],"task":46,"total_cost":10.75},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[145,148],"task":46,"total_cost":10.75},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[224,26],"task":46,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[145,148],"task":46,"total_cost":10.75},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[145,148],"task":46,"total_cost":10.75},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[145,148],"task":46,"total_cost":10.75},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.75,"selected":[145,148],"task":46,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[32,65],"task":47,"total_cost":10.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[32,65],"task":47,"total_cost":10.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"fixed+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[32,167],"task":48,"total_cost":2.75},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":5.25,"selected":null,"task":48,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":6.5,"selected":[6,8],"task":48,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.25,"selected":null,"task":48,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[47,130],"task":49,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":3.125,"selected":[181,105],"task":49,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[47,130],"task":49,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[12,98],"task":50,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[12,98],"task":50,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[3,136],"task":50,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":6.625,"selected":[68,131],"task":51,"total_cost":9.25},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":6.625,"selected":[68,131],"task":51,"total_cost":9.25},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":6.625,"selected":[68,131],"task":51,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":6.625,"selected":[68,131],"task":51,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":6.625,"selected":[68,131],"task":51,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":6.625,"selected":[68,131],"task":51,"total_cost":9.25},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[46,4],"task":51,"total_cost":2.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":51,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":6.625,"selected":[68,131],"task":51,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":6.625,"selected":[68,131],"task":51,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":7.125,"selected":[231,79],"task":51,"total_cost":9.75},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[46,4],"task":51,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.375,"selected":null,"task":51,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,155],"task":52,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,155],"task":52,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,155],"task":52,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,155],"task":52,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[6,123],"task":52,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[68,67],"task":53,"total_cost":9.25},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[68,67],"task":53,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[68,67],"task":53,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[176,61],"task":54,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":3.0,"selected":[176,61],"task":54,"total_cost":11.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.875,"selected":[239,135],"task":54,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.875,"selected":[144,241],"task":54,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[135,127],"task":55,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[218,141],"task":55,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[32,156],"task":56,"total_cost":10.625},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[32,156],"task":56,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[32,156],"task":56,"total_cost":10.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,167],"task":56,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[18,167],"task":56,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[32,156],"task":56,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,242],"task":57,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,242],"task":57,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,242],"task":57,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[170,39],"task":57,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,242],"task":57,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[170,39],"task":57,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,242],"task":57,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,242],"task":57,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[11,25],"task":57,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[198,8],"task":57,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"active+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"active+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"fixed+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"fixed+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"fixed+AI","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"exact+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"exact+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"random+posterior","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"random+MDL","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":5.625,"selected":null,"task":58,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-3","synth-4"],"regret":0.0,"selected":[20,1],"task":58,"total_cost":2.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":5.625,"selected":null,"task":58,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[145,48],"task":59,"total_cost":10.625},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[145,48],"task":59,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[145,48],"task":59,"total_cost":10.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[145,48],"task":59,"total_cost":10.625},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[145,48],"task":59,"total_cost":10.625},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[211,67],"task":59,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.625,"selected":[145,48],"task":59,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[144,16],"task":60,"total_cost":10.375},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[144,16],"task":60,"total_cost":10.375},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[144,16],"task":60,"total_cost":10.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[144,16],"task":60,"total_cost":10.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[144,16],"task":60,"total_cost":10.375},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[144,16],"task":60,"total_cost":10.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.625,"selected":[171,53],"task":60,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":2.375,"selected":[144,16],"task":60,"total_cost":10.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.5,"selected":[170,230],"task":61,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[70,26],"task":61,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,240],"task":62,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[193,240],"task":62,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[11,241],"task":62,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.25,"selected":[3,188],"task":62,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[35,215],"task":63,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-3","synth-4"],"regret":1.375,"selected":[35,136],"task":63,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-3","synth-4"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[111,45],"task":0,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.875,"selected":[88,45],"task":0,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":6.5,"selected":[186,229],"task":1,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":6.125,"selected":[5,110],"task":1,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":1,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[23,153],"task":2,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[96,62],"task":2,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[95,202],"task":3,"total_cost":9.75},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[21,243],"task":3,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.875,"selected":[8,252],"task":3,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[29,141],"task":4,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[196,74],"task":4,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.875,"selected":[10,117],"task":5,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[9,82],"task":6,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[95,50],"task":6,"total_cost":9.75},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[9,82],"task":6,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.625,"selected":[229,111],"task":6,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[9,82],"task":6,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[180,237],"task":7,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[111,175],"task":7,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[96,138],"task":7,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[111,117],"task":8,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":3.0,"selected":[210,141],"task":8,"total_cost":11.0},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[95,45],"task":9,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":3.0,"selected":[92,45],"task":9,"total_cost":11.0},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,112],"task":10,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,112],"task":10,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.875,"selected":[191,169],"task":10,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,112],"task":10,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[95,111],"task":11,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[9,24],"task":11,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":6.25,"selected":[3,97],"task":12,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":6.25,"selected":[3,97],"task":12,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":12,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[193,202],"task":13,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[193,202],"task":13,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,43],"task":13,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,43],"task":13,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":1.875,"selected":[191,251],"task":14,"total_cost":9.875},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[3,25],"task":14,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[3,25],"task":14,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":7.625,"selected":[8,188],"task":15,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":15,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[9,243],"task":16,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[96,50],"task":16,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[129,153],"task":17,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[96,153],"task":17,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[13,237],"task":18,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.75,"selected":[210,65],"task":18,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":6.625,"selected":[193,192],"task":19,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":6.625,"selected":[193,192],"task":19,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":8.625,"selected":[207,229],"task":19,"total_cost":11.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":6.625,"selected":[193,192],"task":19,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":5.25,"selected":null,"task":19,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[129,153],"task":20,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[129,153],"task":20,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[177,50],"task":21,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-5","synth-6"],"regret":0.0,"selected":[10,230],"task":22,"total_cost":2.875},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"random+posterior","first_success":true,"pair":["synth-5","synth-6"],"regret":0.0,"selected":[10,230],"task":22,"total_cost":2.875},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":6.875,"selected":[243,65],"task":22,"total_cost":9.75},{"arm":"all_allow","first_success":true,"pair":["synth-5","synth-6"],"regret":0.0,"selected":[10,230],"task":22,"total_cost":2.875},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[176,74],"task":23,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[196,65],"task":23,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":7.25,"selected":[191,243],"task":24,"total_cost":9.875},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"random+posterior","first_success":true,"pair":["synth-5","synth-6"],"regret":0.0,"selected":[8,202],"task":24,"total_cost":2.625},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":7.25,"selected":[191,243],"task":24,"total_cost":9.875},{"arm":"all_allow","first_success":true,"pair":["synth-5","synth-6"],"regret":0.0,"selected":[8,202],"task":24,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":5.375,"selected":null,"task":24,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":2.75,"selected":[28,82],"task":25,"total_cost":10.75},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[23,96],"task":25,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[37,141],"task":26,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.875,"selected":[28,15],"task":26,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[21,47],"task":27,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.375,"selected":[8,10],"task":27,"total_cost":10.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[37,91],"task":28,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[37,84],"task":28,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[6,221],"task":29,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[175,96],"task":29,"total_cost":9.75},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.625,"selected":[103,243],"task":29,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[6,221],"task":29,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":29,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.625,"selected":[181,229],"task":30,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,82],"task":30,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,82],"task":30,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[57,97],"task":30,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,82],"task":30,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[193,82],"task":31,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[193,82],"task":31,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[45,24],"task":31,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[237,93],"task":32,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.625,"selected":[110,10],"task":32,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[129,219],"task":33,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[129,219],"task":33,"total_cost":9.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[45,192],"task":33,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[129,219],"task":33,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[45,192],"task":33,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[175,53],"task":34,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.875,"selected":[24,31],"task":34,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[193,31],"task":35,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[193,31],"task":35,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":3.25,"selected":[211,185],"task":36,"total_cost":11.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[6,166],"task":36,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[3,112],"task":37,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[3,112],"task":37,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[3,112],"task":37,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[175,112],"task":38,"total_cost":9.75},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[175,112],"task":38,"total_cost":9.75},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.125,"selected":[32,112],"task":38,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,118],"task":39,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[125,169],"task":39,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.75,"selected":[92,20],"task":39,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[21,25],"task":40,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[21,25],"task":40,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[6,110],"task":41,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[125,141],"task":42,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.75,"selected":[88,25],"task":42,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.75,"selected":[92,17],"task":43,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[45,251],"task":44,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,66],"task":44,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[15,74],"task":45,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[15,74],"task":45,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.625,"selected":[88,17],"task":45,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":3.0,"selected":[211,25],"task":46,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.625,"selected":[103,104],"task":46,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[177,45],"task":47,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[120,50],"task":47,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"exact+MDL","first_success":true,"pair":["synth-5","synth-6"],"regret":0.0,"selected":[159,138],"task":48,"total_cost":3.125},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":6.125,"selected":[6,17],"task":48,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":4.875,"selected":null,"task":48,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":49,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":49,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":6.375,"selected":[129,229],"task":49,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":6.375,"selected":[129,229],"task":49,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":49,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-5","synth-6"],"regret":0.0,"selected":[194,54],"task":49,"total_cost":2.875},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":49,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":49,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":49,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":6.375,"selected":[129,229],"task":49,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":7.75,"selected":[8,141],"task":49,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":5.125,"selected":null,"task":49,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,80],"task":50,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,80],"task":50,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,80],"task":50,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[45,78],"task":50,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,80],"task":50,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[193,96],"task":51,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[25,31],"task":51,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[193,96],"task":51,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.5,"selected":[8,74],"task":52,"total_cost":10.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.75,"selected":[24,120],"task":53,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[5,229],"task":54,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[9,10],"task":54,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":3.0,"selected":[159,10],"task":55,"total_cost":11.0},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,25],"task":55,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.375,"selected":[145,25],"task":55,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[144,236],"task":56,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[95,50],"task":56,"total_cost":9.75},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[95,17],"task":56,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":2.875,"selected":[88,43],"task":56,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":1.875,"selected":[191,229],"task":57,"total_cost":9.875},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.875,"selected":[191,229],"task":57,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[29,20],"task":57,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":6.0,"selected":[176,219],"task":58,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":6.0,"selected":[176,219],"task":58,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":7.375,"selected":[194,25],"task":58,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":58,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[29,97],"task":59,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.5,"selected":[177,36],"task":59,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":60,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":60,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":60,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.875,"selected":[144,202],"task":60,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":6.25,"selected":[186,65],"task":60,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.875,"selected":[144,202],"task":60,"total_cost":9.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":60,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":60,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.875,"selected":[144,202],"task":60,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":60,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":60,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":5.875,"selected":[144,202],"task":60,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":4.625,"selected":null,"task":60,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":6.5,"selected":[23,82],"task":61,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":6.5,"selected":[23,82],"task":61,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":6.75,"selected":[125,175],"task":61,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":6.5,"selected":[23,82],"task":61,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":5.0,"selected":null,"task":61,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[5,43],"task":62,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[5,43],"task":62,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-5","synth-6"],"regret":1.75,"selected":[125,45],"task":63,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-5","synth-6"],"regret":1.25,"selected":[96,84],"task":63,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-5","synth-6"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[136,123],"task":0,"total_cost":9.25},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[7,107],"task":0,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[31,117],"task":0,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[242,6],"task":0,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[242,6],"task":0,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[242,6],"task":0,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[7,107],"task":0,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[242,6],"task":0,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":0,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.5,"selected":[69,2],"task":1,"total_cost":10.5},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,20],"task":1,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,20],"task":1,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,20],"task":1,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,20],"task":1,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,20],"task":1,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,20],"task":1,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,20],"task":1,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.5,"selected":[69,2],"task":1,"total_cost":10.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.375,"selected":[128,123],"task":2,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.375,"selected":[128,123],"task":2,"total_cost":9.125},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":2,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,24],"task":2,"total_cost":2.75},{"arm":"fixed+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,24],"task":2,"total_cost":2.75},{"arm":"fixed+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,24],"task":2,"total_cost":2.75},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,24],"task":2,"total_cost":2.75},{"arm":"exact+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,24],"task":2,"total_cost":2.75},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":2,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":2,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":8.25,"selected":[13,179],"task":2,"total_cost":11.0},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,24],"task":2,"total_cost":2.75},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":2,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,252],"task":3,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,252],"task":3,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,252],"task":3,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,252],"task":3,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,252],"task":3,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,252],"task":3,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,252],"task":3,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,252],"task":3,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":3,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[118,4],"task":4,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[118,4],"task":4,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":3.0,"selected":[13,213],"task":4,"total_cost":11.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,156],"task":4,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[118,4],"task":4,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[118,4],"task":4,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,156],"task":4,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[118,4],"task":4,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,156],"task":4,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":3.0,"selected":[13,213],"task":4,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[118,4],"task":4,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,2],"task":5,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,2],"task":5,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,2],"task":5,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,2],"task":5,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,2],"task":5,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,2],"task":5,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,9],"task":6,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,9],"task":6,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,9],"task":6,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,9],"task":6,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,9],"task":6,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,9],"task":6,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[240,220],"task":7,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":3.0,"selected":[13,124],"task":7,"total_cost":11.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[240,220],"task":7,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.75,"selected":[111,4],"task":7,"total_cost":9.75},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,15],"task":8,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,15],"task":8,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,15],"task":8,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,15],"task":8,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,15],"task":8,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[99,34],"task":8,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[8,34],"task":9,"total_cost":10.375},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[8,34],"task":9,"total_cost":10.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[8,34],"task":9,"total_cost":10.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[49,111],"task":9,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[8,34],"task":9,"total_cost":10.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":10,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":10,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":10,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":10,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":10,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":10,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,144],"task":11,"total_cost":2.625},{"arm":"active+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,144],"task":11,"total_cost":2.625},{"arm":"active+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,144],"task":11,"total_cost":2.625},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.25,"selected":[209,140],"task":11,"total_cost":2.875},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,144],"task":11,"total_cost":2.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"random+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,144],"task":11,"total_cost":2.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,144],"task":11,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":11,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":12,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":8.25,"selected":[141,204],"task":12,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":8.25,"selected":[141,204],"task":12,"total_cost":11.0},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":8.25,"selected":[141,204],"task":12,"total_cost":11.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":12,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":8.25,"selected":[141,204],"task":12,"total_cost":11.0},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":12,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":12,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":12,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[196,148],"task":12,"total_cost":2.75},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.25,"selected":null,"task":12,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,13],"task":13,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,144],"task":13,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,13],"task":13,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,13],"task":13,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,144],"task":13,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,144],"task":13,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,13],"task":13,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,144],"task":13,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,13],"task":13,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,13],"task":13,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,25],"task":13,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,144],"task":13,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[29,8],"task":14,"total_cost":2.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[128,144],"task":14,"total_cost":9.125},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[128,144],"task":14,"total_cost":9.125},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[29,8],"task":14,"total_cost":2.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[128,144],"task":14,"total_cost":9.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[128,144],"task":14,"total_cost":9.125},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[29,8],"task":14,"total_cost":2.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[128,144],"task":14,"total_cost":9.125},{"arm":"random+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[29,8],"task":14,"total_cost":2.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[128,144],"task":14,"total_cost":9.125},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":14,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[128,144],"task":14,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":14,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[165,67],"task":15,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[132,182],"task":15,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,60],"task":16,"total_cost":3.0},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":7.625,"selected":[19,18],"task":16,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":7.625,"selected":[19,18],"task":16,"total_cost":10.625},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,60],"task":16,"total_cost":3.0},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,60],"task":16,"total_cost":3.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":7.625,"selected":[19,18],"task":16,"total_cost":10.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":16,"total_cost":8},{"arm":"random+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,60],"task":16,"total_cost":3.0},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":7.625,"selected":[19,18],"task":16,"total_cost":10.625},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":16,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":7.625,"selected":[19,18],"task":16,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":16,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,134],"task":17,"total_cost":9.25},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,134],"task":17,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,134],"task":17,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,134],"task":17,"total_cost":9.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,134],"task":17,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,134],"task":17,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,134],"task":17,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[43,55],"task":17,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[160,134],"task":17,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":18,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":18,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":18,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[242,182],"task":18,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[242,182],"task":18,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":18,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[242,182],"task":18,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":18,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,6],"task":18,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.75,"selected":[132,202],"task":19,"total_cost":10.75},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[242,124],"task":19,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.875,"selected":[253,101],"task":19,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.75,"selected":[132,202],"task":19,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":19,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,202],"task":20,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[49,182],"task":20,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[49,182],"task":20,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[49,182],"task":20,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[49,182],"task":20,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[49,182],"task":20,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[49,182],"task":20,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[99,168],"task":20,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,6],"task":21,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[4,204],"task":21,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,6],"task":21,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[4,204],"task":21,"total_cost":10.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[4,204],"task":21,"total_cost":10.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[4,204],"task":21,"total_cost":10.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,6],"task":21,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[4,204],"task":21,"total_cost":10.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,6],"task":21,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,6],"task":21,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[4,204],"task":21,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"active+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"active+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"fixed+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"fixed+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"exact+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"random+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[233,97],"task":22,"total_cost":9.625},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,152],"task":22,"total_cost":2.875},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.125,"selected":null,"task":22,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,58],"task":23,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,58],"task":23,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,220],"task":23,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,220],"task":23,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,220],"task":23,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,220],"task":23,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[57,220],"task":23,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[31,117],"task":23,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,58],"task":23,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.75,"selected":[8,242],"task":24,"total_cost":10.75},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[59,60],"task":24,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.75,"selected":[111,123],"task":24,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.75,"selected":[8,242],"task":24,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":5.125,"selected":null,"task":25,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[128,8],"task":25,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.125,"selected":null,"task":25,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"active+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"active+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"fixed+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"fixed+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"exact+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"random+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.875,"selected":[49,15],"task":26,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":6.875,"selected":[49,15],"task":26,"total_cost":9.375},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,20],"task":26,"total_cost":2.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.5,"selected":null,"task":26,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[32,202],"task":27,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":3.0,"selected":[210,204],"task":27,"total_cost":11.0},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":3.0,"selected":[210,204],"task":27,"total_cost":11.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":3.0,"selected":[210,204],"task":27,"total_cost":11.0},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[32,202],"task":27,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,24],"task":28,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.75,"selected":[111,9],"task":28,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[11,232],"task":28,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,20],"task":29,"total_cost":2.625},{"arm":"active+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,20],"task":29,"total_cost":2.625},{"arm":"active+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,20],"task":29,"total_cost":2.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":29,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":8.5,"selected":[29,213],"task":29,"total_cost":11.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":8.5,"selected":[29,213],"task":29,"total_cost":11.125},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,20],"task":29,"total_cost":2.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":8.5,"selected":[29,213],"task":29,"total_cost":11.125},{"arm":"random+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,20],"task":29,"total_cost":2.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":29,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":8.5,"selected":[29,213],"task":29,"total_cost":11.125},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[14,20],"task":29,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":29,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[101,8],"task":30,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":30,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,15],"task":30,"total_cost":3.0},{"arm":"fixed+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,15],"task":30,"total_cost":3.0},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":30,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,15],"task":30,"total_cost":3.0},{"arm":"exact+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[210,15],"task":30,"total_cost":3.0},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":30,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":30,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":30,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[101,8],"task":30,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":30,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,4],"task":31,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,4],"task":31,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,4],"task":31,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,4],"task":31,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,4],"task":31,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,4],"task":31,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,4],"task":31,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,4],"task":31,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[248,25],"task":32,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,13],"task":32,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,13],"task":32,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,13],"task":32,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[179,8],"task":33,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[179,8],"task":33,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[179,8],"task":33,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[179,8],"task":33,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[200,6],"task":33,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[49,101],"task":34,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[99,18],"task":34,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[11,200],"task":35,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,8],"task":35,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[69,24],"task":36,"total_cost":2.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":8.125,"selected":[4,179],"task":36,"total_cost":10.75},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[69,24],"task":36,"total_cost":2.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":7.0,"selected":[242,2],"task":36,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":7.0,"selected":[242,2],"task":36,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":36,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":7.0,"selected":[242,2],"task":36,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":36,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":36,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":36,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[69,24],"task":36,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":36,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,213],"task":37,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,213],"task":37,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,213],"task":37,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.75,"selected":[95,189],"task":37,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[206,140],"task":37,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,8],"task":38,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,8],"task":38,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,13],"task":38,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.75,"selected":[4,107],"task":39,"total_cost":10.75},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[32,238],"task":39,"total_cost":10.875},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[32,238],"task":39,"total_cost":10.875},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[32,238],"task":39,"total_cost":10.875},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[32,238],"task":39,"total_cost":10.875},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[32,238],"task":39,"total_cost":10.875},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[32,238],"task":39,"total_cost":10.875},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[32,238],"task":39,"total_cost":10.875},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,169],"task":39,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.75,"selected":[4,107],"task":39,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,60],"task":40,"total_cost":3.0},{"arm":"active+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,60],"task":40,"total_cost":3.0},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,60],"task":40,"total_cost":3.0},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,60],"task":40,"total_cost":3.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":40,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":40,"total_cost":8},{"arm":"random+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,60],"task":40,"total_cost":3.0},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":40,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[129,105],"task":40,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":6.25,"selected":[129,105],"task":40,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":40,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[160,20],"task":41,"total_cost":9.25},{"arm":"active+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,24],"task":41,"total_cost":2.5},{"arm":"active+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,24],"task":41,"total_cost":2.5},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,24],"task":41,"total_cost":2.5},{"arm":"fixed+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,24],"task":41,"total_cost":2.5},{"arm":"fixed+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,24],"task":41,"total_cost":2.5},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,24],"task":41,"total_cost":2.5},{"arm":"exact+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,24],"task":41,"total_cost":2.5},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[160,20],"task":41,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[160,20],"task":41,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":7.0,"selected":[105,233],"task":41,"total_cost":9.5},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[132,24],"task":41,"total_cost":2.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.5,"selected":null,"task":41,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[78,242],"task":42,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,252],"task":42,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,252],"task":42,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[182,252],"task":42,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[200,152],"task":42,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[53,140],"task":43,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":43,"total_cost":8},{"arm":"active+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[13,117],"task":43,"total_cost":3.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[53,140],"task":43,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[53,140],"task":43,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[53,140],"task":43,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[53,140],"task":43,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[53,140],"task":43,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[53,140],"task":43,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":43,"total_cost":8},{"arm":"unchanged","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[13,117],"task":43,"total_cost":3.0},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[53,140],"task":43,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":43,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,168],"task":44,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[31,2],"task":44,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[31,2],"task":44,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,168],"task":44,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[31,2],"task":44,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,71],"task":44,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[31,2],"task":44,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,166],"task":45,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[129,111],"task":45,"total_cost":9.25},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[129,111],"task":45,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,156],"task":45,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,166],"task":45,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,166],"task":45,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,156],"task":45,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[94,166],"task":45,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,156],"task":45,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[185,156],"task":45,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[129,111],"task":45,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[129,111],"task":45,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[248,24],"task":46,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[248,24],"task":46,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[248,24],"task":46,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[248,24],"task":46,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":3.25,"selected":[77,219],"task":46,"total_cost":11.25},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[101,224],"task":46,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":3.0,"selected":[14,242],"task":47,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[43,109],"task":47,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":3.0,"selected":[14,242],"task":47,"total_cost":11.0},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":3.125,"selected":[13,219],"task":48,"total_cost":11.125},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":3.125,"selected":[13,219],"task":48,"total_cost":11.125},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[59,15],"task":48,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[59,15],"task":48,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":3.125,"selected":[13,219],"task":48,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":3.125,"selected":[13,219],"task":48,"total_cost":11.125},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[14,18],"task":49,"total_cost":10.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[14,18],"task":49,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[14,18],"task":49,"total_cost":10.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[14,18],"task":49,"total_cost":10.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":2.75,"selected":[17,71],"task":49,"total_cost":10.75},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.625,"selected":[14,18],"task":49,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[129,121],"task":50,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[129,121],"task":50,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,134],"task":51,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[19,195],"task":51,"total_cost":10.875},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,134],"task":51,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,134],"task":51,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,134],"task":51,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,134],"task":51,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,134],"task":51,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,134],"task":51,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[19,195],"task":51,"total_cost":10.875},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[19,195],"task":51,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[108,13],"task":52,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[108,13],"task":52,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[108,13],"task":52,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.25,"selected":[136,224],"task":52,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,25],"task":53,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[11,179],"task":53,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[131,109],"task":53,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,25],"task":53,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,25],"task":53,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,25],"task":53,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,25],"task":53,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,25],"task":53,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[186,25],"task":53,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[11,179],"task":53,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[78,224],"task":53,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.375,"selected":[136,189],"task":54,"total_cost":9.25},{"arm":"active+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,152],"task":54,"total_cost":2.875},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":6.375,"selected":[136,189],"task":54,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.375,"selected":[136,189],"task":54,"total_cost":9.25},{"arm":"fixed+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,152],"task":54,"total_cost":2.875},{"arm":"fixed+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,152],"task":54,"total_cost":2.875},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.375,"selected":[136,189],"task":54,"total_cost":9.25},{"arm":"exact+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,152],"task":54,"total_cost":2.875},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.375,"selected":[136,189],"task":54,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.375,"selected":[136,189],"task":54,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":8.25,"selected":[69,243],"task":54,"total_cost":11.125},{"arm":"all_allow","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[60,152],"task":54,"total_cost":2.875},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.125,"selected":null,"task":54,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[7,4],"task":55,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[7,4],"task":55,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[7,4],"task":55,"total_cost":9.375},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[77,4],"task":55,"total_cost":2.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":55,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[7,4],"task":55,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":55,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[7,4],"task":55,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":55,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":7.125,"selected":[63,15],"task":55,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":6.75,"selected":[7,4],"task":55,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.375,"selected":null,"task":55,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,189],"task":56,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,148],"task":56,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[7,134],"task":57,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.5,"selected":[4,200],"task":57,"total_cost":10.5},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[7,134],"task":57,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[7,134],"task":57,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[7,169],"task":57,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.5,"selected":[4,200],"task":57,"total_cost":10.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[11,189],"task":58,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.375,"selected":[11,189],"task":58,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.375,"selected":[17,2],"task":58,"total_cost":10.375},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,148],"task":59,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[108,34],"task":59,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,148],"task":59,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,148],"task":59,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,148],"task":59,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,148],"task":59,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,148],"task":59,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[53,148],"task":59,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[108,34],"task":59,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,4],"task":60,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.25,"selected":[32,2],"task":60,"total_cost":10.25},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.25,"selected":[32,2],"task":60,"total_cost":10.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,4],"task":60,"total_cost":9.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.25,"selected":[32,2],"task":60,"total_cost":10.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":2.25,"selected":[32,2],"task":60,"total_cost":10.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.25,"selected":[32,2],"task":60,"total_cost":10.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.25,"selected":[32,2],"task":60,"total_cost":10.25},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.125,"selected":[128,4],"task":60,"total_cost":9.125},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":2.25,"selected":[32,2],"task":60,"total_cost":10.25},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.25,"selected":[32,2],"task":60,"total_cost":10.25},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[184,208],"task":61,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[69,166],"task":62,"total_cost":10.875},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,148],"task":62,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,148],"task":62,"total_cost":9.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,148],"task":62,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,148],"task":62,"total_cost":9.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,148],"task":62,"total_cost":9.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,148],"task":62,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,148],"task":62,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-7","synth-8"],"regret":1.625,"selected":[158,148],"task":62,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":1.5,"selected":[43,105],"task":62,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":2.875,"selected":[69,166],"task":62,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,156],"task":63,"total_cost":3.0},{"arm":"active+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":7.625,"selected":[132,50],"task":63,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-7","synth-8"],"regret":7.625,"selected":[132,50],"task":63,"total_cost":10.625},{"arm":"fixed+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,156],"task":63,"total_cost":3.0},{"arm":"fixed+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,156],"task":63,"total_cost":3.0},{"arm":"fixed+AI","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,156],"task":63,"total_cost":3.0},{"arm":"exact+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,156],"task":63,"total_cost":3.0},{"arm":"exact+MDL","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,156],"task":63,"total_cost":3.0},{"arm":"random+posterior","first_success":true,"pair":["synth-7","synth-8"],"regret":0.0,"selected":[156,156],"task":63,"total_cost":3.0},{"arm":"random+MDL","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":63,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-7","synth-8"],"regret":6.5,"selected":[57,71],"task":63,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-7","synth-8"],"regret":7.625,"selected":[132,50],"task":63,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-7","synth-8"],"regret":5.0,"selected":null,"task":63,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":8.375,"selected":[199,207],"task":0,"total_cost":11.375},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":8.375,"selected":[199,207],"task":0,"total_cost":11.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":8.375,"selected":[199,207],"task":0,"total_cost":11.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[47,193],"task":0,"total_cost":3.0},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[101,85],"task":0,"total_cost":9.5},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[47,193],"task":0,"total_cost":3.0},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[47,193],"task":0,"total_cost":3.0},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[18,38],"task":0,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":1,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":1,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[51,73],"task":1,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":1,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[51,73],"task":1,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[51,73],"task":1,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[51,73],"task":1,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":1,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[51,73],"task":1,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[51,73],"task":1,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":1,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,201],"task":2,"total_cost":11.0},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,201],"task":2,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,201],"task":2,"total_cost":11.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,201],"task":2,"total_cost":11.0},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,201],"task":2,"total_cost":11.0},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,201],"task":2,"total_cost":11.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,201],"task":2,"total_cost":11.0},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[177,193],"task":2,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,201],"task":2,"total_cost":11.0},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[177,193],"task":2,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[177,193],"task":2,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[181,153],"task":3,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[181,153],"task":3,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[29,217],"task":3,"total_cost":3.125},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[35,224],"task":3,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":3,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,49],"task":4,"total_cost":3.0},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,193],"task":4,"total_cost":3.25},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,193],"task":4,"total_cost":3.25},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,193],"task":4,"total_cost":3.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":4,"total_cost":8},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,193],"task":4,"total_cost":3.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":4,"total_cost":8},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,193],"task":4,"total_cost":3.25},{"arm":"random+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,193],"task":4,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,49],"task":4,"total_cost":3.0},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[105,17],"task":4,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[105,17],"task":4,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":5.0,"selected":null,"task":4,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,235],"task":5,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,235],"task":5,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,235],"task":5,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,235],"task":5,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,235],"task":5,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[82,217],"task":5,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[33,8],"task":6,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[135,27],"task":7,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[2,97],"task":7,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[120,231],"task":8,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[215,239],"task":8,"total_cost":11.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,201],"task":8,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[120,231],"task":8,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[215,239],"task":8,"total_cost":11.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,201],"task":8,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,201],"task":8,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[215,239],"task":8,"total_cost":11.625},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,201],"task":8,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"fixed+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"random+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.875,"selected":[189,243],"task":9,"total_cost":9.75},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[137,171],"task":9,"total_cost":9.375},{"arm":"all_allow","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,139],"task":9,"total_cost":2.875},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":5.125,"selected":null,"task":9,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[135,219],"task":10,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[192,136],"task":10,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":10,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,1],"task":11,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[2,17],"task":11,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[105,141],"task":12,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[105,141],"task":12,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[105,141],"task":12,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[105,141],"task":12,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[2,201],"task":12,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[223,49],"task":13,"total_cost":3.25},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":13,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":13,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":13,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":13,"total_cost":8},{"arm":"random+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[223,49],"task":13,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[223,49],"task":13,"total_cost":3.25},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[223,49],"task":13,"total_cost":3.25},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":5.875,"selected":[32,94],"task":13,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":13,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[4,135],"task":14,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[4,135],"task":14,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[81,121],"task":14,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[4,135],"task":14,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[4,167],"task":15,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[4,167],"task":15,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[185,217],"task":15,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[185,217],"task":15,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[1,136],"task":15,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":16,"total_cost":8},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[199,165],"task":16,"total_cost":3.125},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[199,165],"task":16,"total_cost":3.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[199,165],"task":16,"total_cost":3.125},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[199,165],"task":16,"total_cost":3.125},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[199,165],"task":16,"total_cost":3.125},{"arm":"random+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.375,"selected":[239,217],"task":16,"total_cost":3.5},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[199,165],"task":16,"total_cost":3.125},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[199,165],"task":16,"total_cost":3.125},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[81,202],"task":16,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":16,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[181,121],"task":17,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,15],"task":17,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,15],"task":17,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[135,49],"task":17,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[135,49],"task":17,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[2,153],"task":17,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,97],"task":18,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,97],"task":18,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,97],"task":18,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,97],"task":18,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,97],"task":18,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,97],"task":18,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[37,235],"task":18,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[1,24],"task":18,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[118,153],"task":19,"total_cost":3.125},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":19,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[51,15],"task":19,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":19,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":19,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[51,15],"task":19,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[51,15],"task":19,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[51,15],"task":19,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":19,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[51,15],"task":19,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[2,253],"task":19,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":19,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[120,136],"task":20,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[203,1],"task":21,"total_cost":2.75},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[203,1],"task":21,"total_cost":2.75},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":5.25,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[203,1],"task":21,"total_cost":2.75},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.25,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":5.25,"selected":null,"task":21,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.25,"selected":null,"task":21,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.25,"selected":null,"task":21,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":7.0,"selected":[189,147],"task":21,"total_cost":9.75},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[203,1],"task":21,"total_cost":2.75},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[203,1],"task":21,"total_cost":2.75},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[144,135],"task":21,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":5.25,"selected":null,"task":21,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[127,235],"task":22,"total_cost":11.625},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[127,235],"task":22,"total_cost":11.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,143],"task":22,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[127,235],"task":22,"total_cost":11.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[127,235],"task":22,"total_cost":11.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[127,235],"task":22,"total_cost":11.625},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,143],"task":22,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[127,235],"task":22,"total_cost":11.625},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[166,136],"task":22,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[223,207],"task":23,"total_cost":11.625},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[223,207],"task":23,"total_cost":11.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[223,207],"task":23,"total_cost":11.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[223,207],"task":23,"total_cost":11.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[223,207],"task":23,"total_cost":11.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[223,207],"task":23,"total_cost":11.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[223,207],"task":23,"total_cost":11.625},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[178,131],"task":23,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":3.625,"selected":[223,207],"task":23,"total_cost":11.625},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":2.625,"selected":[228,8],"task":23,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[149,165],"task":24,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[120,73],"task":24,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[149,165],"task":24,"total_cost":9.5},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[23,143],"task":24,"total_cost":3.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[120,73],"task":24,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[149,165],"task":24,"total_cost":9.5},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[23,143],"task":24,"total_cost":3.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[149,165],"task":24,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[149,165],"task":24,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[149,165],"task":24,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.125,"selected":[17,23],"task":24,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.125,"selected":[17,23],"task":24,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":24,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[29,147],"task":25,"total_cost":11.0},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,73],"task":25,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,73],"task":25,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[29,147],"task":25,"total_cost":11.0},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[29,147],"task":25,"total_cost":11.0},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,73],"task":25,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,73],"task":25,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":25,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.125,"selected":[150,27],"task":26,"total_cost":9.5},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[215,167],"task":26,"total_cost":3.375},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[215,167],"task":26,"total_cost":3.375},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[215,167],"task":26,"total_cost":3.375},{"arm":"fixed+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[215,167],"task":26,"total_cost":3.375},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[215,167],"task":26,"total_cost":3.375},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[215,167],"task":26,"total_cost":3.375},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[215,167],"task":26,"total_cost":3.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":26,"total_cost":8},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[215,167],"task":26,"total_cost":3.375},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.125,"selected":[105,219],"task":26,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.125,"selected":[149,202],"task":26,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":26,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,49],"task":27,"total_cost":3.25},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":27,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":27,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":27,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":27,"total_cost":8},{"arm":"random+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,49],"task":27,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,49],"task":27,"total_cost":3.25},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,49],"task":27,"total_cost":3.25},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":5.875,"selected":[1,134],"task":27,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":27,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.25,"selected":[220,107],"task":28,"total_cost":11.25},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.25,"selected":[220,107],"task":28,"total_cost":11.25},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.25,"selected":[220,107],"task":28,"total_cost":11.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.25,"selected":[220,107],"task":28,"total_cost":11.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.25,"selected":[220,107],"task":28,"total_cost":11.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.25,"selected":[220,107],"task":28,"total_cost":11.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[39,77],"task":28,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[39,77],"task":28,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[39,77],"task":28,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[33,90],"task":28,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":8.25,"selected":[223,23],"task":29,"total_cost":11.375},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[214,139],"task":29,"total_cost":3.125},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[214,139],"task":29,"total_cost":3.125},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[214,139],"task":29,"total_cost":3.125},{"arm":"fixed+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[214,139],"task":29,"total_cost":3.125},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[214,139],"task":29,"total_cost":3.125},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":8.25,"selected":[223,23],"task":29,"total_cost":11.375},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[214,139],"task":29,"total_cost":3.125},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":8.25,"selected":[223,23],"task":29,"total_cost":11.375},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":8.25,"selected":[223,23],"task":29,"total_cost":11.375},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":8.25,"selected":[223,23],"task":29,"total_cost":11.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":7.875,"selected":[220,224],"task":29,"total_cost":11.0},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":29,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[166,11],"task":30,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":30,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[166,11],"task":30,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":30,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[166,11],"task":30,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[166,11],"task":30,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[137,211],"task":30,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[137,211],"task":30,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[137,211],"task":30,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[166,11],"task":30,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":30,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[142,171],"task":31,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[142,171],"task":31,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[1,139],"task":31,"total_cost":9.125},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[1,139],"task":31,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[189,77],"task":32,"total_cost":9.75},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[189,77],"task":32,"total_cost":9.75},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[189,77],"task":32,"total_cost":9.75},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[189,77],"task":32,"total_cost":9.75},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[189,77],"task":32,"total_cost":9.75},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[189,77],"task":32,"total_cost":9.75},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[189,77],"task":32,"total_cost":9.75},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[189,77],"task":32,"total_cost":9.75},{"arm":"random+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[61,211],"task":32,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[61,211],"task":32,"total_cost":3.25},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[129,201],"task":32,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[129,201],"task":32,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":32,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[39,159],"task":33,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[2,104],"task":33,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":33,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,149],"task":34,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.375,"selected":[31,207],"task":34,"total_cost":11.375},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.375,"selected":[31,207],"task":34,"total_cost":11.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.375,"selected":[31,207],"task":34,"total_cost":11.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.375,"selected":[31,207],"task":34,"total_cost":11.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":3.375,"selected":[31,207],"task":34,"total_cost":11.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.375,"selected":[31,207],"task":34,"total_cost":11.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,149],"task":34,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,149],"task":34,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,149],"task":34,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,149],"task":34,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[105,97],"task":35,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[105,97],"task":35,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[105,97],"task":35,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,207],"task":35,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[105,97],"task":35,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.125,"selected":[1,6],"task":35,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[166,8],"task":36,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,11],"task":37,"total_cost":2.75},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,11],"task":37,"total_cost":2.75},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,11],"task":37,"total_cost":2.75},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,11],"task":37,"total_cost":2.75},{"arm":"fixed+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,11],"task":37,"total_cost":2.75},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,11],"task":37,"total_cost":2.75},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,11],"task":37,"total_cost":2.75},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[52,11],"task":37,"total_cost":2.75},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.75,"selected":[232,85],"task":37,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.75,"selected":[232,85],"task":37,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":5.25,"selected":null,"task":37,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[33,8],"task":37,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":5.25,"selected":null,"task":37,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[18,226],"task":38,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,217],"task":39,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[166,201],"task":39,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,217],"task":39,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[129,94],"task":39,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[19,59],"task":40,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.125,"selected":[142,112],"task":40,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":40,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"random+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[229,165],"task":41,"total_cost":3.125},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[35,23],"task":41,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[35,23],"task":41,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":41,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,171],"task":42,"total_cost":3.5},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,171],"task":42,"total_cost":3.5},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,171],"task":42,"total_cost":3.5},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,171],"task":42,"total_cost":3.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.5,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,171],"task":42,"total_cost":3.5},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,171],"task":42,"total_cost":3.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[39,97],"task":42,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.5,"selected":null,"task":42,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[39,97],"task":42,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":5.875,"selected":[19,85],"task":42,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":5.875,"selected":[19,85],"task":42,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.5,"selected":null,"task":42,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[241,17],"task":43,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[137,165],"task":43,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[37,49],"task":43,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[37,49],"task":43,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[37,49],"task":43,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[232,135],"task":44,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[232,135],"task":44,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[232,135],"task":44,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[232,135],"task":44,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[232,135],"task":44,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[232,135],"task":44,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[144,204],"task":44,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":44,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":45,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[106,139],"task":45,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[23,207],"task":45,"total_cost":11.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[106,139],"task":45,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[106,139],"task":45,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[23,207],"task":45,"total_cost":11.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":45,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[23,207],"task":45,"total_cost":11.25},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":45,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":45,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[23,207],"task":45,"total_cost":11.25},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.375,"selected":[106,139],"task":45,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":45,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,17],"task":46,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,17],"task":46,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[35,15],"task":46,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[35,15],"task":46,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.375,"selected":[207,59],"task":47,"total_cost":11.375},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.125,"selected":[47,149],"task":47,"total_cost":11.125},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":3.125,"selected":[47,149],"task":47,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[89,76],"task":47,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[39,73],"task":48,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[39,73],"task":48,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[39,34],"task":48,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[33,253],"task":49,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[33,253],"task":49,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,149],"task":50,"total_cost":11.0},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[142,167],"task":50,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,77],"task":50,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,77],"task":50,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.0,"selected":[228,149],"task":50,"total_cost":11.0},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[142,167],"task":50,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,77],"task":50,"total_cost":9.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[19,77],"task":50,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":7.625,"selected":[23,149],"task":51,"total_cost":11.0},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":51,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":51,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":51,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":51,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":7.625,"selected":[23,149],"task":51,"total_cost":11.0},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":7.625,"selected":[23,149],"task":51,"total_cost":11.0},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":7.625,"selected":[23,149],"task":51,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":7.375,"selected":[29,34],"task":51,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.625,"selected":null,"task":51,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":52,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[241,171],"task":52,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[241,171],"task":52,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":52,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":52,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[47,165],"task":52,"total_cost":3.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[4,171],"task":52,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":52,"total_cost":8},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[47,165],"task":52,"total_cost":3.125},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[47,165],"task":52,"total_cost":3.125},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[4,171],"task":52,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":52,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[118,135],"task":53,"total_cost":3.125},{"arm":"active+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[118,135],"task":53,"total_cost":3.125},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[118,135],"task":53,"total_cost":3.125},{"arm":"fixed+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,135],"task":53,"total_cost":3.375},{"arm":"fixed+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[118,135],"task":53,"total_cost":3.125},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[118,135],"task":53,"total_cost":3.125},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,135],"task":53,"total_cost":3.375},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[118,135],"task":53,"total_cost":3.125},{"arm":"random+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,135],"task":53,"total_cost":3.375},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.5,"selected":[186,167],"task":53,"total_cost":9.625},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.25,"selected":[239,135],"task":53,"total_cost":3.375},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[37,118],"task":53,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.875,"selected":null,"task":53,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,11],"task":54,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,11],"task":54,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,11],"task":54,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,11],"task":54,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,11],"task":54,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,11],"task":54,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":3.25,"selected":[207,149],"task":54,"total_cost":11.25},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":3.25,"selected":[207,149],"task":54,"total_cost":11.25},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,11],"task":54,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[101,11],"task":54,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[232,131],"task":55,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[232,131],"task":55,"total_cost":9.5},{"arm":"active+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[61,167],"task":55,"total_cost":3.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[232,131],"task":55,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[232,131],"task":55,"total_cost":9.5},{"arm":"fixed+AI","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[61,167],"task":55,"total_cost":3.25},{"arm":"exact+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[61,167],"task":55,"total_cost":3.25},{"arm":"exact+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[61,167],"task":55,"total_cost":3.25},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[232,131],"task":55,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[232,131],"task":55,"total_cost":9.5},{"arm":"unchanged","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[61,167],"task":55,"total_cost":3.25},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[232,131],"task":55,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":55,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,135],"task":56,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[80,143],"task":56,"total_cost":9.25},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,135],"task":56,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.75,"selected":[189,193],"task":56,"total_cost":9.75},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[80,143],"task":56,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,135],"task":56,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,135],"task":56,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,135],"task":56,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.75,"selected":[189,193],"task":56,"total_cost":9.75},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,135],"task":56,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[149,135],"task":56,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[80,143],"task":56,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":56,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[196,24],"task":57,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":5.375,"selected":null,"task":57,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,73],"task":58,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,73],"task":58,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[51,6],"task":58,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,135],"task":59,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[89,77],"task":59,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,135],"task":59,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,135],"task":59,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,135],"task":59,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,135],"task":59,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,135],"task":59,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[89,77],"task":59,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[140,135],"task":59,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,49],"task":60,"total_cost":3.25},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[222,107],"task":60,"total_cost":11.375},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[222,107],"task":60,"total_cost":11.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[222,107],"task":60,"total_cost":11.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[222,107],"task":60,"total_cost":11.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[222,107],"task":60,"total_cost":11.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":60,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":8.125,"selected":[222,107],"task":60,"total_cost":11.375},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[177,23],"task":60,"total_cost":9.5},{"arm":"random+MDL","first_success":true,"pair":["synth-9","synth-10"],"regret":0.0,"selected":[239,49],"task":60,"total_cost":3.25},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":6.25,"selected":[177,23],"task":60,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":6.0,"selected":[80,49],"task":60,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":4.75,"selected":null,"task":60,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,139],"task":61,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[51,131],"task":61,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[51,131],"task":61,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[51,131],"task":61,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[51,131],"task":61,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":61,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[80,15],"task":62,"total_cost":9.25},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[80,15],"task":62,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[33,247],"task":62,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.375,"selected":[37,104],"task":62,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":62,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,1],"task":63,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[192,167],"task":63,"total_cost":9.25},{"arm":"active+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,1],"task":63,"total_cost":9.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.25,"selected":[192,167],"task":63,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,1],"task":63,"total_cost":9.625},{"arm":"random+MDL","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,1],"task":63,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-9","synth-10"],"regret":1.5,"selected":[135,249],"task":63,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-9","synth-10"],"regret":1.625,"selected":[186,1],"task":63,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-9","synth-10"],"regret":0,"selected":null,"task":63,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[218,152],"task":0,"total_cost":3.0},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":6.25,"selected":[34,235],"task":0,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":7.75,"selected":[72,102],"task":0,"total_cost":10.75},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":7.875,"selected":[37,45],"task":0,"total_cost":10.875},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":7.75,"selected":[72,102],"task":0,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":0,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[218,147],"task":1,"total_cost":11.125},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[218,147],"task":1,"total_cost":11.125},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[218,147],"task":1,"total_cost":11.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[218,147],"task":1,"total_cost":11.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[224,30],"task":1,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":1,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,135],"task":2,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,147],"task":2,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":2,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.375,"selected":[169,58],"task":3,"total_cost":3.0},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,168],"task":3,"total_cost":2.625},{"arm":"active+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,168],"task":3,"total_cost":2.625},{"arm":"fixed+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,168],"task":3,"total_cost":2.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.375,"selected":null,"task":3,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":5.375,"selected":null,"task":3,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.375,"selected":[169,58],"task":3,"total_cost":3.0},{"arm":"exact+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.375,"selected":[169,58],"task":3,"total_cost":3.0},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":5.375,"selected":null,"task":3,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.375,"selected":null,"task":3,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":8.875,"selected":[179,127],"task":3,"total_cost":11.5},{"arm":"all_allow","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,168],"task":3,"total_cost":2.625},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":5.375,"selected":null,"task":3,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,114],"task":4,"total_cost":9.25},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,114],"task":4,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,114],"task":4,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,114],"task":4,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,114],"task":4,"total_cost":9.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,114],"task":4,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,114],"task":4,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,219],"task":4,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,114],"task":4,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":4,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,101],"task":5,"total_cost":11.0},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,101],"task":5,"total_cost":11.0},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,15],"task":5,"total_cost":10.625},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[72,230],"task":5,"total_cost":10.875},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,101],"task":5,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,15],"task":5,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":5,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[55,167],"task":6,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[55,167],"task":6,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,90],"task":6,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":6,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[179,177],"task":7,"total_cost":11.125},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[179,177],"task":7,"total_cost":11.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,182],"task":7,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,182],"task":7,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,182],"task":7,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[96,135],"task":7,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[179,177],"task":7,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[96,135],"task":7,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":7,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.5,"selected":[10,132],"task":8,"total_cost":10.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.5,"selected":[10,132],"task":8,"total_cost":10.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.5,"selected":[10,132],"task":8,"total_cost":10.5},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.5,"selected":[10,132],"task":8,"total_cost":10.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[51,167],"task":8,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.5,"selected":[10,132],"task":8,"total_cost":10.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":8,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[112,102],"task":9,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":9,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[161,247],"task":10,"total_cost":3.25},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[161,247],"task":10,"total_cost":3.25},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":4.75,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[161,247],"task":10,"total_cost":3.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":4.75,"selected":null,"task":10,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":4.75,"selected":null,"task":10,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[161,247],"task":10,"total_cost":3.25},{"arm":"exact+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[161,247],"task":10,"total_cost":3.25},{"arm":"random+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[161,247],"task":10,"total_cost":3.25},{"arm":"random+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[161,247],"task":10,"total_cost":3.25},{"arm":"unchanged","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[161,247],"task":10,"total_cost":3.25},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":6.5,"selected":[159,80],"task":10,"total_cost":9.75},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":4.75,"selected":null,"task":10,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[112,98],"task":11,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[37,167],"task":11,"total_cost":11.0},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[37,167],"task":11,"total_cost":11.0},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[37,167],"task":11,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[112,98],"task":11,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":11,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[72,219],"task":12,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[72,219],"task":12,"total_cost":11.0},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[72,219],"task":12,"total_cost":11.0},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[72,219],"task":12,"total_cost":11.0},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,122],"task":12,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[10,94],"task":12,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":12,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[184,147],"task":13,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[184,147],"task":13,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,102],"task":13,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,102],"task":13,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[76,15],"task":13,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":13,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[85,219],"task":14,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,135],"task":14,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[43,47],"task":14,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[43,47],"task":14,"total_cost":11.125},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":14,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,96],"task":15,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,96],"task":15,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,96],"task":15,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,96],"task":15,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[37,103],"task":15,"total_cost":11.0},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[37,103],"task":15,"total_cost":11.0},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[37,103],"task":15,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,96],"task":15,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":15,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,58],"task":16,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,58],"task":16,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,58],"task":16,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,58],"task":16,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,58],"task":16,"total_cost":9.375},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[51,101],"task":16,"total_cost":11.0},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[96,101],"task":16,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[51,101],"task":16,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[96,101],"task":16,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":16,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[218,177],"task":17,"total_cost":11.125},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[218,177],"task":17,"total_cost":11.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[218,177],"task":17,"total_cost":11.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,230],"task":17,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[161,12],"task":17,"total_cost":10.625},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,230],"task":17,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,205],"task":17,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[161,12],"task":17,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":17,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,113],"task":18,"total_cost":10.625},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,113],"task":18,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,113],"task":18,"total_cost":10.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,113],"task":18,"total_cost":10.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,113],"task":18,"total_cost":10.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,113],"task":18,"total_cost":10.625},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.875,"selected":[251,251],"task":18,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[128,113],"task":18,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":18,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":6.0,"selected":[96,211],"task":19,"total_cost":9.25},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[237,216],"task":19,"total_cost":3.25},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":6.0,"selected":[96,211],"task":19,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":6.0,"selected":[96,211],"task":19,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":6.0,"selected":[96,211],"task":19,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":6.0,"selected":[96,211],"task":19,"total_cost":9.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":4.75,"selected":null,"task":19,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":4.75,"selected":null,"task":19,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":4.75,"selected":null,"task":19,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":6.375,"selected":[55,103],"task":19,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":6.375,"selected":[55,103],"task":19,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":6.0,"selected":[96,211],"task":19,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":4.75,"selected":null,"task":19,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,113],"task":20,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,113],"task":20,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,113],"task":20,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,113],"task":20,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,113],"task":20,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,113],"task":20,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,113],"task":20,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[143,235],"task":20,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,113],"task":20,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":20,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,219],"task":21,"total_cost":9.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,219],"task":21,"total_cost":9.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,219],"task":21,"total_cost":9.125},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[76,147],"task":21,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,205],"task":21,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,219],"task":21,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":21,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,45],"task":22,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,45],"task":22,"total_cost":9.625},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":22,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,247],"task":23,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,247],"task":23,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,152],"task":23,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,152],"task":23,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,152],"task":23,"total_cost":9.25},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,152],"task":23,"total_cost":9.25},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,247],"task":23,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[185,102],"task":23,"total_cost":9.625},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,247],"task":23,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,152],"task":23,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,247],"task":23,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,152],"task":23,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":23,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.875,"selected":[191,151],"task":24,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[42,147],"task":24,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":24,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[237,247],"task":25,"total_cost":3.625},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"random+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[237,247],"task":25,"total_cost":3.625},{"arm":"unchanged","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[237,247],"task":25,"total_cost":3.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":5.875,"selected":[58,237],"task":25,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":4.375,"selected":null,"task":25,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[128,235],"task":26,"total_cost":10.875},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[128,235],"task":26,"total_cost":10.875},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[23,151],"task":26,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[23,151],"task":26,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[128,235],"task":26,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":26,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[40,235],"task":27,"total_cost":9.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.875,"selected":[191,15],"task":27,"total_cost":9.875},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[24,124],"task":27,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":27,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[31,127],"task":28,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[28,13],"task":28,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":28,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"active+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"fixed+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"fixed+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"fixed+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"exact+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"exact+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":6.75,"selected":[160,39],"task":29,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":6.75,"selected":[160,39],"task":29,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":5.5,"selected":null,"task":29,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[10,80],"task":29,"total_cost":2.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":5.5,"selected":null,"task":29,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.25,"selected":[218,171],"task":30,"total_cost":11.25},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":3.25,"selected":[218,171],"task":30,"total_cost":11.25},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[23,107],"task":30,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[23,107],"task":30,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":30,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[161,101],"task":31,"total_cost":10.875},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[161,101],"task":31,"total_cost":10.875},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[161,101],"task":31,"total_cost":10.875},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[161,101],"task":31,"total_cost":10.875},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[1,175],"task":31,"total_cost":10.875},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[1,175],"task":31,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":31,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,152],"task":32,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,152],"task":32,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,152],"task":32,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,152],"task":32,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,152],"task":32,"total_cost":9.5},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,152],"task":32,"total_cost":9.5},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[31,152],"task":32,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,152],"task":32,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":32,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":4.875,"selected":null,"task":33,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":6.375,"selected":[71,102],"task":33,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":7.5,"selected":[1,113],"task":33,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":4.875,"selected":null,"task":33,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[71,100],"task":34,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[31,113],"task":34,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[71,100],"task":34,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":34,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,231],"task":35,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,231],"task":35,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[72,1],"task":35,"total_cost":10.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":35,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[143,54],"task":36,"total_cost":9.625},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,168],"task":36,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,168],"task":36,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[143,54],"task":36,"total_cost":9.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[143,54],"task":36,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[179,13],"task":36,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,168],"task":36,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":36,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[112,247],"task":37,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[77,80],"task":37,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[210,155],"task":37,"total_cost":11.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[112,247],"task":37,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[112,247],"task":37,"total_cost":9.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[112,247],"task":37,"total_cost":9.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[112,247],"task":37,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[77,80],"task":37,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":37,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[97,207],"task":38,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[208,167],"task":38,"total_cost":11.0},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":38,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[160,96],"task":39,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[160,96],"task":39,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":39,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,221],"task":40,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[51,30],"task":40,"total_cost":11.0},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":40,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,205],"task":41,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[210,196],"task":41,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":41,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,147],"task":42,"total_cost":11.0},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,147],"task":42,"total_cost":11.0},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,147],"task":42,"total_cost":11.0},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,147],"task":42,"total_cost":11.0},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,147],"task":42,"total_cost":11.0},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[169,147],"task":42,"total_cost":11.0},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[195,13],"task":42,"total_cost":10.875},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[195,13],"task":42,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":42,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.75,"selected":[159,171],"task":43,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.375,"selected":[24,1],"task":43,"total_cost":10.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":43,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,96],"task":44,"total_cost":2.5},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,96],"task":44,"total_cost":2.5},{"arm":"active+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,96],"task":44,"total_cost":2.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":6.75,"selected":[160,90],"task":44,"total_cost":9.25},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.5,"selected":null,"task":44,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":5.5,"selected":null,"task":44,"total_cost":8},{"arm":"exact+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,96],"task":44,"total_cost":2.5},{"arm":"exact+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,96],"task":44,"total_cost":2.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":6.75,"selected":[160,90],"task":44,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.5,"selected":null,"task":44,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":5.5,"selected":null,"task":44,"total_cost":8},{"arm":"all_allow","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[24,96],"task":44,"total_cost":2.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":5.5,"selected":null,"task":44,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[185,185],"task":45,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[77,196],"task":45,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[185,185],"task":45,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[77,196],"task":45,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":45,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[43,233],"task":46,"total_cost":11.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,152],"task":46,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[43,233],"task":46,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.75,"selected":[72,45],"task":46,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":46,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[210,1],"task":47,"total_cost":10.625},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[210,1],"task":47,"total_cost":10.625},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[210,1],"task":47,"total_cost":10.625},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[210,1],"task":47,"total_cost":10.625},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[210,1],"task":47,"total_cost":10.625},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,229],"task":47,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[210,1],"task":47,"total_cost":10.625},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[58,229],"task":47,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.0,"selected":[51,169],"task":47,"total_cost":11.0},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.625,"selected":[210,1],"task":47,"total_cost":10.625},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":47,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,182],"task":48,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,182],"task":48,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,182],"task":48,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,182],"task":48,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,182],"task":48,"total_cost":9.5},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,182],"task":48,"total_cost":9.5},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,182],"task":48,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[153,182],"task":48,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,205],"task":48,"total_cost":9.25},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[9,205],"task":48,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":48,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[157,152],"task":49,"total_cost":9.625},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[157,152],"task":49,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,127],"task":49,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[96,47],"task":49,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":49,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.75,"selected":[219,113],"task":50,"total_cost":9.75},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.75,"selected":[219,113],"task":50,"total_cost":9.75},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.75,"selected":[219,113],"task":50,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,205],"task":50,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":50,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,152],"task":51,"total_cost":9.5},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,152],"task":51,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,152],"task":51,"total_cost":9.5},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,152],"task":51,"total_cost":9.5},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[28,229],"task":51,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,152],"task":51,"total_cost":9.5},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[139,152],"task":51,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":51,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,113],"task":52,"total_cost":9.125},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,113],"task":52,"total_cost":9.125},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,113],"task":52,"total_cost":9.125},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,113],"task":52,"total_cost":9.125},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,113],"task":52,"total_cost":9.125},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,113],"task":52,"total_cost":9.125},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,113],"task":52,"total_cost":9.125},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,39],"task":52,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,39],"task":52,"total_cost":9.375},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.125,"selected":[32,113],"task":52,"total_cost":9.125},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":52,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[91,207],"task":53,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[160,94],"task":53,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":53,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,177],"task":54,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,177],"task":54,"total_cost":9.375},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,177],"task":54,"total_cost":9.375},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,135],"task":54,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[199,135],"task":54,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[176,177],"task":54,"total_cost":9.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":54,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[85,80],"task":55,"total_cost":9.5},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.625,"selected":[110,54],"task":55,"total_cost":9.625},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":3.125,"selected":[37,235],"task":55,"total_cost":11.125},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[85,80],"task":55,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":55,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[165,54],"task":56,"total_cost":3.0},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[165,54],"task":56,"total_cost":3.0},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[165,54],"task":56,"total_cost":3.0},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":56,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":56,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":7.75,"selected":[10,39],"task":56,"total_cost":10.75},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":7.75,"selected":[10,39],"task":56,"total_cost":10.75},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":7.75,"selected":[10,39],"task":56,"total_cost":10.75},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":7.75,"selected":[10,39],"task":56,"total_cost":10.75},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":6.625,"selected":[79,135],"task":56,"total_cost":9.625},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":7.75,"selected":[10,39],"task":56,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":56,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":2.75,"selected":[161,98],"task":57,"total_cost":10.75},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.75,"selected":[161,98],"task":57,"total_cost":10.75},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.75,"selected":[161,98],"task":57,"total_cost":10.75},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.75,"selected":[161,98],"task":57,"total_cost":10.75},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":57,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[130,171],"task":58,"total_cost":10.875},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[130,171],"task":58,"total_cost":10.875},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.5,"selected":[89,39],"task":58,"total_cost":9.5},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[97,45],"task":58,"total_cost":10.875},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":2.875,"selected":[97,45],"task":58,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":58,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[11,162],"task":59,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[11,162],"task":59,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[11,162],"task":59,"total_cost":9.375},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[34,132],"task":59,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[34,132],"task":59,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[34,132],"task":59,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[34,132],"task":59,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[34,132],"task":59,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":59,"total_cost":8},{"arm":"active+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[11,96],"task":60,"total_cost":9.375},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[11,96],"task":60,"total_cost":9.375},{"arm":"active+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":1.375,"selected":[11,96],"task":60,"total_cost":9.375},{"arm":"fixed+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[160,132],"task":60,"total_cost":9.25},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[160,132],"task":60,"total_cost":9.25},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[160,132],"task":60,"total_cost":9.25},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[160,132],"task":60,"total_cost":9.25},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":1.75,"selected":[219,185],"task":60,"total_cost":9.75},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":1.25,"selected":[160,132],"task":60,"total_cost":9.25},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":0,"selected":null,"task":60,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[211,80],"task":61,"total_cost":2.875},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":6.625,"selected":[85,98],"task":61,"total_cost":9.5},{"arm":"active+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[211,80],"task":61,"total_cost":2.875},{"arm":"fixed+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[211,80],"task":61,"total_cost":2.875},{"arm":"fixed+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.125,"selected":null,"task":61,"total_cost":8},{"arm":"fixed+AI","first_success":false,"pair":["synth-11","synth-12"],"regret":5.125,"selected":null,"task":61,"total_cost":8},{"arm":"exact+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":5.125,"selected":null,"task":61,"total_cost":8},{"arm":"exact+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.125,"selected":null,"task":61,"total_cost":8},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":5.125,"selected":null,"task":61,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.125,"selected":null,"task":61,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":6.625,"selected":[139,175],"task":61,"total_cost":9.5},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":6.625,"selected":[85,98],"task":61,"total_cost":9.5},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":5.125,"selected":null,"task":61,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[43,54],"task":62,"total_cost":3.0},{"arm":"active+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":6.75,"selected":[219,107],"task":62,"total_cost":9.75},{"arm":"active+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[43,54],"task":62,"total_cost":3.0},{"arm":"fixed+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[43,54],"task":62,"total_cost":3.0},{"arm":"fixed+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[43,54],"task":62,"total_cost":3.0},{"arm":"fixed+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[43,54],"task":62,"total_cost":3.0},{"arm":"exact+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[43,54],"task":62,"total_cost":3.0},{"arm":"exact+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[43,54],"task":62,"total_cost":3.0},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":8.25,"selected":[165,231],"task":62,"total_cost":11.25},{"arm":"random+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[43,54],"task":62,"total_cost":3.0},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":7.875,"selected":[51,13],"task":62,"total_cost":10.875},{"arm":"all_allow","first_success":false,"pair":["synth-11","synth-12"],"regret":7.875,"selected":[51,13],"task":62,"total_cost":10.875},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":5.0,"selected":null,"task":62,"total_cost":8},{"arm":"active+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"active+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"active+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"fixed+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"fixed+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"fixed+AI","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"exact+posterior","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"exact+MDL","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"random+posterior","first_success":false,"pair":["synth-11","synth-12"],"regret":5.625,"selected":null,"task":63,"total_cost":8},{"arm":"random+MDL","first_success":false,"pair":["synth-11","synth-12"],"regret":5.625,"selected":null,"task":63,"total_cost":8},{"arm":"unchanged","first_success":false,"pair":["synth-11","synth-12"],"regret":7.125,"selected":[153,45],"task":63,"total_cost":9.5},{"arm":"all_allow","first_success":true,"pair":["synth-11","synth-12"],"regret":0.0,"selected":[1,80],"task":63,"total_cost":2.375},{"arm":"backup","first_success":false,"pair":["synth-11","synth-12"],"regret":5.625,"selected":null,"task":63,"total_cost":8}],"summary":{"active+AI":{"first_success":42,"regret":503.0,"total_cost":3106.25},"active+MDL":{"first_success":49,"regret":478.375,"total_cost":3081.625},"active+posterior":{"first_success":51,"regret":451.375,"total_cost":3054.625},"all_allow":{"first_success":28,"regret":914.125,"total_cost":3517.375},"backup":{"first_success":0,"regret":468.75,"total_cost":3072},"exact+MDL":{"first_success":42,"regret":483.125,"total_cost":3086.375},"exact+posterior":{"first_success":44,"regret":457.875,"total_cost":3061.125},"fixed+AI":{"first_success":28,"regret":501.125,"total_cost":3104.375},"fixed+MDL":{"first_success":26,"regret":524.375,"total_cost":3127.625},"fixed+posterior":{"first_success":42,"regret":469.875,"total_cost":3073.125},"random+MDL":{"first_success":34,"regret":510.0,"total_cost":3113.25},"random+posterior":{"first_success":38,"regret":507.875,"total_cost":3111.125},"unchanged":{"first_success":15,"regret":881.875,"total_cost":3485.125}}}


==> anc/data/E21_ANALYSIS.json <==
{"aggregate":{"AI_mix+no_probe":{"total_cost":8500.25,"probe_cost":0,"execution_cost":8500.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":762,"immediate_backup":741,"fallback_after_failure":33,"normal_observations":1567,"wrong_seed_guards_refuted":16,"seeds":1,"seed_total_cost_min":8500.25,"seed_total_cost_max":8500.25,"seed_total_cost_sd":null,"first_refutation_probe":0,"first_refutation_normal":16},"AI_mix+workload":{"total_cost":8069.25,"probe_cost":224.5,"execution_cost":7844.75,"reset_cost":24.0,"setup_cost":63.25,"query_cost":137.25,"trial_n":96,"first_success":885,"immediate_backup":627,"fallback_after_failure":24,"normal_observations":1798,"wrong_seed_guards_refuted":25,"seeds":1,"seed_total_cost_min":8069.25,"seed_total_cost_max":8069.25,"seed_total_cost_sd":null,"first_refutation_probe":20,"first_refutation_normal":5},"AI_mix+EIG":{"total_cost":8216.25,"probe_cost":218.0,"execution_cost":7998.25,"reset_cost":24.0,"setup_cost":54.0,"query_cost":140.0,"trial_n":96,"first_success":859,"immediate_backup":651,"fallback_after_failure":26,"normal_observations":1757,"wrong_seed_guards_refuted":25,"seeds":1,"seed_total_cost_min":8216.25,"seed_total_cost_max":8216.25,"seed_total_cost_sd":null,"first_refutation_probe":19,"first_refutation_normal":6},"AI_mix+random":{"total_cost":8346.96875,"probe_cost":228.09375,"execution_cost":8118.875,"reset_cost":24.0,"setup_cost":58.859375,"query_cost":145.234375,"trial_n":96,"first_success":834.125,"immediate_backup":674.25,"fallback_after_failure":27.625,"normal_observations":1705.625,"wrong_seed_guards_refuted":22.53125,"seeds":32,"seed_total_cost_min":8141.75,"seed_total_cost_max":8532.75,"seed_total_cost_sd":89.66093725449694,"first_refutation_probe":13.65625,"first_refutation_normal":8.875},"uniform+no_probe":{"total_cost":7959.5,"probe_cost":0,"execution_cost":7959.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":886,"immediate_backup":571,"fallback_after_failure":79,"normal_observations":1880,"wrong_seed_guards_refuted":30,"seeds":1,"seed_total_cost_min":7959.5,"seed_total_cost_max":7959.5,"seed_total_cost_sd":null,"first_refutation_probe":0,"first_refutation_normal":30},"uniform+workload":{"total_cost":7977.75,"probe_cost":236.75,"execution_cost":7741.0,"reset_cost":24.0,"setup_cost":72.25,"query_cost":140.5,"trial_n":96,"first_success":913,"immediate_backup":576,"fallback_after_failure":47,"normal_observations":1880,"wrong_seed_guards_refuted":29,"seeds":1,"seed_total_cost_min":7977.75,"seed_total_cost_max":7977.75,"seed_total_cost_sd":null,"first_refutation_probe":16,"first_refutation_normal":13},"uniform+EIG":{"total_cost":7920.5,"probe_cost":222.25,"execution_cost":7698.25,"reset_cost":24.0,"setup_cost":59.0,"query_cost":139.25,"trial_n":96,"first_success":922,"immediate_backup":569,"fallback_after_failure":45,"normal_observations":1904,"wrong_seed_guards_refuted":30,"seeds":1,"seed_total_cost_min":7920.5,"seed_total_cost_max":7920.5,"seed_total_cost_sd":null,"first_refutation_probe":19,"first_refutation_normal":11},"uniform+random":{"total_cost":8060.0546875,"probe_cost":228.09375,"execution_cost":7831.9609375,"reset_cost":24.0,"setup_cost":58.859375,"query_cost":145.234375,"trial_n":96,"first_success":902.40625,"immediate_backup":574.8125,"fallback_after_failure":58.78125,"normal_observations":1884.4375,"wrong_seed_guards_refuted":30.25,"seeds":32,"seed_total_cost_min":7957.0,"seed_total_cost_max":8254.75,"seed_total_cost_sd":65.77802770630518,"first_refutation_probe":13.65625,"first_refutation_normal":16.59375}},"contrasts":{"AI_mix+workload minus no_probe":{"total_difference":-431.0,"percent_difference":-5.0704391047322135,"mean_device_difference":-17.958333333333332,"median_device_difference":4.375,"better_devices":11,"tie_devices":0,"worse_devices":13,"differences":{"new-1,new-2":10.25,"new-3,new-4":5.5,"new-5,new-6":-8.25,"new-7,new-8":-20.25,"new-9,new-10":-43.75,"new-11,new-12":11.0,"new-13,new-14":6.0,"new-15,new-16":-19.25,"new-17,new-18":-17.0,"new-19,new-20":7.5,"new-21,new-22":3.25,"new-23,new-24":7.75,"new-25,new-26":-90.0,"new-27,new-28":6.5,"new-29,new-30":7.75,"new-31,new-32":-114.25,"new-33,new-34":-3.0,"new-35,new-36":-79.0,"new-37,new-38":-37.5,"new-39,new-40":9.0,"new-41,new-42":5.5,"new-43,new-44":11.75,"new-45,new-46":-99.75,"new-47,new-48":9.25},"unit":"24 devices; random reference is mean of32seeds within each device; descriptive fixed-cohort contrast"},"AI_mix+workload minus random":{"total_difference":-277.71875,"percent_difference":-3.3271809002519626,"mean_device_difference":-11.571614583333334,"median_device_difference":-2.60546875,"better_devices":16,"tie_devices":0,"worse_devices":8,"differences":{"new-1,new-2":1.65625,"new-3,new-4":6.609375,"new-5,new-6":-10.0,"new-7,new-8":-26.484375,"new-9,new-10":-18.25,"new-11,new-12":1.96875,"new-13,new-14":-2.015625,"new-15,new-16":-17.828125,"new-17,new-18":-8.6796875,"new-19,new-20":-2.0625,"new-21,new-22":43.453125,"new-23,new-24":2.4765625,"new-25,new-26":-55.8359375,"new-27,new-28":-0.953125,"new-29,new-30":-1.0078125,"new-31,new-32":-75.8984375,"new-33,new-34":-3.8671875,"new-35,new-36":-44.3046875,"new-37,new-38":-21.6484375,"new-39,new-40":0.25,"new-41,new-42":-3.1484375,"new-43,new-44":0.3515625,"new-45,new-46":-46.5625,"new-47,new-48":4.0625},"unit":"24 devices; random reference is mean of32seeds within each device; descriptive fixed-cohort contrast","workload_below_random_seed_totals":32,"workload_minus_random_seed_range":[-463.5,-72.5]},"AI_mix+workload minus EIG":{"total_difference":-147.0,"percent_difference":-1.7891373801916932,"mean_device_difference":-6.125,"median_device_difference":-1.25,"better_devices":15,"tie_devices":0,"worse_devices":9,"differences":{"new-1,new-2":4.75,"new-3,new-4":-0.25,"new-5,new-6":-6.5,"new-7,new-8":-30.0,"new-9,new-10":1.5,"new-11,new-12":2.5,"new-13,new-14":-1.0,"new-15,new-16":-4.75,"new-17,new-18":9.75,"new-19,new-20":-1.5,"new-21,new-22":65.75,"new-23,new-24":-1.75,"new-25,new-26":-2.5,"new-27,new-28":-2.25,"new-29,new-30":4.5,"new-31,new-32":-119.0,"new-33,new-34":2.25,"new-35,new-36":-89.0,"new-37,new-38":8.5,"new-39,new-40":-0.25,"new-41,new-42":-3.0,"new-43,new-44":-2.75,"new-45,new-46":-4.75,"new-47,new-48":22.75},"unit":"24 devices; random reference is mean of32seeds within each device; descriptive fixed-cohort contrast"},"uniform+workload minus no_probe":{"total_difference":18.25,"percent_difference":0.22928575915572585,"mean_device_difference":0.7604166666666666,"median_device_difference":4.125,"better_devices":6,"tie_devices":0,"worse_devices":18,"differences":{"new-1,new-2":7.75,"new-3,new-4":5.25,"new-5,new-6":12.5,"new-7,new-8":9.0,"new-9,new-10":14.75,"new-11,new-12":4.75,"new-13,new-14":2.25,"new-15,new-16":-4.0,"new-17,new-18":15.0,"new-19,new-20":2.5,"new-21,new-22":-12.75,"new-23,new-24":16.5,"new-25,new-26":6.75,"new-27,new-28":2.75,"new-29,new-30":6.5,"new-31,new-32":-41.5,"new-33,new-34":3.5,"new-35,new-36":-11.0,"new-37,new-38":-10.75,"new-39,new-40":10.75,"new-41,new-42":1.0,"new-43,new-44":1.25,"new-45,new-46":-35.0,"new-47,new-48":10.5},"unit":"24 devices; random reference is mean of32seeds within each device; descriptive fixed-cohort contrast"},"uniform+workload minus random":{"total_difference":-82.3046875,"percent_difference":-1.0211430404764235,"mean_device_difference":-3.4293619791666665,"median_device_difference":-2.02734375,"better_devices":15,"tie_devices":0,"worse_devices":9,"differences":{"new-1,new-2":-0.03125,"new-3,new-4":9.1171875,"new-5,new-6":1.015625,"new-7,new-8":-0.75,"new-9,new-10":7.7421875,"new-11,new-12":1.7578125,"new-13,new-14":-2.9296875,"new-15,new-16":-2.1328125,"new-17,new-18":2.8359375,"new-19,new-20":-3.03125,"new-21,new-22":-6.375,"new-23,new-24":4.1171875,"new-25,new-26":1.5859375,"new-27,new-28":-3.8046875,"new-29,new-30":-1.921875,"new-31,new-32":-32.71875,"new-33,new-34":-7.484375,"new-35,new-36":-6.2890625,"new-37,new-38":-5.1484375,"new-39,new-40":1.296875,"new-41,new-42":-7.6015625,"new-43,new-44":-2.9296875,"new-45,new-46":-34.5546875,"new-47,new-48":5.9296875},"unit":"24 devices; random reference is mean of32seeds within each device; descriptive fixed-cohort contrast","workload_below_random_seed_totals":29,"workload_minus_random_seed_range":[-277.0,20.75]},"uniform+workload minus EIG":{"total_difference":57.25,"percent_difference":0.7228079035414431,"mean_device_difference":2.3854166666666665,"median_device_difference":1.75,"better_devices":8,"tie_devices":2,"worse_devices":14,"differences":{"new-1,new-2":2.5,"new-3,new-4":-0.25,"new-5,new-6":7.75,"new-7,new-8":0.5,"new-9,new-10":10.0,"new-11,new-12":0.0,"new-13,new-14":1.5,"new-15,new-16":-0.5,"new-17,new-18":9.75,"new-19,new-20":2.5,"new-21,new-22":-4.0,"new-23,new-24":8.25,"new-25,new-26":2.0,"new-27,new-28":-6.0,"new-29,new-30":3.75,"new-31,new-32":9.5,"new-33,new-34":0.0,"new-35,new-36":-1.75,"new-37,new-38":6.5,"new-39,new-40":7.75,"new-41,new-42":-5.75,"new-43,new-44":-2.75,"new-45,new-46":-5.0,"new-47,new-48":11.0},"unit":"24 devices; random reference is mean of32seeds within each device; descriptive fixed-cohort contrast"}},"devices":{"AI_mix+no_probe":{"new-1,new-2":{"total_cost":302.0,"probe_cost":0,"execution_cost":302.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":42,"immediate_backup":20,"fallback_after_failure":2,"normal_observations":86,"wrong_seed_guards_refuted":1},"new-3,new-4":{"total_cost":315.75,"probe_cost":0,"execution_cost":315.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":39,"immediate_backup":24,"fallback_after_failure":1,"normal_observations":80,"wrong_seed_guards_refuted":1},"new-5,new-6":{"total_cost":212.25,"probe_cost":0,"execution_cost":212.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":59,"immediate_backup":1,"fallback_after_failure":4,"normal_observations":123,"wrong_seed_guards_refuted":2},"new-7,new-8":{"total_cost":286.5,"probe_cost":0,"execution_cost":286.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":44,"immediate_backup":20,"fallback_after_failure":0,"normal_observations":88,"wrong_seed_guards_refuted":0},"new-9,new-10":{"total_cost":295.25,"probe_cost":0,"execution_cost":295.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":45,"immediate_backup":19,"fallback_after_failure":0,"normal_observations":90,"wrong_seed_guards_refuted":0},"new-11,new-12":{"total_cost":331.75,"probe_cost":0,"execution_cost":331.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":35,"immediate_backup":28,"fallback_after_failure":1,"normal_observations":71,"wrong_seed_guards_refuted":1},"new-13,new-14":{"total_cost":208.0,"probe_cost":0,"execution_cost":208.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":58,"immediate_backup":3,"fallback_after_failure":3,"normal_observations":119,"wrong_seed_guards_refuted":1},"new-15,new-16":{"total_cost":488.25,"probe_cost":0,"execution_cost":488.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":6,"immediate_backup":57,"fallback_after_failure":1,"normal_observations":14,"wrong_seed_guards_refuted":1},"new-17,new-18":{"total_cost":394.25,"probe_cost":0,"execution_cost":394.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":26,"immediate_backup":32,"fallback_after_failure":6,"normal_observations":61,"wrong_seed_guards_refuted":2},"new-19,new-20":{"total_cost":455.25,"probe_cost":0,"execution_cost":455.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":11,"immediate_backup":53,"fallback_after_failure":0,"normal_observations":22,"wrong_seed_guards_refuted":0},"new-21,new-22":{"total_cost":287.25,"probe_cost":0,"execution_cost":287.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":45,"immediate_backup":18,"fallback_after_failure":1,"normal_observations":92,"wrong_seed_guards_refuted":1},"new-23,new-24":{"total_cost":388.25,"probe_cost":0,"execution_cost":388.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":25,"immediate_backup":39,"fallback_after_failure":0,"normal_observations":50,"wrong_seed_guards_refuted":0},"new-25,new-26":{"total_cost":430.25,"probe_cost":0,"execution_cost":430.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":17,"immediate_backup":47,"fallback_after_failure":0,"normal_observations":34,"wrong_seed_guards_refuted":0},"new-27,new-28":{"total_cost":332.0,"probe_cost":0,"execution_cost":332.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":35,"immediate_backup":27,"fallback_after_failure":2,"normal_observations":74,"wrong_seed_guards_refuted":1},"new-29,new-30":{"total_cost":390.5,"probe_cost":0,"execution_cost":390.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":27,"immediate_backup":35,"fallback_after_failure":2,"normal_observations":56,"wrong_seed_guards_refuted":1},"new-31,new-32":{"total_cost":408.0,"probe_cost":0,"execution_cost":408.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":22,"immediate_backup":39,"fallback_after_failure":3,"normal_observations":47,"wrong_seed_guards_refuted":1},"new-33,new-34":{"total_cost":197.25,"probe_cost":0,"execution_cost":197.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":61,"immediate_backup":1,"fallback_after_failure":2,"normal_observations":124,"wrong_seed_guards_refuted":1},"new-35,new-36":{"total_cost":281.25,"probe_cost":0,"execution_cost":281.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":45,"immediate_backup":19,"fallback_after_failure":0,"normal_observations":90,"wrong_seed_guards_refuted":0},"new-37,new-38":{"total_cost":473.75,"probe_cost":0,"execution_cost":473.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":9,"immediate_backup":52,"fallback_after_failure":3,"normal_observations":21,"wrong_seed_guards_refuted":1},"new-39,new-40":{"total_cost":366.0,"probe_cost":0,"execution_cost":366.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":29,"immediate_backup":35,"fallback_after_failure":0,"normal_observations":58,"wrong_seed_guards_refuted":0},"new-41,new-42":{"total_cost":424.0,"probe_cost":0,"execution_cost":424.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":19,"immediate_backup":44,"fallback_after_failure":1,"normal_observations":39,"wrong_seed_guards_refuted":0},"new-43,new-44":{"total_cost":515.5,"probe_cost":0,"execution_cost":515.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":0,"immediate_backup":63,"fallback_after_failure":1,"normal_observations":2,"wrong_seed_guards_refuted":1},"new-45,new-46":{"total_cost":420.75,"probe_cost":0,"execution_cost":420.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":19,"immediate_backup":45,"fallback_after_failure":0,"normal_observations":38,"wrong_seed_guards_refuted":0},"new-47,new-48":{"total_cost":296.25,"probe_cost":0,"execution_cost":296.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":44,"immediate_backup":20,"fallback_after_failure":0,"normal_observations":88,"wrong_seed_guards_refuted":0}},"AI_mix+workload":{"new-1,new-2":{"total_cost":312.25,"probe_cost":9.75,"execution_cost":302.5,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.75,"trial_n":4,"first_success":42,"immediate_backup":20,"fallback_after_failure":2,"normal_observations":86,"wrong_seed_guards_refuted":1},"new-3,new-4":{"total_cost":321.25,"probe_cost":9.0,"execution_cost":312.25,"reset_cost":1.0,"setup_cost":2.0,"query_cost":6.0,"trial_n":4,"first_success":39,"immediate_backup":25,"fallback_after_failure":0,"normal_observations":78,"wrong_seed_guards_refuted":1},"new-5,new-6":{"total_cost":204.0,"probe_cost":8.5,"execution_cost":195.5,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.5,"trial_n":4,"first_success":61,"immediate_backup":2,"fallback_after_failure":1,"normal_observations":123,"wrong_seed_guards_refuted":2},"new-7,new-8":{"total_cost":266.25,"probe_cost":7.0,"execution_cost":259.25,"reset_cost":1.0,"setup_cost":0,"query_cost":6.0,"trial_n":4,"first_success":49,"immediate_backup":15,"fallback_after_failure":0,"normal_observations":98,"wrong_seed_guards_refuted":1},"new-9,new-10":{"total_cost":251.5,"probe_cost":7.75,"execution_cost":243.75,"reset_cost":1.0,"setup_cost":1.25,"query_cost":5.5,"trial_n":4,"first_success":54,"immediate_backup":10,"fallback_after_failure":0,"normal_observations":108,"wrong_seed_guards_refuted":1},"new-11,new-12":{"total_cost":342.75,"probe_cost":11.0,"execution_cost":331.75,"reset_cost":1.0,"setup_cost":4.0,"query_cost":6.0,"trial_n":4,"first_success":35,"immediate_backup":28,"fallback_after_failure":1,"normal_observations":71,"wrong_seed_guards_refuted":1},"new-13,new-14":{"total_cost":214.0,"probe_cost":7.5,"execution_cost":206.5,"reset_cost":1.0,"setup_cost":1.0,"query_cost":5.5,"trial_n":4,"first_success":58,"immediate_backup":4,"fallback_after_failure":2,"normal_observations":118,"wrong_seed_guards_refuted":1},"new-15,new-16":{"total_cost":469.0,"probe_cost":12.25,"execution_cost":456.75,"reset_cost":1.0,"setup_cost":4.5,"query_cost":6.75,"trial_n":4,"first_success":13,"immediate_backup":48,"fallback_after_failure":3,"normal_observations":29,"wrong_seed_guards_refuted":2},"new-17,new-18":{"total_cost":377.25,"probe_cost":11.75,"execution_cost":365.5,"reset_cost":1.0,"setup_cost":5.0,"query_cost":5.75,"trial_n":4,"first_success":31,"immediate_backup":29,"fallback_after_failure":4,"normal_observations":67,"wrong_seed_guards_refuted":2},"new-19,new-20":{"total_cost":462.75,"probe_cost":7.5,"execution_cost":455.25,"reset_cost":1.0,"setup_cost":1.25,"query_cost":5.25,"trial_n":4,"first_success":11,"immediate_backup":53,"fallback_after_failure":0,"normal_observations":22,"wrong_seed_guards_refuted":0},"new-21,new-22":{"total_cost":290.5,"probe_cost":11.5,"execution_cost":279.0,"reset_cost":1.0,"setup_cost":5.0,"query_cost":5.5,"trial_n":4,"first_success":46,"immediate_backup":18,"fallback_after_failure":0,"normal_observations":92,"wrong_seed_guards_refuted":1},"new-23,new-24":{"total_cost":396.0,"probe_cost":7.75,"execution_cost":388.25,"reset_cost":1.0,"setup_cost":1.25,"query_cost":5.5,"trial_n":4,"first_success":25,"immediate_backup":39,"fallback_after_failure":0,"normal_observations":50,"wrong_seed_guards_refuted":0},"new-25,new-26":{"total_cost":340.25,"probe_cost":12.25,"execution_cost":328.0,"reset_cost":1.0,"setup_cost":5.0,"query_cost":6.25,"trial_n":4,"first_success":37,"immediate_backup":27,"fallback_after_failure":0,"normal_observations":74,"wrong_seed_guards_refuted":1},"new-27,new-28":{"total_cost":338.5,"probe_cost":9.0,"execution_cost":329.5,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.0,"trial_n":4,"first_success":35,"immediate_backup":28,"fallback_after_failure":1,"normal_observations":72,"wrong_seed_guards_refuted":1},"new-29,new-30":{"total_cost":398.25,"probe_cost":9.5,"execution_cost":388.75,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.0,"trial_n":4,"first_success":27,"immediate_backup":36,"fallback_after_failure":1,"normal_observations":55,"wrong_seed_guards_refuted":1},"new-31,new-32":{"total_cost":293.75,"probe_cost":9.75,"execution_cost":284.0,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.75,"trial_n":4,"first_success":45,"immediate_backup":16,"fallback_after_failure":3,"normal_observations":93,"wrong_seed_guards_refuted":2},"new-33,new-34":{"total_cost":194.25,"probe_cost":7.0,"execution_cost":187.25,"reset_cost":1.0,"setup_cost":1.0,"query_cost":5.0,"trial_n":4,"first_success":62,"immediate_backup":1,"fallback_after_failure":1,"normal_observations":125,"wrong_seed_guards_refuted":1},"new-35,new-36":{"total_cost":202.25,"probe_cost":6.5,"execution_cost":195.75,"reset_cost":1.0,"setup_cost":0,"query_cost":5.5,"trial_n":4,"first_success":61,"immediate_backup":3,"fallback_after_failure":0,"normal_observations":122,"wrong_seed_guards_refuted":1},"new-37,new-38":{"total_cost":436.25,"probe_cost":13.25,"execution_cost":423.0,"reset_cost":1.0,"setup_cost":6.0,"query_cost":6.25,"trial_n":4,"first_success":20,"immediate_backup":41,"fallback_after_failure":3,"normal_observations":43,"wrong_seed_guards_refuted":2},"new-39,new-40":{"total_cost":375.0,"probe_cost":9.25,"execution_cost":365.75,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.25,"trial_n":4,"first_success":29,"immediate_backup":35,"fallback_after_failure":0,"normal_observations":58,"wrong_seed_guards_refuted":0},"new-41,new-42":{"total_cost":429.5,"probe_cost":7.0,"execution_cost":422.5,"reset_cost":1.0,"setup_cost":0,"query_cost":6.0,"trial_n":4,"first_success":19,"immediate_backup":45,"fallback_after_failure":0,"normal_observations":38,"wrong_seed_guards_refuted":0},"new-43,new-44":{"total_cost":527.25,"probe_cost":9.25,"execution_cost":518.0,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.75,"trial_n":4,"first_success":0,"immediate_backup":62,"fallback_after_failure":2,"normal_observations":4,"wrong_seed_guards_refuted":2},"new-45,new-46":{"total_cost":321.0,"probe_cost":11.25,"execution_cost":309.75,"reset_cost":1.0,"setup_cost":4.5,"query_cost":5.75,"trial_n":4,"first_success":42,"immediate_backup":22,"fallback_after_failure":0,"normal_observations":84,"wrong_seed_guards_refuted":1},"new-47,new-48":{"total_cost":305.5,"probe_cost":9.25,"execution_cost":296.25,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.75,"trial_n":4,"first_success":44,"immediate_backup":20,"fallback_after_failure":0,"normal_observations":88,"wrong_seed_guards_refuted":0}},"AI_mix+EIG":{"new-1,new-2":{"total_cost":307.5,"probe_cost":7.75,"execution_cost":299.75,"reset_cost":1.0,"setup_cost":1.0,"query_cost":5.75,"trial_n":4,"first_success":42,"immediate_backup":22,"fallback_after_failure":0,"normal_observations":84,"wrong_seed_guards_refuted":1},"new-3,new-4":{"total_cost":321.5,"probe_cost":9.25,"execution_cost":312.25,"reset_cost":1.0,"setup_cost":2.0,"query_cost":6.25,"trial_n":4,"first_success":39,"immediate_backup":25,"fallback_after_failure":0,"normal_observations":78,"wrong_seed_guards_refuted":1},"new-5,new-6":{"total_cost":210.5,"probe_cost":7.0,"execution_cost":203.5,"reset_cost":1.0,"setup_cost":0,"query_cost":6.0,"trial_n":4,"first_success":60,"immediate_backup":2,"fallback_after_failure":2,"normal_observations":123,"wrong_seed_guards_refuted":2},"new-7,new-8":{"total_cost":296.25,"probe_cost":9.75,"execution_cost":286.5,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.75,"trial_n":4,"first_success":44,"immediate_backup":20,"fallback_after_failure":0,"normal_observations":88,"wrong_seed_guards_refuted":0},"new-9,new-10":{"total_cost":250.0,"probe_cost":6.5,"execution_cost":243.5,"reset_cost":1.0,"setup_cost":0,"query_cost":5.5,"trial_n":4,"first_success":54,"immediate_backup":10,"fallback_after_failure":0,"normal_observations":108,"wrong_seed_guards_refuted":1},"new-11,new-12":{"total_cost":340.25,"probe_cost":8.5,"execution_cost":331.75,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.5,"trial_n":4,"first_success":35,"immediate_backup":28,"fallback_after_failure":1,"normal_observations":71,"wrong_seed_guards_refuted":1},"new-13,new-14":{"total_cost":215.0,"probe_cost":8.5,"execution_cost":206.5,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.5,"trial_n":4,"first_success":58,"immediate_backup":4,"fallback_after_failure":2,"normal_observations":118,"wrong_seed_guards_refuted":1},"new-15,new-16":{"total_cost":473.75,"probe_cost":10.5,"execution_cost":463.25,"reset_cost":1.0,"setup_cost":3.0,"query_cost":6.5,"trial_n":4,"first_success":13,"immediate_backup":46,"fallback_after_failure":5,"normal_observations":33,"wrong_seed_guards_refuted":2},"new-17,new-18":{"total_cost":367.5,"probe_cost":8.0,"execution_cost":359.5,"reset_cost":1.0,"setup_cost":1.25,"query_cost":5.75,"trial_n":4,"first_success":31,"immediate_backup":32,"fallback_after_failure":1,"normal_observations":63,"wrong_seed_guards_refuted":2},"new-19,new-20":{"total_cost":464.25,"probe_cost":9.0,"execution_cost":455.25,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.5,"trial_n":4,"first_success":11,"immediate_backup":53,"fallback_after_failure":0,"normal_observations":22,"wrong_seed_guards_refuted":0},"new-21,new-22":{"total_cost":224.75,"probe_cost":9.25,"execution_cost":215.5,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.75,"trial_n":4,"first_success":58,"immediate_backup":5,"fallback_after_failure":1,"normal_observations":118,"wrong_seed_guards_refuted":2},"new-23,new-24":{"total_cost":397.75,"probe_cost":9.5,"execution_cost":388.25,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.0,"trial_n":4,"first_success":25,"immediate_backup":39,"fallback_after_failure":0,"normal_observations":50,"wrong_seed_guards_refuted":0},"new-25,new-26":{"total_cost":342.75,"probe_cost":9.5,"execution_cost":333.25,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.0,"trial_n":4,"first_success":37,"immediate_backup":25,"fallback_after_failure":2,"normal_observations":78,"wrong_seed_guards_refuted":1},"new-27,new-28":{"total_cost":340.75,"probe_cost":8.75,"execution_cost":332.0,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.75,"trial_n":4,"first_success":35,"immediate_backup":27,"fallback_after_failure":2,"normal_observations":74,"wrong_seed_guards_refuted":1},"new-29,new-30":{"total_cost":393.75,"probe_cost":6.75,"execution_cost":387.0,"reset_cost":1.0,"setup_cost":0,"query_cost":5.75,"trial_n":4,"first_success":27,"immediate_backup":37,"fallback_after_failure":0,"normal_observations":54,"wrong_seed_guards_refuted":1},"new-31,new-32":{"total_cost":412.75,"probe_cost":8.0,"execution_cost":404.75,"reset_cost":1.0,"setup_cost":1.0,"query_cost":6.0,"trial_n":4,"first_success":22,"immediate_backup":41,"fallback_after_failure":1,"normal_observations":45,"wrong_seed_guards_refuted":1},"new-33,new-34":{"total_cost":192.0,"probe_cost":7.75,"execution_cost":184.25,"reset_cost":1.0,"setup_cost":1.0,"query_cost":5.75,"trial_n":4,"first_success":63,"immediate_backup":0,"fallback_after_failure":1,"normal_observations":127,"wrong_seed_guards_refuted":2},"new-35,new-36":{"total_cost":291.25,"probe_cost":11.0,"execution_cost":280.25,"reset_cost":1.0,"setup_cost":4.5,"query_cost":5.5,"trial_n":4,"first_success":45,"immediate_backup":19,"fallback_after_failure":0,"normal_observations":90,"wrong_seed_guards_refuted":0},"new-37,new-38":{"total_cost":427.75,"probe_cost":15.75,"execution_cost":412.0,"reset_cost":1.0,"setup_cost":8.0,"query_cost":6.75,"trial_n":4,"first_success":22,"immediate_backup":40,"fallback_after_failure":2,"normal_observations":46,"wrong_seed_guards_refuted":2},"new-39,new-40":{"total_cost":375.25,"probe_cost":9.5,"execution_cost":365.75,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.5,"trial_n":4,"first_success":29,"immediate_backup":35,"fallback_after_failure":0,"normal_observations":58,"wrong_seed_guards_refuted":0},"new-41,new-42":{"total_cost":432.5,"probe_cost":10.0,"execution_cost":422.5,"reset_cost":1.0,"setup_cost":3.0,"query_cost":6.0,"trial_n":4,"first_success":19,"immediate_backup":45,"fallback_after_failure":0,"normal_observations":38,"wrong_seed_guards_refuted":0},"new-43,new-44":{"total_cost":530.0,"probe_cost":6.5,"execution_cost":523.5,"reset_cost":1.0,"setup_cost":0,"query_cost":5.5,"trial_n":4,"first_success":0,"immediate_backup":60,"fallback_after_failure":4,"normal_observations":8,"wrong_seed_guards_refuted":2},"new-45,new-46":{"total_cost":325.75,"probe_cost":13.25,"execution_cost":312.5,"reset_cost":1.0,"setup_cost":6.0,"query_cost":6.25,"trial_n":4,"first_success":42,"immediate_backup":21,"fallback_after_failure":1,"normal_observations":86,"wrong_seed_guards_refuted":1},"new-47,new-48":{"total_cost":282.75,"probe_cost":7.75,"execution_cost":275.0,"reset_cost":1.0,"setup_cost":1.25,"query_cost":5.5,"trial_n":4,"first_success":48,"immediate_backup":15,"fallback_after_failure":1,"normal_observations":97,"wrong_seed_guards_refuted":1}},"AI_mix+random":{"new-1,new-2":{"total_cost":310.59375,"probe_cost":8.828125,"execution_cost":301.765625,"reset_cost":1.0,"setup_cost":1.75,"query_cost":6.078125,"trial_n":4,"first_success":42,"immediate_backup":20.40625,"fallback_after_failure":1.59375,"normal_observations":85.59375,"wrong_seed_guards_refuted":1},"new-3,new-4":{"total_cost":314.640625,"probe_cost":8.90625,"execution_cost":305.734375,"reset_cost":1.0,"setup_cost":1.71875,"query_cost":6.1875,"trial_n":4,"first_success":40.75,"immediate_backup":22.6875,"fallback_after_failure":0.5625,"normal_observations":82.625,"wrong_seed_guards_refuted":1.4375},"new-5,new-6":{"total_cost":214.0,"probe_cost":9.03125,"execution_cost":204.96875,"reset_cost":1.0,"setup_cost":2.0625,"query_cost":5.96875,"trial_n":4,"first_success":60.25,"immediate_backup":0.8125,"fallback_after_failure":2.9375,"normal_observations":124.3125,"wrong_seed_guards_refuted":2},"new-7,new-8":{"total_cost":292.734375,"probe_cost":10.3515625,"execution_cost":282.3828125,"reset_cost":1.0,"setup_cost":3.3671875,"query_cost":5.984375,"trial_n":4,"first_success":44.78125,"immediate_backup":19.125,"fallback_after_failure":0.09375,"normal_observations":89.65625,"wrong_seed_guards_refuted":0.15625},"new-9,new-10":{"total_cost":269.75,"probe_cost":9.8125,"execution_cost":259.9375,"reset_cost":1.0,"setup_cost":2.734375,"query_cost":6.078125,"trial_n":4,"first_success":51.34375,"immediate_backup":12.15625,"fallback_after_failure":0.5,"normal_observations":103.34375,"wrong_seed_guards_refuted":0.78125},"new-11,new-12":{"total_cost":340.78125,"probe_cost":9.21875,"execution_cost":331.5625,"reset_cost":1.0,"setup_cost":2.15625,"query_cost":6.0625,"trial_n":4,"first_success":35,"immediate_backup":28.125,"fallback_after_failure":0.875,"normal_observations":70.875,"wrong_seed_guards_refuted":1},"new-13,new-14":{"total_cost":216.015625,"probe_cost":9.171875,"execution_cost":206.84375,"reset_cost":1.0,"setup_cost":2.09375,"query_cost":6.078125,"trial_n":4,"first_success":58,"immediate_backup":3.65625,"fallback_after_failure":2.34375,"normal_observations":118.34375,"wrong_seed_guards_refuted":1},"new-15,new-16":{"total_cost":486.828125,"probe_cost":9.578125,"execution_cost":477.25,"reset_cost":1.0,"setup_cost":2.484375,"query_cost":6.09375,"trial_n":4,"first_success":9.09375,"immediate_backup":52.375,"fallback_after_failure":2.53125,"normal_observations":22.34375,"wrong_seed_guards_refuted":1.46875},"new-17,new-18":{"total_cost":385.9296875,"probe_cost":9.546875,"execution_cost":376.3828125,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.046875,"trial_n":4,"first_success":28.65625,"immediate_backup":31.65625,"fallback_after_failure":3.6875,"normal_observations":62.4375,"wrong_seed_guards_refuted":2},"new-19,new-20":{"total_cost":464.8125,"probe_cost":9.5625,"execution_cost":455.25,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.0625,"trial_n":4,"first_success":11,"immediate_backup":53,"fallback_after_failure":0,"normal_observations":22,"wrong_seed_guards_refuted":0},"new-21,new-22":{"total_cost":247.046875,"probe_cost":9.546875,"execution_cost":237.5,"reset_cost":1.0,"setup_cost":2.6953125,"query_cost":5.8515625,"trial_n":4,"first_success":53.8125,"immediate_backup":9.15625,"fallback_after_failure":1.03125,"normal_observations":109.4375,"wrong_seed_guards_refuted":1.6875},"new-23,new-24":{"total_cost":393.5234375,"probe_cost":9.5390625,"execution_cost":383.984375,"reset_cost":1.0,"setup_cost":2.4609375,"query_cost":6.078125,"trial_n":4,"first_success":25.84375,"immediate_backup":38.03125,"fallback_after_failure":0.125,"normal_observations":51.8125,"wrong_seed_guards_refuted":0.09375},"new-25,new-26":{"total_cost":396.0859375,"probe_cost":9.6015625,"execution_cost":386.484375,"reset_cost":1.0,"setup_cost":2.65625,"query_cost":5.9453125,"trial_n":4,"first_success":25.75,"immediate_backup":37.84375,"fallback_after_failure":0.40625,"normal_observations":52.3125,"wrong_seed_guards_refuted":0.4375},"new-27,new-28":{"total_cost":339.453125,"probe_cost":9.0234375,"execution_cost":330.4296875,"reset_cost":1.0,"setup_cost":2.0625,"query_cost":5.9609375,"trial_n":4,"first_success":35,"immediate_backup":27.625,"fallback_after_failure":1.375,"normal_observations":72.75,"wrong_seed_guards_refuted":1},"new-29,new-30":{"total_cost":399.2578125,"probe_cost":9.5234375,"execution_cost":389.734375,"reset_cost":1.0,"setup_cost":2.421875,"query_cost":6.1015625,"trial_n":4,"first_success":27,"immediate_backup":35.4375,"fallback_after_failure":1.5625,"normal_observations":55.5625,"wrong_seed_guards_refuted":1},"new-31,new-32":{"total_cost":369.6484375,"probe_cost":8.921875,"execution_cost":360.7265625,"reset_cost":1.0,"setup_cost":1.78125,"query_cost":6.140625,"trial_n":4,"first_success":30.5625,"immediate_backup":31.25,"fallback_after_failure":2.1875,"normal_observations":63.375,"wrong_seed_guards_refuted":1.375},"new-33,new-34":{"total_cost":198.1171875,"probe_cost":8.9609375,"execution_cost":189.15625,"reset_cost":1.0,"setup_cost":1.84375,"query_cost":6.1171875,"trial_n":4,"first_success":62.21875,"immediate_backup":0.375,"fallback_after_failure":1.40625,"normal_observations":125.84375,"wrong_seed_guards_refuted":1.46875},"new-35,new-36":{"total_cost":246.5546875,"probe_cost":9.640625,"execution_cost":236.9140625,"reset_cost":1.0,"setup_cost":2.6953125,"query_cost":5.9453125,"trial_n":4,"first_success":53.25,"immediate_backup":10.75,"fallback_after_failure":0,"normal_observations":106.5,"wrong_seed_guards_refuted":0.53125},"new-37,new-38":{"total_cost":457.8984375,"probe_cost":11.4296875,"execution_cost":446.46875,"reset_cost":1.0,"setup_cost":4.3046875,"query_cost":6.125,"trial_n":4,"first_success":14.625,"immediate_backup":47.59375,"fallback_after_failure":1.78125,"normal_observations":31.4375,"wrong_seed_guards_refuted":1.4375},"new-39,new-40":{"total_cost":374.75,"probe_cost":8.875,"execution_cost":365.875,"reset_cost":1.0,"setup_cost":1.84375,"query_cost":6.03125,"trial_n":4,"first_success":29,"immediate_backup":35,"fallback_after_failure":0,"normal_observations":58,"wrong_seed_guards_refuted":0},"new-41,new-42":{"total_cost":432.6484375,"probe_cost":10.0078125,"execution_cost":422.640625,"reset_cost":1.0,"setup_cost":3.046875,"query_cost":5.9609375,"trial_n":4,"first_success":19,"immediate_backup":44.90625,"fallback_after_failure":0.09375,"normal_observations":38.09375,"wrong_seed_guards_refuted":0},"new-43,new-44":{"total_cost":526.8984375,"probe_cost":9.5390625,"execution_cost":517.359375,"reset_cost":1.0,"setup_cost":2.421875,"query_cost":6.1171875,"trial_n":4,"first_success":0,"immediate_backup":62.25,"fallback_after_failure":1.75,"normal_observations":3.5,"wrong_seed_guards_refuted":1.6875},"new-45,new-46":{"total_cost":367.5625,"probe_cost":9.921875,"execution_cost":357.640625,"reset_cost":1.0,"setup_cost":2.796875,"query_cost":6.125,"trial_n":4,"first_success":32.4375,"immediate_backup":30.84375,"fallback_after_failure":0.71875,"normal_observations":65.90625,"wrong_seed_guards_refuted":0.78125},"new-47,new-48":{"total_cost":301.4375,"probe_cost":9.5546875,"execution_cost":291.8828125,"reset_cost":1.0,"setup_cost":2.4609375,"query_cost":6.09375,"trial_n":4,"first_success":44.75,"immediate_backup":19.1875,"fallback_after_failure":0.0625,"normal_observations":89.5625,"wrong_seed_guards_refuted":0.1875}},"uniform+no_probe":{"new-1,new-2":{"total_cost":304.5,"probe_cost":0,"execution_cost":304.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":42,"immediate_backup":19,"fallback_after_failure":3,"normal_observations":88,"wrong_seed_guards_refuted":1},"new-3,new-4":{"total_cost":316.5,"probe_cost":0,"execution_cost":316.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":39,"immediate_backup":24,"fallback_after_failure":1,"normal_observations":80,"wrong_seed_guards_refuted":1},"new-5,new-6":{"total_cost":200.5,"probe_cost":0,"execution_cost":200.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":61,"immediate_backup":0,"fallback_after_failure":3,"normal_observations":126,"wrong_seed_guards_refuted":2},"new-7,new-8":{"total_cost":261.25,"probe_cost":0,"execution_cost":261.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":49,"immediate_backup":14,"fallback_after_failure":1,"normal_observations":99,"wrong_seed_guards_refuted":1},"new-9,new-10":{"total_cost":248.75,"probe_cost":0,"execution_cost":248.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":54,"immediate_backup":8,"fallback_after_failure":2,"normal_observations":111,"wrong_seed_guards_refuted":1},"new-11,new-12":{"total_cost":342.75,"probe_cost":0,"execution_cost":342.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":35,"immediate_backup":24,"fallback_after_failure":5,"normal_observations":78,"wrong_seed_guards_refuted":1},"new-13,new-14":{"total_cost":214.25,"probe_cost":0,"execution_cost":214.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":58,"immediate_backup":1,"fallback_after_failure":5,"normal_observations":123,"wrong_seed_guards_refuted":1},"new-15,new-16":{"total_cost":477.25,"probe_cost":0,"execution_cost":477.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":9,"immediate_backup":52,"fallback_after_failure":3,"normal_observations":22,"wrong_seed_guards_refuted":2},"new-17,new-18":{"total_cost":362.25,"probe_cost":0,"execution_cost":362.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":31,"immediate_backup":30,"fallback_after_failure":3,"normal_observations":65,"wrong_seed_guards_refuted":2},"new-19,new-20":{"total_cost":468.75,"probe_cost":0,"execution_cost":468.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":11,"immediate_backup":46,"fallback_after_failure":7,"normal_observations":31,"wrong_seed_guards_refuted":0},"new-21,new-22":{"total_cost":233.5,"probe_cost":0,"execution_cost":233.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":55,"immediate_backup":7,"fallback_after_failure":2,"normal_observations":113,"wrong_seed_guards_refuted":2},"new-23,new-24":{"total_cost":343.5,"probe_cost":0,"execution_cost":343.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":34,"immediate_backup":28,"fallback_after_failure":2,"normal_observations":70,"wrong_seed_guards_refuted":1},"new-25,new-26":{"total_cost":340.25,"probe_cost":0,"execution_cost":340.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":37,"immediate_backup":21,"fallback_after_failure":6,"normal_observations":83,"wrong_seed_guards_refuted":1},"new-27,new-28":{"total_cost":335.5,"probe_cost":0,"execution_cost":335.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":35,"immediate_backup":25,"fallback_after_failure":4,"normal_observations":76,"wrong_seed_guards_refuted":1},"new-29,new-30":{"total_cost":396.25,"probe_cost":0,"execution_cost":396.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":27,"immediate_backup":33,"fallback_after_failure":4,"normal_observations":60,"wrong_seed_guards_refuted":1},"new-31,new-32":{"total_cost":340.5,"probe_cost":0,"execution_cost":340.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":35,"immediate_backup":25,"fallback_after_failure":4,"normal_observations":75,"wrong_seed_guards_refuted":2},"new-33,new-34":{"total_cost":183.75,"probe_cost":0,"execution_cost":183.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":63,"immediate_backup":0,"fallback_after_failure":1,"normal_observations":127,"wrong_seed_guards_refuted":2},"new-35,new-36":{"total_cost":217.0,"probe_cost":0,"execution_cost":217.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":58,"immediate_backup":6,"fallback_after_failure":0,"normal_observations":116,"wrong_seed_guards_refuted":1},"new-37,new-38":{"total_cost":445.0,"probe_cost":0,"execution_cost":445.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":16,"immediate_backup":44,"fallback_after_failure":4,"normal_observations":37,"wrong_seed_guards_refuted":2},"new-39,new-40":{"total_cost":372.75,"probe_cost":0,"execution_cost":372.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":29,"immediate_backup":31,"fallback_after_failure":4,"normal_observations":63,"wrong_seed_guards_refuted":0},"new-41,new-42":{"total_cost":431.75,"probe_cost":0,"execution_cost":431.75,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":19,"immediate_backup":39,"fallback_after_failure":6,"normal_observations":44,"wrong_seed_guards_refuted":0},"new-43,new-44":{"total_cost":523.0,"probe_cost":0,"execution_cost":523.0,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":0,"immediate_backup":60,"fallback_after_failure":4,"normal_observations":8,"wrong_seed_guards_refuted":2},"new-45,new-46":{"total_cost":314.5,"probe_cost":0,"execution_cost":314.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":43,"immediate_backup":17,"fallback_after_failure":4,"normal_observations":92,"wrong_seed_guards_refuted":2},"new-47,new-48":{"total_cost":285.5,"probe_cost":0,"execution_cost":285.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":46,"immediate_backup":17,"fallback_after_failure":1,"normal_observations":93,"wrong_seed_guards_refuted":1}},"uniform+workload":{"new-1,new-2":{"total_cost":312.25,"probe_cost":9.75,"execution_cost":302.5,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.75,"trial_n":4,"first_success":42,"immediate_backup":20,"fallback_after_failure":2,"normal_observations":86,"wrong_seed_guards_refuted":1},"new-3,new-4":{"total_cost":321.75,"probe_cost":9.0,"execution_cost":312.75,"reset_cost":1.0,"setup_cost":2.0,"query_cost":6.0,"trial_n":4,"first_success":39,"immediate_backup":25,"fallback_after_failure":0,"normal_observations":78,"wrong_seed_guards_refuted":1},"new-5,new-6":{"total_cost":213.0,"probe_cost":7.75,"execution_cost":205.25,"reset_cost":1.0,"setup_cost":1.0,"query_cost":5.75,"trial_n":4,"first_success":60,"immediate_backup":2,"fallback_after_failure":2,"normal_observations":122,"wrong_seed_guards_refuted":2},"new-7,new-8":{"total_cost":270.25,"probe_cost":9.0,"execution_cost":261.25,"reset_cost":1.0,"setup_cost":1.5,"query_cost":6.5,"trial_n":4,"first_success":49,"immediate_backup":14,"fallback_after_failure":1,"normal_observations":99,"wrong_seed_guards_refuted":1},"new-9,new-10":{"total_cost":263.5,"probe_cost":11.0,"execution_cost":252.5,"reset_cost":1.0,"setup_cost":3.75,"query_cost":6.25,"trial_n":4,"first_success":53,"immediate_backup":10,"fallback_after_failure":1,"normal_observations":107,"wrong_seed_guards_refuted":1},"new-11,new-12":{"total_cost":347.5,"probe_cost":11.0,"execution_cost":336.5,"reset_cost":1.0,"setup_cost":4.0,"query_cost":6.0,"trial_n":4,"first_success":35,"immediate_backup":26,"fallback_after_failure":3,"normal_observations":74,"wrong_seed_guards_refuted":1},"new-13,new-14":{"total_cost":216.5,"probe_cost":8.5,"execution_cost":208.0,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.5,"trial_n":4,"first_success":58,"immediate_backup":3,"fallback_after_failure":3,"normal_observations":119,"wrong_seed_guards_refuted":1},"new-15,new-16":{"total_cost":473.25,"probe_cost":13.5,"execution_cost":459.75,"reset_cost":1.0,"setup_cost":6.0,"query_cost":6.5,"trial_n":4,"first_success":13,"immediate_backup":47,"fallback_after_failure":4,"normal_observations":31,"wrong_seed_guards_refuted":2},"new-17,new-18":{"total_cost":377.25,"probe_cost":11.75,"execution_cost":365.5,"reset_cost":1.0,"setup_cost":5.0,"query_cost":5.75,"trial_n":4,"first_success":31,"immediate_backup":29,"fallback_after_failure":4,"normal_observations":67,"wrong_seed_guards_refuted":2},"new-19,new-20":{"total_cost":471.25,"probe_cost":6.5,"execution_cost":464.75,"reset_cost":1.0,"setup_cost":0,"query_cost":5.5,"trial_n":4,"first_success":11,"immediate_backup":49,"fallback_after_failure":4,"normal_observations":28,"wrong_seed_guards_refuted":0},"new-21,new-22":{"total_cost":220.75,"probe_cost":10.5,"execution_cost":210.25,"reset_cost":1.0,"setup_cost":3.75,"query_cost":5.75,"trial_n":4,"first_success":58,"immediate_backup":6,"fallback_after_failure":0,"normal_observations":116,"wrong_seed_guards_refuted":2},"new-23,new-24":{"total_cost":360.0,"probe_cost":6.75,"execution_cost":353.25,"reset_cost":1.0,"setup_cost":0,"query_cost":5.75,"trial_n":4,"first_success":32,"immediate_backup":31,"fallback_after_failure":1,"normal_observations":65,"wrong_seed_guards_refuted":1},"new-25,new-26":{"total_cost":347.0,"probe_cost":11.75,"execution_cost":335.25,"reset_cost":1.0,"setup_cost":5.0,"query_cost":5.75,"trial_n":4,"first_success":37,"immediate_backup":23,"fallback_after_failure":4,"normal_observations":79,"wrong_seed_guards_refuted":1},"new-27,new-28":{"total_cost":338.25,"probe_cost":9.75,"execution_cost":328.5,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.75,"trial_n":4,"first_success":35,"immediate_backup":28,"fallback_after_failure":1,"normal_observations":71,"wrong_seed_guards_refuted":1},"new-29,new-30":{"total_cost":402.75,"probe_cost":12.25,"execution_cost":390.5,"reset_cost":1.0,"setup_cost":5.0,"query_cost":6.25,"trial_n":4,"first_success":27,"immediate_backup":35,"fallback_after_failure":2,"normal_observations":56,"wrong_seed_guards_refuted":1},"new-31,new-32":{"total_cost":299.0,"probe_cost":9.75,"execution_cost":289.25,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.75,"trial_n":4,"first_success":44,"immediate_backup":17,"fallback_after_failure":3,"normal_observations":91,"wrong_seed_guards_refuted":2},"new-33,new-34":{"total_cost":187.25,"probe_cost":8.0,"execution_cost":179.25,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.0,"trial_n":4,"first_success":63,"immediate_backup":0,"fallback_after_failure":1,"normal_observations":127,"wrong_seed_guards_refuted":2},"new-35,new-36":{"total_cost":206.0,"probe_cost":7.5,"execution_cost":198.5,"reset_cost":1.0,"setup_cost":1.25,"query_cost":5.25,"trial_n":4,"first_success":61,"immediate_backup":3,"fallback_after_failure":0,"normal_observations":122,"wrong_seed_guards_refuted":1},"new-37,new-38":{"total_cost":434.25,"probe_cost":11.25,"execution_cost":423.0,"reset_cost":1.0,"setup_cost":3.75,"query_cost":6.5,"trial_n":4,"first_success":20,"immediate_backup":41,"fallback_after_failure":3,"normal_observations":43,"wrong_seed_guards_refuted":2},"new-39,new-40":{"total_cost":383.5,"probe_cost":10.25,"execution_cost":373.25,"reset_cost":1.0,"setup_cost":4.0,"query_cost":5.25,"trial_n":4,"first_success":29,"immediate_backup":31,"fallback_after_failure":4,"normal_observations":63,"wrong_seed_guards_refuted":0},"new-41,new-42":{"total_cost":432.75,"probe_cost":7.25,"execution_cost":425.5,"reset_cost":1.0,"setup_cost":0,"query_cost":6.25,"trial_n":4,"first_success":19,"immediate_backup":43,"fallback_after_failure":2,"normal_observations":40,"wrong_seed_guards_refuted":0},"new-43,new-44":{"total_cost":524.25,"probe_cost":12.25,"execution_cost":512.0,"reset_cost":1.0,"setup_cost":5.0,"query_cost":6.25,"trial_n":4,"first_success":0,"immediate_backup":64,"fallback_after_failure":0,"normal_observations":0,"wrong_seed_guards_refuted":1},"new-45,new-46":{"total_cost":279.5,"probe_cost":11.25,"execution_cost":268.25,"reset_cost":1.0,"setup_cost":4.5,"query_cost":5.75,"trial_n":4,"first_success":51,"immediate_backup":11,"fallback_after_failure":2,"normal_observations":104,"wrong_seed_guards_refuted":2},"new-47,new-48":{"total_cost":296.0,"probe_cost":10.5,"execution_cost":285.5,"reset_cost":1.0,"setup_cost":3.75,"query_cost":5.75,"trial_n":4,"first_success":46,"immediate_backup":18,"fallback_after_failure":0,"normal_observations":92,"wrong_seed_guards_refuted":1}},"uniform+EIG":{"new-1,new-2":{"total_cost":309.75,"probe_cost":7.75,"execution_cost":302.0,"reset_cost":1.0,"setup_cost":1.0,"query_cost":5.75,"trial_n":4,"first_success":42,"immediate_backup":21,"fallback_after_failure":1,"normal_observations":86,"wrong_seed_guards_refuted":1},"new-3,new-4":{"total_cost":322.0,"probe_cost":9.25,"execution_cost":312.75,"reset_cost":1.0,"setup_cost":2.0,"query_cost":6.25,"trial_n":4,"first_success":39,"immediate_backup":25,"fallback_after_failure":0,"normal_observations":78,"wrong_seed_guards_refuted":1},"new-5,new-6":{"total_cost":205.25,"probe_cost":9.0,"execution_cost":196.25,"reset_cost":1.0,"setup_cost":2.0,"query_cost":6.0,"trial_n":4,"first_success":61,"immediate_backup":2,"fallback_after_failure":1,"normal_observations":123,"wrong_seed_guards_refuted":2},"new-7,new-8":{"total_cost":269.75,"probe_cost":9.75,"execution_cost":260.0,"reset_cost":1.0,"setup_cost":3.0,"query_cost":5.75,"trial_n":4,"first_success":49,"immediate_backup":15,"fallback_after_failure":0,"normal_observations":98,"wrong_seed_guards_refuted":1},"new-9,new-10":{"total_cost":253.5,"probe_cost":6.5,"execution_cost":247.0,"reset_cost":1.0,"setup_cost":0,"query_cost":5.5,"trial_n":4,"first_success":54,"immediate_backup":9,"fallback_after_failure":1,"normal_observations":110,"wrong_seed_guards_refuted":1},"new-11,new-12":{"total_cost":347.5,"probe_cost":8.5,"execution_cost":339.0,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.5,"trial_n":4,"first_success":35,"immediate_backup":25,"fallback_after_failure":4,"normal_observations":76,"wrong_seed_guards_refuted":1},"new-13,new-14":{"total_cost":215.0,"probe_cost":8.5,"execution_cost":206.5,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.5,"trial_n":4,"first_success":58,"immediate_backup":4,"fallback_after_failure":2,"normal_observations":118,"wrong_seed_guards_refuted":1},"new-15,new-16":{"total_cost":473.75,"probe_cost":10.5,"execution_cost":463.25,"reset_cost":1.0,"setup_cost":3.0,"query_cost":6.5,"trial_n":4,"first_success":13,"immediate_backup":46,"fallback_after_failure":5,"normal_observations":33,"wrong_seed_guards_refuted":2},"new-17,new-18":{"total_cost":367.5,"probe_cost":8.0,"execution_cost":359.5,"reset_cost":1.0,"setup_cost":1.25,"query_cost":5.75,"trial_n":4,"first_success":31,"immediate_backup":32,"fallback_after_failure":1,"normal_observations":63,"wrong_seed_guards_refuted":2},"new-19,new-20":{"total_cost":468.75,"probe_cost":9.0,"execution_cost":459.75,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.5,"trial_n":4,"first_success":11,"immediate_backup":50,"fallback_after_failure":3,"normal_observations":25,"wrong_seed_guards_refuted":0},"new-21,new-22":{"total_cost":224.75,"probe_cost":9.25,"execution_cost":215.5,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.75,"trial_n":4,"first_success":58,"immediate_backup":5,"fallback_after_failure":1,"normal_observations":118,"wrong_seed_guards_refuted":2},"new-23,new-24":{"total_cost":351.75,"probe_cost":9.5,"execution_cost":342.25,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.0,"trial_n":4,"first_success":34,"immediate_backup":29,"fallback_after_failure":1,"normal_observations":69,"wrong_seed_guards_refuted":1},"new-25,new-26":{"total_cost":345.0,"probe_cost":9.5,"execution_cost":335.5,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.0,"trial_n":4,"first_success":37,"immediate_backup":23,"fallback_after_failure":4,"normal_observations":80,"wrong_seed_guards_refuted":1},"new-27,new-28":{"total_cost":344.25,"probe_cost":8.75,"execution_cost":335.5,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.75,"trial_n":4,"first_success":35,"immediate_backup":25,"fallback_after_failure":4,"normal_observations":76,"wrong_seed_guards_refuted":1},"new-29,new-30":{"total_cost":399.0,"probe_cost":8.25,"execution_cost":390.75,"reset_cost":1.0,"setup_cost":1.25,"query_cost":6.0,"trial_n":4,"first_success":27,"immediate_backup":35,"fallback_after_failure":2,"normal_observations":57,"wrong_seed_guards_refuted":1},"new-31,new-32":{"total_cost":289.5,"probe_cost":8.0,"execution_cost":281.5,"reset_cost":1.0,"setup_cost":1.0,"query_cost":6.0,"trial_n":4,"first_success":45,"immediate_backup":18,"fallback_after_failure":1,"normal_observations":91,"wrong_seed_guards_refuted":2},"new-33,new-34":{"total_cost":187.25,"probe_cost":8.0,"execution_cost":179.25,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.0,"trial_n":4,"first_success":63,"immediate_backup":0,"fallback_after_failure":1,"normal_observations":127,"wrong_seed_guards_refuted":2},"new-35,new-36":{"total_cost":207.75,"probe_cost":9.0,"execution_cost":198.75,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.5,"trial_n":4,"first_success":61,"immediate_backup":3,"fallback_after_failure":0,"normal_observations":122,"wrong_seed_guards_refuted":1},"new-37,new-38":{"total_cost":427.75,"probe_cost":15.75,"execution_cost":412.0,"reset_cost":1.0,"setup_cost":8.0,"query_cost":6.75,"trial_n":4,"first_success":22,"immediate_backup":40,"fallback_after_failure":2,"normal_observations":46,"wrong_seed_guards_refuted":2},"new-39,new-40":{"total_cost":375.75,"probe_cost":8.25,"execution_cost":367.5,"reset_cost":1.0,"setup_cost":2.0,"query_cost":5.25,"trial_n":4,"first_success":29,"immediate_backup":34,"fallback_after_failure":1,"normal_observations":59,"wrong_seed_guards_refuted":0},"new-41,new-42":{"total_cost":438.5,"probe_cost":10.0,"execution_cost":428.5,"reset_cost":1.0,"setup_cost":3.0,"query_cost":6.0,"trial_n":4,"first_success":19,"immediate_backup":41,"fallback_after_failure":4,"normal_observations":42,"wrong_seed_guards_refuted":0},"new-43,new-44":{"total_cost":527.0,"probe_cost":9.0,"execution_cost":518.0,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.5,"trial_n":4,"first_success":0,"immediate_backup":62,"fallback_after_failure":2,"normal_observations":4,"wrong_seed_guards_refuted":2},"new-45,new-46":{"total_cost":284.5,"probe_cost":13.25,"execution_cost":271.25,"reset_cost":1.0,"setup_cost":6.0,"query_cost":6.25,"trial_n":4,"first_success":51,"immediate_backup":10,"fallback_after_failure":3,"normal_observations":106,"wrong_seed_guards_refuted":2},"new-47,new-48":{"total_cost":285.0,"probe_cost":9.0,"execution_cost":276.0,"reset_cost":1.0,"setup_cost":2.5,"query_cost":5.5,"trial_n":4,"first_success":48,"immediate_backup":15,"fallback_after_failure":1,"normal_observations":97,"wrong_seed_guards_refuted":1}},"uniform+random":{"new-1,new-2":{"total_cost":312.28125,"probe_cost":8.828125,"execution_cost":303.453125,"reset_cost":1.0,"setup_cost":1.75,"query_cost":6.078125,"trial_n":4,"first_success":42,"immediate_backup":19.78125,"fallback_after_failure":2.21875,"normal_observations":86.84375,"wrong_seed_guards_refuted":1},"new-3,new-4":{"total_cost":312.6328125,"probe_cost":8.90625,"execution_cost":303.7265625,"reset_cost":1.0,"setup_cost":1.71875,"query_cost":6.1875,"trial_n":4,"first_success":41.25,"immediate_backup":22.15625,"fallback_after_failure":0.59375,"normal_observations":83.65625,"wrong_seed_guards_refuted":1.65625},"new-5,new-6":{"total_cost":211.984375,"probe_cost":9.03125,"execution_cost":202.953125,"reset_cost":1.0,"setup_cost":2.0625,"query_cost":5.96875,"trial_n":4,"first_success":60.65625,"immediate_backup":0.71875,"fallback_after_failure":2.625,"normal_observations":124.75,"wrong_seed_guards_refuted":1.96875},"new-7,new-8":{"total_cost":271.0,"probe_cost":10.3515625,"execution_cost":260.6484375,"reset_cost":1.0,"setup_cost":3.3671875,"query_cost":5.984375,"trial_n":4,"first_success":49,"immediate_backup":14.28125,"fallback_after_failure":0.71875,"normal_observations":98.71875,"wrong_seed_guards_refuted":1},"new-9,new-10":{"total_cost":255.7578125,"probe_cost":9.8125,"execution_cost":245.9453125,"reset_cost":1.0,"setup_cost":2.734375,"query_cost":6.078125,"trial_n":4,"first_success":54.28125,"immediate_backup":8.0625,"fallback_after_failure":1.65625,"normal_observations":111.0625,"wrong_seed_guards_refuted":1.15625},"new-11,new-12":{"total_cost":345.7421875,"probe_cost":9.21875,"execution_cost":336.5234375,"reset_cost":1.0,"setup_cost":2.15625,"query_cost":6.0625,"trial_n":4,"first_success":35,"immediate_backup":26.25,"fallback_after_failure":2.75,"normal_observations":74.25,"wrong_seed_guards_refuted":1},"new-13,new-14":{"total_cost":219.4296875,"probe_cost":9.171875,"execution_cost":210.2578125,"reset_cost":1.0,"setup_cost":2.09375,"query_cost":6.078125,"trial_n":4,"first_success":57.84375,"immediate_backup":2.9375,"fallback_after_failure":3.21875,"normal_observations":119.78125,"wrong_seed_guards_refuted":1},"new-15,new-16":{"total_cost":475.3828125,"probe_cost":9.578125,"execution_cost":465.8046875,"reset_cost":1.0,"setup_cost":2.484375,"query_cost":6.09375,"trial_n":4,"first_success":11.625,"immediate_backup":49.28125,"fallback_after_failure":3.09375,"normal_observations":27.65625,"wrong_seed_guards_refuted":2},"new-17,new-18":{"total_cost":374.4140625,"probe_cost":9.546875,"execution_cost":364.8671875,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.046875,"trial_n":4,"first_success":30.875,"immediate_backup":29.8125,"fallback_after_failure":3.3125,"normal_observations":66.125,"wrong_seed_guards_refuted":2},"new-19,new-20":{"total_cost":474.28125,"probe_cost":9.5625,"execution_cost":464.71875,"reset_cost":1.0,"setup_cost":2.5,"query_cost":6.0625,"trial_n":4,"first_success":11,"immediate_backup":47.8125,"fallback_after_failure":5.1875,"normal_observations":28.34375,"wrong_seed_guards_refuted":0},"new-21,new-22":{"total_cost":227.125,"probe_cost":9.546875,"execution_cost":217.578125,"reset_cost":1.0,"setup_cost":2.6953125,"query_cost":5.8515625,"trial_n":4,"first_success":57.3125,"immediate_backup":5.65625,"fallback_after_failure":1.03125,"normal_observations":116.4375,"wrong_seed_guards_refuted":2},"new-23,new-24":{"total_cost":355.8828125,"probe_cost":9.5390625,"execution_cost":346.34375,"reset_cost":1.0,"setup_cost":2.4609375,"query_cost":6.078125,"trial_n":4,"first_success":33.5625,"immediate_backup":28.53125,"fallback_after_failure":1.90625,"normal_observations":69.3125,"wrong_seed_guards_refuted":1},"new-25,new-26":{"total_cost":345.4140625,"probe_cost":9.6015625,"execution_cost":335.8125,"reset_cost":1.0,"setup_cost":2.65625,"query_cost":5.9453125,"trial_n":4,"first_success":36.8125,"immediate_backup":23.5,"fallback_after_failure":3.6875,"normal_observations":78.59375,"wrong_seed_guards_refuted":1},"new-27,new-28":{"total_cost":342.0546875,"probe_cost":9.0234375,"execution_cost":333.03125,"reset_cost":1.0,"setup_cost":2.0625,"query_cost":5.9609375,"trial_n":4,"first_success":35,"immediate_backup":26.21875,"fallback_after_failure":2.78125,"normal_observations":74.15625,"wrong_seed_guards_refuted":1},"new-29,new-30":{"total_cost":404.671875,"probe_cost":9.5234375,"execution_cost":395.1484375,"reset_cost":1.0,"setup_cost":2.421875,"query_cost":6.1015625,"trial_n":4,"first_success":27,"immediate_backup":33.59375,"fallback_after_failure":3.40625,"normal_observations":59.25,"wrong_seed_guards_refuted":1},"new-31,new-32":{"total_cost":331.71875,"probe_cost":8.921875,"execution_cost":322.796875,"reset_cost":1.0,"setup_cost":1.78125,"query_cost":6.140625,"trial_n":4,"first_success":37.84375,"immediate_backup":23.53125,"fallback_after_failure":2.625,"normal_observations":78.8125,"wrong_seed_guards_refuted":1.8125},"new-33,new-34":{"total_cost":194.734375,"probe_cost":8.9609375,"execution_cost":185.7734375,"reset_cost":1.0,"setup_cost":1.84375,"query_cost":6.1171875,"trial_n":4,"first_success":62.78125,"immediate_backup":0,"fallback_after_failure":1.21875,"normal_observations":126.78125,"wrong_seed_guards_refuted":1.90625},"new-35,new-36":{"total_cost":212.2890625,"probe_cost":9.640625,"execution_cost":202.6484375,"reset_cost":1.0,"setup_cost":2.6953125,"query_cost":5.9453125,"trial_n":4,"first_success":60.21875,"immediate_backup":3.5,"fallback_after_failure":0.28125,"normal_observations":121,"wrong_seed_guards_refuted":1},"new-37,new-38":{"total_cost":439.3984375,"probe_cost":11.4296875,"execution_cost":427.96875,"reset_cost":1.0,"setup_cost":4.3046875,"query_cost":6.125,"trial_n":4,"first_success":18.875,"immediate_backup":43.03125,"fallback_after_failure":2.09375,"normal_observations":40.59375,"wrong_seed_guards_refuted":1.90625},"new-39,new-40":{"total_cost":382.203125,"probe_cost":8.875,"execution_cost":373.328125,"reset_cost":1.0,"setup_cost":1.84375,"query_cost":6.03125,"trial_n":4,"first_success":29,"immediate_backup":31.1875,"fallback_after_failure":3.8125,"normal_observations":63.40625,"wrong_seed_guards_refuted":0},"new-41,new-42":{"total_cost":440.3515625,"probe_cost":10.0078125,"execution_cost":430.34375,"reset_cost":1.0,"setup_cost":3.046875,"query_cost":5.9609375,"trial_n":4,"first_success":18.96875,"immediate_backup":40.0625,"fallback_after_failure":4.96875,"normal_observations":42.9375,"wrong_seed_guards_refuted":0},"new-43,new-44":{"total_cost":527.1796875,"probe_cost":9.5390625,"execution_cost":517.640625,"reset_cost":1.0,"setup_cost":2.421875,"query_cost":6.1171875,"trial_n":4,"first_success":0,"immediate_backup":62.125,"fallback_after_failure":1.875,"normal_observations":3.75,"wrong_seed_guards_refuted":1.84375},"new-45,new-46":{"total_cost":314.0546875,"probe_cost":9.921875,"execution_cost":304.1328125,"reset_cost":1.0,"setup_cost":2.796875,"query_cost":6.125,"trial_n":4,"first_success":44.21875,"immediate_backup":17.28125,"fallback_after_failure":2.5,"normal_observations":91.8125,"wrong_seed_guards_refuted":2},"new-47,new-48":{"total_cost":290.0703125,"probe_cost":9.5546875,"execution_cost":280.515625,"reset_cost":1.0,"setup_cost":2.4609375,"query_cost":6.09375,"trial_n":4,"first_success":47.28125,"immediate_backup":15.5,"fallback_after_failure":1.21875,"normal_observations":96.40625,"wrong_seed_guards_refuted":1}}},"seed_totals":{"AI_mix+no_probe":{"None":{"total_cost":8500.25,"probe_cost":0,"execution_cost":8500.25,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":762,"immediate_backup":741,"fallback_after_failure":33,"normal_observations":1567,"wrong_seed_guards_refuted":16}},"AI_mix+workload":{"None":{"total_cost":8069.25,"probe_cost":224.5,"execution_cost":7844.75,"reset_cost":24.0,"setup_cost":63.25,"query_cost":137.25,"trial_n":96,"first_success":885,"immediate_backup":627,"fallback_after_failure":24,"normal_observations":1798,"wrong_seed_guards_refuted":25}},"AI_mix+EIG":{"None":{"total_cost":8216.25,"probe_cost":218.0,"execution_cost":7998.25,"reset_cost":24.0,"setup_cost":54.0,"query_cost":140.0,"trial_n":96,"first_success":859,"immediate_backup":651,"fallback_after_failure":26,"normal_observations":1757,"wrong_seed_guards_refuted":25}},"AI_mix+random":{"0":{"total_cost":8235.5,"probe_cost":223.5,"execution_cost":8012.0,"reset_cost":24.0,"setup_cost":59.5,"query_cost":140.0,"trial_n":96,"first_success":854,"immediate_backup":658,"fallback_after_failure":24,"normal_observations":1739,"wrong_seed_guards_refuted":22},"1":{"total_cost":8327.5,"probe_cost":194.0,"execution_cost":8133.5,"reset_cost":24.0,"setup_cost":27.75,"query_cost":142.25,"trial_n":96,"first_success":835,"immediate_backup":668,"fallback_after_failure":33,"normal_observations":1719,"wrong_seed_guards_refuted":26},"2":{"total_cost":8499.5,"probe_cost":186.25,"execution_cost":8313.25,"reset_cost":24.0,"setup_cost":25.75,"query_cost":136.5,"trial_n":96,"first_success":796,"immediate_backup":709,"fallback_after_failure":31,"normal_observations":1635,"wrong_seed_guards_refuted":22},"3":{"total_cost":8262.25,"probe_cost":225.5,"execution_cost":8036.75,"reset_cost":24.0,"setup_cost":50.5,"query_cost":151.0,"trial_n":96,"first_success":853,"immediate_backup":649,"fallback_after_failure":34,"normal_observations":1754,"wrong_seed_guards_refuted":23},"4":{"total_cost":8409.25,"probe_cost":222.25,"execution_cost":8187.0,"reset_cost":24.0,"setup_cost":53.75,"query_cost":144.5,"trial_n":96,"first_success":822,"immediate_backup":684,"fallback_after_failure":30,"normal_observations":1686,"wrong_seed_guards_refuted":22},"5":{"total_cost":8368.25,"probe_cost":252.5,"execution_cost":8115.75,"reset_cost":24.0,"setup_cost":77.5,"query_cost":151.0,"trial_n":96,"first_success":833,"immediate_backup":681,"fallback_after_failure":22,"normal_observations":1696,"wrong_seed_guards_refuted":21},"6":{"total_cost":8428.75,"probe_cost":240.75,"execution_cost":8188.0,"reset_cost":24.0,"setup_cost":68.25,"query_cost":148.5,"trial_n":96,"first_success":821,"immediate_backup":683,"fallback_after_failure":32,"normal_observations":1681,"wrong_seed_guards_refuted":21},"7":{"total_cost":8317.75,"probe_cost":234.25,"execution_cost":8083.5,"reset_cost":24.0,"setup_cost":71.5,"query_cost":138.75,"trial_n":96,"first_success":839,"immediate_backup":668,"fallback_after_failure":29,"normal_observations":1718,"wrong_seed_guards_refuted":22},"8":{"total_cost":8379.25,"probe_cost":213.75,"execution_cost":8165.5,"reset_cost":24.0,"setup_cost":41.75,"query_cost":148.0,"trial_n":96,"first_success":822,"immediate_backup":688,"fallback_after_failure":26,"normal_observations":1680,"wrong_seed_guards_refuted":20},"9":{"total_cost":8455.5,"probe_cost":227.0,"execution_cost":8228.5,"reset_cost":24.0,"setup_cost":57.0,"query_cost":146.0,"trial_n":96,"first_success":815,"immediate_backup":692,"fallback_after_failure":29,"normal_observations":1671,"wrong_seed_guards_refuted":23},"10":{"total_cost":8386.5,"probe_cost":244.0,"execution_cost":8142.5,"reset_cost":24.0,"setup_cost":73.75,"query_cost":146.25,"trial_n":96,"first_success":830,"immediate_backup":683,"fallback_after_failure":23,"normal_observations":1691,"wrong_seed_guards_refuted":21},"11":{"total_cost":8327.0,"probe_cost":267.25,"execution_cost":8059.75,"reset_cost":24.0,"setup_cost":90.25,"query_cost":153.0,"trial_n":96,"first_success":848,"immediate_backup":661,"fallback_after_failure":27,"normal_observations":1733,"wrong_seed_guards_refuted":21},"12":{"total_cost":8403.75,"probe_cost":257.5,"execution_cost":8146.25,"reset_cost":24.0,"setup_cost":84.5,"query_cost":149.0,"trial_n":96,"first_success":828,"immediate_backup":681,"fallback_after_failure":27,"normal_observations":1693,"wrong_seed_guards_refuted":23},"13":{"total_cost":8229.0,"probe_cost":236.5,"execution_cost":7992.5,"reset_cost":24.0,"setup_cost":70.0,"query_cost":142.5,"trial_n":96,"first_success":858,"immediate_backup":651,"fallback_after_failure":27,"normal_observations":1751,"wrong_seed_guards_refuted":23},"14":{"total_cost":8432.25,"probe_cost":228.75,"execution_cost":8203.5,"reset_cost":24.0,"setup_cost":56.5,"query_cost":148.25,"trial_n":96,"first_success":817,"immediate_backup":693,"fallback_after_failure":26,"normal_observations":1669,"wrong_seed_guards_refuted":22},"15":{"total_cost":8342.5,"probe_cost":200.25,"execution_cost":8142.25,"reset_cost":24.0,"setup_cost":35.0,"query_cost":141.25,"trial_n":96,"first_success":829,"immediate_backup":680,"fallback_after_failure":27,"normal_observations":1698,"wrong_seed_guards_refuted":23},"16":{"total_cost":8437.25,"probe_cost":254.25,"execution_cost":8183.0,"reset_cost":24.0,"setup_cost":79.75,"query_cost":150.5,"trial_n":96,"first_success":822,"immediate_backup":684,"fallback_after_failure":30,"normal_observations":1682,"wrong_seed_guards_refuted":22},"17":{"total_cost":8383.0,"probe_cost":253.75,"execution_cost":8129.25,"reset_cost":24.0,"setup_cost":79.0,"query_cost":150.75,"trial_n":96,"first_success":832,"immediate_backup":680,"fallback_after_failure":24,"normal_observations":1695,"wrong_seed_guards_refuted":21},"18":{"total_cost":8421.75,"probe_cost":216.5,"execution_cost":8205.25,"reset_cost":24.0,"setup_cost":46.0,"query_cost":146.5,"trial_n":96,"first_success":817,"immediate_backup":692,"fallback_after_failure":27,"normal_observations":1670,"wrong_seed_guards_refuted":22},"19":{"total_cost":8287.25,"probe_cost":219.5,"execution_cost":8067.75,"reset_cost":24.0,"setup_cost":51.25,"query_cost":144.25,"trial_n":96,"first_success":845,"immediate_backup":665,"fallback_after_failure":26,"normal_observations":1725,"wrong_seed_guards_refuted":24},"20":{"total_cost":8319.5,"probe_cost":233.25,"execution_cost":8086.25,"reset_cost":24.0,"setup_cost":63.75,"query_cost":145.5,"trial_n":96,"first_success":844,"immediate_backup":661,"fallback_after_failure":31,"normal_observations":1730,"wrong_seed_guards_refuted":24},"21":{"total_cost":8141.75,"probe_cost":242.25,"execution_cost":7899.5,"reset_cost":24.0,"setup_cost":73.25,"query_cost":145.0,"trial_n":96,"first_success":878,"immediate_backup":626,"fallback_after_failure":32,"normal_observations":1798,"wrong_seed_guards_refuted":24},"22":{"total_cost":8261.25,"probe_cost":207.25,"execution_cost":8054.0,"reset_cost":24.0,"setup_cost":38.5,"query_cost":144.75,"trial_n":96,"first_success":846,"immediate_backup":668,"fallback_after_failure":22,"normal_observations":1724,"wrong_seed_guards_refuted":23},"23":{"total_cost":8346.75,"probe_cost":208.25,"execution_cost":8138.5,"reset_cost":24.0,"setup_cost":45.5,"query_cost":138.75,"trial_n":96,"first_success":829,"immediate_backup":679,"fallback_after_failure":28,"normal_observations":1694,"wrong_seed_guards_refuted":22},"24":{"total_cost":8249.75,"probe_cost":211.5,"execution_cost":8038.25,"reset_cost":24.0,"setup_cost":43.25,"query_cost":144.25,"trial_n":96,"first_success":847,"immediate_backup":665,"fallback_after_failure":24,"normal_observations":1726,"wrong_seed_guards_refuted":24},"25":{"total_cost":8268.5,"probe_cost":223.5,"execution_cost":8045.0,"reset_cost":24.0,"setup_cost":58.0,"query_cost":141.5,"trial_n":96,"first_success":844,"immediate_backup":670,"fallback_after_failure":22,"normal_observations":1715,"wrong_seed_guards_refuted":22},"26":{"total_cost":8221.5,"probe_cost":227.5,"execution_cost":7994.0,"reset_cost":24.0,"setup_cost":56.75,"query_cost":146.75,"trial_n":96,"first_success":861,"immediate_backup":647,"fallback_after_failure":28,"normal_observations":1763,"wrong_seed_guards_refuted":25},"27":{"total_cost":8430.25,"probe_cost":230.0,"execution_cost":8200.25,"reset_cost":24.0,"setup_cost":59.25,"query_cost":146.75,"trial_n":96,"first_success":816,"immediate_backup":695,"fallback_after_failure":25,"normal_observations":1667,"wrong_seed_guards_refuted":23},"28":{"total_cost":8243.75,"probe_cost":208.0,"execution_cost":8035.75,"reset_cost":24.0,"setup_cost":36.5,"query_cost":147.5,"trial_n":96,"first_success":851,"immediate_backup":653,"fallback_after_failure":32,"normal_observations":1746,"wrong_seed_guards_refuted":25},"29":{"total_cost":8356.5,"probe_cost":250.5,"execution_cost":8106.0,"reset_cost":24.0,"setup_cost":82.0,"query_cost":144.5,"trial_n":96,"first_success":837,"immediate_backup":671,"fallback_after_failure":28,"normal_observations":1709,"wrong_seed_guards_refuted":23},"30":{"total_cost":8397.0,"probe_cost":236.5,"execution_cost":8160.5,"reset_cost":24.0,"setup_cost":69.5,"query_cost":143.0,"trial_n":96,"first_success":828,"immediate_backup":680,"fallback_after_failure":28,"normal_observations":1692,"wrong_seed_guards_refuted":23},"31":{"total_cost":8532.75,"probe_cost":222.5,"execution_cost":8310.25,"reset_cost":24.0,"setup_cost":58.0,"query_cost":140.5,"trial_n":96,"first_success":795,"immediate_backup":711,"fallback_after_failure":30,"normal_observations":1630,"wrong_seed_guards_refuted":19}},"uniform+no_probe":{"None":{"total_cost":7959.5,"probe_cost":0,"execution_cost":7959.5,"reset_cost":0,"setup_cost":0,"query_cost":0,"trial_n":0,"first_success":886,"immediate_backup":571,"fallback_after_failure":79,"normal_observations":1880,"wrong_seed_guards_refuted":30}},"uniform+workload":{"None":{"total_cost":7977.75,"probe_cost":236.75,"execution_cost":7741.0,"reset_cost":24.0,"setup_cost":72.25,"query_cost":140.5,"trial_n":96,"first_success":913,"immediate_backup":576,"fallback_after_failure":47,"normal_observations":1880,"wrong_seed_guards_refuted":29}},"uniform+EIG":{"None":{"total_cost":7920.5,"probe_cost":222.25,"execution_cost":7698.25,"reset_cost":24.0,"setup_cost":59.0,"query_cost":139.25,"trial_n":96,"first_success":922,"immediate_backup":569,"fallback_after_failure":45,"normal_observations":1904,"wrong_seed_guards_refuted":30}},"uniform+random":{"0":{"total_cost":8046.25,"probe_cost":223.5,"execution_cost":7822.75,"reset_cost":24.0,"setup_cost":59.5,"query_cost":140.0,"trial_n":96,"first_success":898,"immediate_backup":591,"fallback_after_failure":47,"normal_observations":1855,"wrong_seed_guards_refuted":30},"1":{"total_cost":8026.25,"probe_cost":194.0,"execution_cost":7832.25,"reset_cost":24.0,"setup_cost":27.75,"query_cost":142.25,"trial_n":96,"first_success":906,"immediate_backup":570,"fallback_after_failure":60,"normal_observations":1901,"wrong_seed_guards_refuted":31},"2":{"total_cost":7999.25,"probe_cost":186.25,"execution_cost":7813.0,"reset_cost":24.0,"setup_cost":25.75,"query_cost":136.5,"trial_n":96,"first_success":908,"immediate_backup":570,"fallback_after_failure":58,"normal_observations":1900,"wrong_seed_guards_refuted":31},"3":{"total_cost":8096.75,"probe_cost":225.5,"execution_cost":7871.25,"reset_cost":24.0,"setup_cost":50.5,"query_cost":151.0,"trial_n":96,"first_success":897,"immediate_backup":576,"fallback_after_failure":63,"normal_observations":1881,"wrong_seed_guards_refuted":30},"4":{"total_cost":7980.0,"probe_cost":222.25,"execution_cost":7757.75,"reset_cost":24.0,"setup_cost":53.75,"query_cost":144.5,"trial_n":96,"first_success":916,"immediate_backup":560,"fallback_after_failure":60,"normal_observations":1912,"wrong_seed_guards_refuted":31},"5":{"total_cost":8126.5,"probe_cost":252.5,"execution_cost":7874.0,"reset_cost":24.0,"setup_cost":77.5,"query_cost":151.0,"trial_n":96,"first_success":891,"immediate_backup":592,"fallback_after_failure":53,"normal_observations":1850,"wrong_seed_guards_refuted":30},"6":{"total_cost":8070.5,"probe_cost":240.75,"execution_cost":7829.75,"reset_cost":24.0,"setup_cost":68.25,"query_cost":148.5,"trial_n":96,"first_success":905,"immediate_backup":564,"fallback_after_failure":67,"normal_observations":1898,"wrong_seed_guards_refuted":27},"7":{"total_cost":8032.25,"probe_cost":234.25,"execution_cost":7798.0,"reset_cost":24.0,"setup_cost":71.5,"query_cost":138.75,"trial_n":96,"first_success":909,"immediate_backup":567,"fallback_after_failure":60,"normal_observations":1899,"wrong_seed_guards_refuted":31},"8":{"total_cost":8106.25,"probe_cost":213.75,"execution_cost":7892.5,"reset_cost":24.0,"setup_cost":41.75,"query_cost":148.0,"trial_n":96,"first_success":892,"immediate_backup":581,"fallback_after_failure":63,"normal_observations":1871,"wrong_seed_guards_refuted":30},"9":{"total_cost":8061.0,"probe_cost":227.0,"execution_cost":7834.0,"reset_cost":24.0,"setup_cost":57.0,"query_cost":146.0,"trial_n":96,"first_success":905,"immediate_backup":570,"fallback_after_failure":61,"normal_observations":1895,"wrong_seed_guards_refuted":31},"10":{"total_cost":8029.75,"probe_cost":244.0,"execution_cost":7785.75,"reset_cost":24.0,"setup_cost":73.75,"query_cost":146.25,"trial_n":96,"first_success":909,"immediate_backup":575,"fallback_after_failure":52,"normal_observations":1884,"wrong_seed_guards_refuted":30},"11":{"total_cost":7990.5,"probe_cost":267.25,"execution_cost":7723.25,"reset_cost":24.0,"setup_cost":90.25,"query_cost":153.0,"trial_n":96,"first_success":921,"immediate_backup":558,"fallback_after_failure":57,"normal_observations":1913,"wrong_seed_guards_refuted":31},"12":{"total_cost":8054.0,"probe_cost":257.5,"execution_cost":7796.5,"reset_cost":24.0,"setup_cost":84.5,"query_cost":149.0,"trial_n":96,"first_success":908,"immediate_backup":567,"fallback_after_failure":61,"normal_observations":1896,"wrong_seed_guards_refuted":32},"13":{"total_cost":8048.75,"probe_cost":236.5,"execution_cost":7812.25,"reset_cost":24.0,"setup_cost":70.0,"query_cost":142.5,"trial_n":96,"first_success":905,"immediate_backup":571,"fallback_after_failure":60,"normal_observations":1889,"wrong_seed_guards_refuted":30},"14":{"total_cost":8132.5,"probe_cost":228.75,"execution_cost":7903.75,"reset_cost":24.0,"setup_cost":56.5,"query_cost":148.25,"trial_n":96,"first_success":889,"immediate_backup":590,"fallback_after_failure":57,"normal_observations":1856,"wrong_seed_guards_refuted":29},"15":{"total_cost":8114.5,"probe_cost":200.25,"execution_cost":7914.25,"reset_cost":24.0,"setup_cost":35.0,"query_cost":141.25,"trial_n":96,"first_success":888,"immediate_backup":592,"fallback_after_failure":56,"normal_observations":1860,"wrong_seed_guards_refuted":29},"16":{"total_cost":8164.5,"probe_cost":254.25,"execution_cost":7910.25,"reset_cost":24.0,"setup_cost":79.75,"query_cost":150.5,"trial_n":96,"first_success":894,"immediate_backup":568,"fallback_after_failure":74,"normal_observations":1889,"wrong_seed_guards_refuted":30},"17":{"total_cost":8052.0,"probe_cost":253.75,"execution_cost":7798.25,"reset_cost":24.0,"setup_cost":79.0,"query_cost":150.75,"trial_n":96,"first_success":909,"immediate_backup":568,"fallback_after_failure":59,"normal_observations":1895,"wrong_seed_guards_refuted":29},"18":{"total_cost":8113.5,"probe_cost":216.5,"execution_cost":7897.0,"reset_cost":24.0,"setup_cost":46.0,"query_cost":146.5,"trial_n":96,"first_success":891,"immediate_backup":584,"fallback_after_failure":61,"normal_observations":1867,"wrong_seed_guards_refuted":30},"19":{"total_cost":8042.25,"probe_cost":219.5,"execution_cost":7822.75,"reset_cost":24.0,"setup_cost":51.25,"query_cost":144.25,"trial_n":96,"first_success":906,"immediate_backup":572,"fallback_after_failure":58,"normal_observations":1891,"wrong_seed_guards_refuted":31},"20":{"total_cost":8060.0,"probe_cost":233.25,"execution_cost":7826.75,"reset_cost":24.0,"setup_cost":63.75,"query_cost":145.5,"trial_n":96,"first_success":907,"immediate_backup":566,"fallback_after_failure":63,"normal_observations":1902,"wrong_seed_guards_refuted":31},"21":{"total_cost":7957.0,"probe_cost":242.25,"execution_cost":7714.75,"reset_cost":24.0,"setup_cost":73.25,"query_cost":145.0,"trial_n":96,"first_success":922,"immediate_backup":555,"fallback_after_failure":59,"normal_observations":1918,"wrong_seed_guards_refuted":31},"22":{"total_cost":8055.75,"probe_cost":207.25,"execution_cost":7848.5,"reset_cost":24.0,"setup_cost":38.5,"query_cost":144.75,"trial_n":96,"first_success":897,"immediate_backup":590,"fallback_after_failure":49,"normal_observations":1863,"wrong_seed_guards_refuted":29},"23":{"total_cost":8254.75,"probe_cost":208.25,"execution_cost":8046.5,"reset_cost":24.0,"setup_cost":45.5,"query_cost":138.75,"trial_n":96,"first_success":860,"immediate_backup":618,"fallback_after_failure":58,"normal_observations":1801,"wrong_seed_guards_refuted":29},"24":{"total_cost":8062.0,"probe_cost":211.5,"execution_cost":7850.5,"reset_cost":24.0,"setup_cost":43.25,"query_cost":144.25,"trial_n":96,"first_success":898,"immediate_backup":582,"fallback_after_failure":56,"normal_observations":1872,"wrong_seed_guards_refuted":30},"25":{"total_cost":8083.25,"probe_cost":223.5,"execution_cost":7859.75,"reset_cost":24.0,"setup_cost":58.0,"query_cost":141.5,"trial_n":96,"first_success":896,"immediate_backup":581,"fallback_after_failure":59,"normal_observations":1870,"wrong_seed_guards_refuted":30},"26":{"total_cost":7974.5,"probe_cost":227.5,"execution_cost":7747.0,"reset_cost":24.0,"setup_cost":56.75,"query_cost":146.75,"trial_n":96,"first_success":919,"immediate_backup":561,"fallback_after_failure":56,"normal_observations":1917,"wrong_seed_guards_refuted":31},"27":{"total_cost":7959.5,"probe_cost":230.0,"execution_cost":7729.5,"reset_cost":24.0,"setup_cost":59.25,"query_cost":146.75,"trial_n":96,"first_success":917,"immediate_backup":567,"fallback_after_failure":52,"normal_observations":1903,"wrong_seed_guards_refuted":32},"28":{"total_cost":7987.5,"probe_cost":208.0,"execution_cost":7779.5,"reset_cost":24.0,"setup_cost":36.5,"query_cost":147.5,"trial_n":96,"first_success":914,"immediate_backup":562,"fallback_after_failure":60,"normal_observations":1913,"wrong_seed_guards_refuted":31},"29":{"total_cost":8078.25,"probe_cost":250.5,"execution_cost":7827.75,"reset_cost":24.0,"setup_cost":82.0,"query_cost":144.5,"trial_n":96,"first_success":903,"immediate_backup":571,"fallback_after_failure":62,"normal_observations":1885,"wrong_seed_guards_refuted":31},"30":{"total_cost":8001.5,"probe_cost":236.5,"execution_cost":7765.0,"reset_cost":24.0,"setup_cost":69.5,"query_cost":143.0,"trial_n":96,"first_success":915,"immediate_backup":563,"fallback_after_failure":58,"normal_observations":1907,"wrong_seed_guards_refuted":30},"31":{"total_cost":8160.5,"probe_cost":222.5,"execution_cost":7938.0,"reset_cost":24.0,"setup_cost":58.0,"query_cost":140.5,"trial_n":96,"first_success":882,"immediate_backup":592,"fallback_after_failure":62,"normal_observations":1849,"wrong_seed_guards_refuted":30}}},"claim_scope":"same 24-device exploratory cohort; no fresh model generation, no independent cohort, no physical-domain experiment","random_condition":"uniform among currently reachable nondeterministic tests; raw EIG maximizes binary entropy, not entropy/cost","accounting":"same maximum4-test bound, reset/setup/query/normal-execution/backups charged; actual cost can differ","no_significance_claim":"32seeds vary selection on fixed worlds; no treatment of107520rows as independent sample"}


==> anc/data/E21_REVIEW_SENSITIVITY.json <==
{"reason":"new technical review identified concentrated EIG aggregate difference","status":"posthoc secondary descriptive analysis","method":"paired device bootstrap of mean cost differences; 20000 samples, seed20261007 reset percontrast, lexicographic pair order; fixed-cohort sensitivity, not independent-world confirmation","contrasts":{"AI_mix+workload minus no_probe":{"pairs":["new-1,new-2","new-11,new-12","new-13,new-14","new-15,new-16","new-17,new-18","new-19,new-20","new-21,new-22","new-23,new-24","new-25,new-26","new-27,new-28","new-29,new-30","new-3,new-4","new-31,new-32","new-33,new-34","new-35,new-36","new-37,new-38","new-39,new-40","new-41,new-42","new-43,new-44","new-45,new-46","new-47,new-48","new-5,new-6","new-7,new-8","new-9,new-10"],"mean":-17.958333333333332,"descriptive_paired_mean_95":[-34.59427083333333,-3.6765625000000455],"omit_two_largest_benefit_pairs":["new-31,new-32","new-45,new-46"],"remaining_total_after_omit_two":-217.0,"leave_one_out_mean_range":[-19.25,-13.771739130434783]},"AI_mix+workload minus random":{"pairs":["new-1,new-2","new-11,new-12","new-13,new-14","new-15,new-16","new-17,new-18","new-19,new-20","new-21,new-22","new-23,new-24","new-25,new-26","new-27,new-28","new-29,new-30","new-3,new-4","new-31,new-32","new-33,new-34","new-35,new-36","new-37,new-38","new-39,new-40","new-41,new-42","new-43,new-44","new-45,new-46","new-47,new-48","new-5,new-6","new-7,new-8","new-9,new-10"],"mean":-11.571614583333334,"descriptive_paired_mean_95":[-21.6826416015625,-2.2170979817708636],"omit_two_largest_benefit_pairs":["new-31,new-32","new-25,new-26"],"remaining_total_after_omit_two":-145.984375,"leave_one_out_mean_range":[-13.96399456521739,-8.774796195652174]},"AI_mix+workload minus EIG":{"pairs":["new-1,new-2","new-11,new-12","new-13,new-14","new-15,new-16","new-17,new-18","new-19,new-20","new-21,new-22","new-23,new-24","new-25,new-26","new-27,new-28","new-29,new-30","new-3,new-4","new-31,new-32","new-33,new-34","new-35,new-36","new-37,new-38","new-39,new-40","new-41,new-42","new-43,new-44","new-45,new-46","new-47,new-48","new-5,new-6","new-7,new-8","new-9,new-10"],"mean":-6.125,"descriptive_paired_mean_95":[-21.114583333333332,6.1984374999999545],"omit_two_largest_benefit_pairs":["new-31,new-32","new-35,new-36"],"remaining_total_after_omit_two":61.0,"leave_one_out_mean_range":[-9.25,-1.2173913043478262]},"uniform+workload minus no_probe":{"pairs":["new-1,new-2","new-11,new-12","new-13,new-14","new-15,new-16","new-17,new-18","new-19,new-20","new-21,new-22","new-23,new-24","new-25,new-26","new-27,new-28","new-29,new-30","new-3,new-4","new-31,new-32","new-33,new-34","new-35,new-36","new-37,new-38","new-39,new-40","new-41,new-42","new-43,new-44","new-45,new-46","new-47,new-48","new-5,new-6","new-7,new-8","new-9,new-10"],"mean":0.7604166666666666,"descriptive_paired_mean_95":[-5.447916666666667,5.927083333333333],"omit_two_largest_benefit_pairs":["new-31,new-32","new-45,new-46"],"remaining_total_after_omit_two":94.75,"leave_one_out_mean_range":[0.07608695652173914,2.597826086956522]},"uniform+workload minus random":{"pairs":["new-1,new-2","new-11,new-12","new-13,new-14","new-15,new-16","new-17,new-18","new-19,new-20","new-21,new-22","new-23,new-24","new-25,new-26","new-27,new-28","new-29,new-30","new-3,new-4","new-31,new-32","new-33,new-34","new-35,new-36","new-37,new-38","new-39,new-40","new-41,new-42","new-43,new-44","new-45,new-46","new-47,new-48","new-5,new-6","new-7,new-8","new-9,new-10"],"mean":-3.4293619791666665,"descriptive_paired_mean_95":[-7.904313151041666,0.1732014973958312],"omit_two_largest_benefit_pairs":["new-45,new-46","new-31,new-32"],"remaining_total_after_omit_two":-15.03125,"leave_one_out_mean_range":[-3.9748641304347827,-2.0760869565217392]},"uniform+workload minus EIG":{"pairs":["new-1,new-2","new-11,new-12","new-13,new-14","new-15,new-16","new-17,new-18","new-19,new-20","new-21,new-22","new-23,new-24","new-25,new-26","new-27,new-28","new-29,new-30","new-3,new-4","new-31,new-32","new-33,new-34","new-35,new-36","new-37,new-38","new-39,new-40","new-41,new-42","new-43,new-44","new-45,new-46","new-47,new-48","new-5,new-6","new-7,new-8","new-9,new-10"],"mean":2.3854166666666665,"descriptive_paired_mean_95":[0.3125,4.520833333333333],"omit_two_largest_benefit_pairs":["new-27,new-28","new-41,new-42"],"remaining_total_after_omit_two":69.0,"leave_one_out_mean_range":[2.010869565217391,2.75]}},"uniform_EIG_minus_passive":{"total":-39.0,"mean":-1.625,"descriptive_paired_mean_95":[-7.71875,3.1354166666666665],"pairs":["new-1,new-2","new-11,new-12","new-13,new-14","new-15,new-16","new-17,new-18","new-19,new-20","new-21,new-22","new-23,new-24","new-25,new-26","new-27,new-28","new-29,new-30","new-3,new-4","new-31,new-32","new-33,new-34","new-35,new-36","new-37,new-38","new-39,new-40","new-41,new-42","new-43,new-44","new-45,new-46","new-47,new-48","new-5,new-6","new-7,new-8","new-9,new-10"]}}


==> anc/data/E22_MDL025.json <==
{
  "schema": 1,
  "rows": [
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.23991935483870908
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.01612903225806317
        }
      ],
      "selected": [
        6,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3744399641577063
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.30499551971326166
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.22957856399583854
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.535282258064516
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.1809313215400623
        }
      ],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.40725806451612634
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.16935483870967571
        }
      ],
      "selected": [
        2,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.39426523297490945
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2990591397849469
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.1902965660770013
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.4334677419354822
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.01612903225806228
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.39426523297490945
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.49999999999999556
        }
      ],
      "selected": [
        7,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.1629704301075261
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.28315412186379874
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.25403225806451424
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.40725806451612634
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.20624253285543448
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.40725806451612634
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.27419354838709475
        }
      ],
      "selected": [
        2,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.30499551971326166
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.1811914672216446
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.669354838709677
        }
      ],
      "selected": [
        8,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.17741935483870996
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.43682795698924703
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.20698924731182622
        }
      ],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.535282258064516
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2546826222684704
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.255712365591398
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2952653485952137
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.39426523297490945
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.06451612903225534
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.30499551971326166
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.40725806451612634
        }
      ],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.40725806451612634
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.23387096774193372
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.2264784946236551
        }
      ],
      "selected": [
        4,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2934587813620064
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.026664932362125082
        }
      ],
      "selected": [
        8,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.17741935483870996
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.535282258064516
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2546826222684704
        }
      ],
      "selected": [
        11,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.2264784946236551
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2137096774193532
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.4462365591397841
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.2083333333333317
        }
      ],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2750896057347667
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.5322580645161263
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.17741935483870996
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2750896057347667
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2934587813620064
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.026664932362125082
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.28315412186379874
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.25403225806451424
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.23991935483870908
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.01612903225806317
        }
      ],
      "selected": [
        6,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.40725806451612634
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.09378733572281828
        }
      ],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.353494623655914
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.28315412186379874
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.30981182795698814
        }
      ],
      "selected": [
        14,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.4171146953405023
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.034469302809575275
        }
      ],
      "selected": [
        6,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.30499551971326166
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.39426523297490945
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.23991935483870908
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.01612903225806317
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2934587813620064
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.026664932362125082
        }
      ],
      "selected": [
        4,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.255712365591398
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2952653485952137
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.21953405017921135
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.31182795698924615
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.016129032258062725
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.28315412186379874
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3744399641577063
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.24635796045785696
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.28315412186379874
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.16474654377880027
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6347446236559122
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.669354838709677
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.18490783410138079
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.535282258064516
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.17403746097814743
        }
      ],
      "selected": [
        1,
        10
      ],
      "execution_cost": 9.25,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.4334677419354822
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.01612903225806228
        }
      ],
      "selected": [
        6,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.28315412186379874
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2750896057347667
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.30981182795698814
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.31182795698924615
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.016129032258062725
        }
      ],
      "selected": [
        6,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3744399641577063
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.1811914672216446
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.39426523297490945
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.5322580645161263
        }
      ],
      "selected": [
        11,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.36290322580645107
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.22060353798127208
        }
      ],
      "selected": [
        1,
        14
      ],
      "execution_cost": 9.25,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-1",
        "new-2"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08770161290322509
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.23919753086419693
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.12037037037037024
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.1200000000000001
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.1875000000000009
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.24845679012345645
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.24845679012345645
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.10416666666666696
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.10416666666666696
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.23919753086419693
        }
      ],
      "selected": [
        8,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.5138888888888897
        }
      ],
      "selected": [
        2,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.4228395061728394
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.04259259259259274
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.23919753086419693
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 1.3055555555555554
        }
      ],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.23919753086419693
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.12037037037037024
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.18518518518518423
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.26851851851851727
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        10,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.5061728395061711
        }
      ],
      "selected": [
        6,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.24845679012345556
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.24845679012345645
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.45370370370370505
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.24845679012345556
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.3179012345679002
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 1.2453703703703711
        }
      ],
      "selected": [
        6,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.3179012345679002
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 1.2453703703703694
        }
      ],
      "selected": [
        10,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.3441358024691348
        }
      ],
      "selected": [
        8,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6666666666666679
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.4228395061728394
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.38734567901234707
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.20524691358024505
        }
      ],
      "selected": [
        6,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.3842592592592595
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.04259259259259274
        }
      ],
      "selected": [
        7,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.5061728395061733
        }
      ],
      "selected": [
        5,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.24845679012345556
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.5092592592592604
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.4228395061728394
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.16743827160493918
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.1363636363636367
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.18518518518518423
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.02777777777777901
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.1875000000000009
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.3441358024691348
        }
      ],
      "selected": [
        8,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.3179012345679002
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 1.2453703703703694
        }
      ],
      "selected": [
        10,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.18518518518518423
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.32253086419752997
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 1.0555555555555554
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.23919753086419693
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.3842592592592595
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.185185185185186
        }
      ],
      "selected": [
        2,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.2530864197530853
        }
      ],
      "selected": [
        6,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.18518518518518423
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.027777777777778567
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.23919753086419693
        }
      ],
      "selected": [
        4,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.10416666666666696
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.13888888888889017
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.3441358024691348
        }
      ],
      "selected": [
        4,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.5061728395061733
        }
      ],
      "selected": [
        5,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-3",
        "new-4"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.29939516129032073
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.12116228070175339
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.31703629032257874
        }
      ],
      "selected": [
        4,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7668850806451566
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.07598039215686292
        }
      ],
      "selected": [
        8,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.3805443548387055
        }
      ],
      "selected": [
        4,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2924647177419337
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.1718749999999991
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.36050907258064235
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.2464717741935467
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.028508771929823595
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.33404737903225534
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.2438322368421053
        }
      ],
      "selected": [
        12,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.31892641129032073
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.11239035087719218
        }
      ],
      "selected": [
        2,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.8184223790322536
        }
      ],
      "selected": [
        14,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.31955645161290125
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.08991228070175339
        }
      ],
      "selected": [
        4,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2181199596774177
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.10553728070175339
        }
      ],
      "selected": [
        4,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.31703629032257874
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.09676535087719218
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.2811239919354822
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.08114035087719218
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.33404737903225534
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.12020285087719307
        }
      ],
      "selected": [
        12,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.25151209677419173
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.08991228070175339
        }
      ],
      "selected": [
        4,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.33908770161290125
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.09676535087719218
        }
      ],
      "selected": [
        4,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.4146925403225774
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.078125
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.35483870967741726
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.10553728070175339
        }
      ],
      "selected": [
        2,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.20136088709677225
        }
      ],
      "selected": [
        12,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.3378276209677402
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.12801535087719218
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.3245967741935458
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.3636592741935458
        }
      ],
      "selected": [
        14,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.31829637096773933
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.30674342105263186
        }
      ],
      "selected": [
        12,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.8755040322580601
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.109375
        }
      ],
      "selected": [
        8,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.3636592741935458
        }
      ],
      "selected": [
        12,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.33467741935483586
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.12801535087719307
        }
      ],
      "selected": [
        10,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.5210433467741891
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2977941176470589
        }
      ],
      "selected": [
        10,
        9
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.3138860887096748
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.2701480263157894
        }
      ],
      "selected": [
        8,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.0533014112903194
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.7812499999999991
        }
      ],
      "selected": [
        8,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.2924647177419337
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.12116228070175339
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.19140624999999822
        }
      ],
      "selected": [
        14,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.33404737903225534
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.2935855263157894
        }
      ],
      "selected": [
        12,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.3145161290322558
        }
      ],
      "selected": [
        8,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.6495715725806406
        }
      ],
      "selected": [
        10,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.3378276209677402
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.12801535087719218
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.28427419354838523
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3937499999999998
        }
      ],
      "selected": [
        11,
        2
      ],
      "execution_cost": 9.75,
      "total_cost": 10.25,
      "first_success": false
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.3069556451612878
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.252016129032258
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.2303948832035574
        }
      ],
      "selected": [
        12,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.29939516129032073
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.08991228070175339
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.2811239919354822
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.08114035087719218
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.2811239919354822
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.06359649122806932
        }
      ],
      "selected": [
        4,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.252016129032258
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.12805895439376913
        }
      ],
      "selected": [
        12,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.31451612903225534
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.08991228070175428
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.31829637096773933
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.13678728070175428
        }
      ],
      "selected": [
        12,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.2981350806451588
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.09676535087719307
        }
      ],
      "selected": [
        12,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2603326612903203
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.08114035087719307
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.11416330645161121
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.05866228070175428
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.4632056451612909
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.18467741935483684
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.28427419354838523
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.08991228070175339
        }
      ],
      "selected": [
        2,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.2672631048387073
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.25986842105263186
        }
      ],
      "selected": [
        12,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5110887096774186
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.34331797235022865
        }
      ],
      "selected": [
        12,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2307207661290298
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.13678728070175428
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.29939516129032073
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.07428728070175339
        }
      ],
      "selected": [
        2,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.020665322580645018
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2433215725806428
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.08114035087719307
        }
      ],
      "selected": [
        8,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.16406249999999778
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.22782258064515926
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.10030241935483808
        }
      ],
      "selected": [
        4,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.15461189516128915
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.1718749999999991
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.31451612903225534
        }
      ],
      "selected": [
        8,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2811239919354822
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.028508771929823595
        }
      ],
      "selected": [
        2,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-5",
        "new-6"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.5196572580645116
        }
      ],
      "selected": [
        2,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2878086419753081
        }
      ],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2451131687242798
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.40329218106995945
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.1433691756272406
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.31532921810699666
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.31630824372759925
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.3302469135802477
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.24437830687830697
        }
      ],
      "selected": [
        8,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.1929012345679002
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.04629629629629228
        }
      ],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.13580246913580218
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.36111111111111205
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.27803497942386723
        }
      ],
      "selected": [
        10,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.18364197530864157
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.375
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3915343915343925
        }
      ],
      "selected": [
        10,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.041666666666666075
        }
      ],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08873456790123413
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.4735082304526763
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.31630824372759925
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.041666666666666075
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.40329218106995945
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.027180406212663932
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08873456790123413
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.19444444444444553
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.041666666666665186
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2451131687242798
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.3333333333333339
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.12499999999999911
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.3302469135802477
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.10383597883597862
        }
      ],
      "selected": [
        6,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.27803497942386723
        }
      ],
      "selected": [
        10,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.13888888888888928
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.12499999999999911
        }
      ],
      "selected": [
        10,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.17386831275720116
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.685185185185186
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.13888888888888928
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.12499999999999911
        }
      ],
      "selected": [
        10,
        9
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.4969135802469147
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.22222222222222232
        }
      ],
      "selected": [
        8,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.3611111111111125
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.041666666666665186
        }
      ],
      "selected": [
        14,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.5277777777777786
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.3725845410628006
        }
      ],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2816358024691361
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.12156511350059862
        }
      ],
      "selected": [
        8,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.5293209876543221
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.0416666666666643
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.2762345679012337
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.2762345679012337
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.18364197530864157
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.3004115226337447
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.037037037037033205
        }
      ],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.5352366255144028
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.0009920634920601579
        }
      ],
      "selected": [
        8,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6604938271604954
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.027777777777776347
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08873456790123413
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.19753086419753085
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.26003086419752997
        }
      ],
      "selected": [
        8,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.041666666666666075
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.03703703703703276
        }
      ],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08873456790123413
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.30555555555555536
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.12499999999999911
        }
      ],
      "selected": [
        10,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.027777777777776347
        }
      ],
      "selected": [
        8,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.2777777777777759
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.12499999999999911
        }
      ],
      "selected": [
        10,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.19444444444444553
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.041666666666665186
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.1080246913580254
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.027777777777775903
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.40329218106995945
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.24223416965352484
        }
      ],
      "selected": [
        6,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3058127572016467
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.15860215053763316
        }
      ],
      "selected": [
        10,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.19444444444444553
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.11805555555555403
        }
      ],
      "selected": [
        10,
        9
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.19444444444444553
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.19021739130434678
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.3004115226337447
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.04629629629629228
        }
      ],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3058127572016467
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.15860215053763316
        }
      ],
      "selected": [
        10,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.6141975308641978
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.041666666666665186
        }
      ],
      "selected": [
        14,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.10802469135802362
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.02777777777777768
        }
      ],
      "selected": [
        8,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.1080246913580254
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.027777777777775903
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.12345679012345734
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.12156511350059596
        }
      ],
      "selected": [
        8,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.3153292181069949
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.41269841269841434
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.24382716049382847
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.034391534391533085
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2451131687242798
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2973251028806594
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.027777777777775903
        }
      ],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.1080246913580254
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.027777777777775903
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-7",
        "new-8"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.375
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.125
        }
      ],
      "selected": [
        10,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.06600000000000161
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.11190000000000078
        }
      ],
      "selected": [
        11,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.0649999999999964
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.40370000000000106
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2966666666666673
        }
      ],
      "selected": [
        10,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.19099999999999628
        }
      ],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.31320000000000014
        }
      ],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.10099999999999643
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.025699999999999612
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.03500000000000014
        }
      ],
      "selected": [
        12,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.1849999999999996
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.17166666666666686
        }
      ],
      "selected": [
        5,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.057000000000000384
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2450000000000001
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2450000000000001
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.165909090909091
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.0712000000000006
        }
      ],
      "selected": [
        10,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.06600000000000161
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.01699999999999946
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.09199999999999608
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2840000000000007
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.120000000000001
        }
      ],
      "selected": [
        4,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        7
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.2320000000000011
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.17788888888888987
        }
      ],
      "selected": [
        12,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        12,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        7
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.0649999999999964
        }
      ],
      "selected": [
        12,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.06600000000000161
        }
      ],
      "selected": [
        11,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.39350000000000085
        }
      ],
      "selected": [
        13,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2450000000000001
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2840000000000007
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.1875000000000009
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.025699999999999612
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.019361702127659086
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.06600000000000161
        }
      ],
      "selected": [
        13,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.06600000000000161
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.03500000000000014
        }
      ],
      "selected": [
        10,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        10,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.39350000000000085
        }
      ],
      "selected": [
        13,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2840000000000007
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.02750000000000119
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.3020000000000005
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.19000000000000128
        }
      ],
      "selected": [
        10,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.4455999999999962
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.1550000000000007
        }
      ],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.06600000000000161
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2450000000000001
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.017272727272726662
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.0013999999999994017
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.057000000000000384
        }
      ],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.03500000000000014
        }
      ],
      "selected": [
        10,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2450000000000001
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.17045454545454497
        }
      ],
      "selected": [
        6,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2840000000000007
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.025000000000001243
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.10099999999999643
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.136999999999996
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.09318181818181959
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        7
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        12,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.057000000000000384
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.17900000000000027
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.07999999999999652
        }
      ],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.057000000000000384
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.136999999999996
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.09318181818181959
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.2450000000000001
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        12,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.02119999999999944
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.025699999999999612
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.0712000000000006
        }
      ],
      "selected": [
        10,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2582000000000009
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.15966666666666773
        }
      ],
      "selected": [
        10,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2948000000000004
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.4899999999999962
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.4127000000000005
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.0930000000000013
        }
      ],
      "selected": [
        13,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-9",
        "new-10"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        7
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.32017543859649056
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.11931818181818166
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.7546600877192979
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5970394736842106
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.22437673130193936
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5942982456140351
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.02631578947368496
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.38760964912280826
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.07745215311005094
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.23026315789473628
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.3133223684210522
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.22619047619047628
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5942982456140351
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.4435307017543906
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.1282894736842142
        }
      ],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.015899122807024657
        }
      ],
      "selected": [
        1,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.1885964912280702
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.16666666666666696
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2228618421052655
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.8130482456140378
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.12664473684210797
        }
      ],
      "selected": [
        11,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.00986842105263852
        }
      ],
      "selected": [
        2,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.017543859649129523
        }
      ],
      "selected": [
        11,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.375
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.11591478696741842
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.08333333333334014
        }
      ],
      "selected": [
        11,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9103618421052664
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.13157894736842124
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.2845394736842115
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.09150717703349542
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.02631578947368496
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.16666666666666696
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.31606359649123084
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.5235745614035126
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.7368421052631575
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.375
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.162907268170426
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.6436403508771926
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.3898891966759006
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.29495614035088025
        }
      ],
      "selected": [
        7,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.007127192982463004
        }
      ],
      "selected": [
        1,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.057291666666671404
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.044956140350884244
        }
      ],
      "selected": [
        1,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.614583333333337
        }
      ],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.3681469298245643
        }
      ],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.7039473684210522
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.31959833795013814
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.02631578947368496
        },
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.03273809523809579
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.8445723684210549
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.32319078947368407
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.15241228070175428
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.11842105263157876
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.041118421052634524
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.08442982456141035
        }
      ],
      "selected": [
        9,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        2,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.6134868421052628
        },
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.02631578947368496
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.15241228070175428
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.7546600877192979
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.16343490304709096
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.0482456140350904
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 1.0890899122807038
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.21018005540166396
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.7368421052631575
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.895833333333333
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.40443213296398905
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.35142543859649855
        }
      ],
      "selected": [
        9,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.3623903508771944
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.0936004784689013
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 9.5,
      "total_cost": 10.0,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.1875
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.18899521531100483
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.3681469298245643
        }
      ],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.7368421052631575
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.22437673130193936
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.6587171052631575
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2970914127423825
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.14473684210526372
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.30427631578947434
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.10257177033493026
        }
      ],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.3475877192982484
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.7546600877192979
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.2641966759002772
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.3681469298245643
        }
      ],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-11",
        "new-12"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 1.0076754385964932
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.014952153110047828
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.7999999999999998
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.46052631578947345
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.050000000000000266
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.15191387559808733
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.1716507177033506
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.6857057416267947
        }
      ],
      "selected": [
        1,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.2209928229665068
        }
      ],
      "selected": [
        11,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.08522727272727604
        }
      ],
      "selected": [
        1,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.11483253588517117
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.30622009569378106
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.08552631578947567
        }
      ],
      "selected": [
        11,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.5454545454545459
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.2692034139402564
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.8238636363636367
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.3778195488721803
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        8
      ],
      "execution_cost": 9.5,
      "total_cost": 9.5,
      "first_success": false
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.5514354066985643
        }
      ],
      "selected": [
        8,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.7377392344497613
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.3778195488721803
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.575956937799043
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.1716507177033506
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.338516746411484
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.5099431818181857
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.05950956937798946
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.07236842105263142
        }
      ],
      "selected": [
        8,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2434210526315801
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.47144138755981224
        }
      ],
      "selected": [
        1,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        7,
        1
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.24401913875598158
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.2386363636363642
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.15340909090909438
        }
      ],
      "selected": [
        8,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.04126794258373634
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.05921052631578938
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.031100478468902182
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.026821862348178627
        }
      ],
      "selected": [
        8,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.518540669856459
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.08522727272727604
        }
      ],
      "selected": [
        2,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.5701255980861282
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.15890688259109442
        }
      ],
      "selected": [
        2,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.17165071770335016
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.54066985645933
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.3986244019138794
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.14653110047846996
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.047846889952154026
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.46052631578947345
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.050000000000000266
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.3785885167464156
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.03947368421052744
        }
      ],
      "selected": [
        2,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.17165071770335016
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.3986244019138798
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.15131578947368585
        }
      ],
      "selected": [
        2,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.45275119617224835
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.5454545454545494
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.21022727272727293
        }
      ],
      "selected": [
        1,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.3986244019138798
        }
      ],
      "selected": [
        9,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-13",
        "new-14"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.04904306220096011
        }
      ],
      "selected": [
        2,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.4113756613756614
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.40079365079365026
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.18790849673202548
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.2738095238095237
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.544642857142855
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.5939153439153433
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.4166666666666661
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.3287037037037033
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.544642857142855
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2433862433862437
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.29232804232804277
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.3229646697388633
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.5793650793650791
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.33333333333333304
        }
      ],
      "selected": [
        14,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.20899470899470884
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.5793650793650791
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.33333333333333304
        }
      ],
      "selected": [
        14,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.4113756613756614
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2524509803921564
        }
      ],
      "selected": [
        10,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.015873015873015817
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.39021164021163823
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.4702380952380949
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5624999999999982
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.2738095238095237
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5267857142857135
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.31944444444444375
        }
      ],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6679894179894168
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 1.0
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.17857142857142794
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.4999999999999982
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.4702380952380949
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5624999999999982
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.39021164021163823
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.24338624338624282
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.4702380952380949
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5624999999999982
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.39021164021163823
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.14285714285714324
        }
      ],
      "selected": [
        14,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.31944444444444375
        }
      ],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.011904761904761862
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.39021164021163823
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3336640211640214
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5267857142857135
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3336640211640214
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.4702380952380949
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.604166666666667
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 11.25,
      "total_cost": 11.75,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.3214285714285712
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.31944444444444375
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.011904761904761862
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.3336640211640214
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.015873015873015817
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.29232804232804277
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.015873015873015817
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.30555555555555536
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.047619047619042565
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.4113756613756614
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.24338624338624282
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.3287037037037033
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.381944444444442
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 1.4854497354497358
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.40079365079365026
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.31944444444444375
        }
      ],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.28174603174603163
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.23765432098765338
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.5793650793650791
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.3484848484848486
        }
      ],
      "selected": [
        14,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-15",
        "new-16"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.23809523809523725
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.29166666666666696
        }
      ],
      "selected": [
        10,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.249305555555555
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.17421874999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        6
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.2777777777777777
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 1.1465277777777763
        }
      ],
      "selected": [
        5,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.12638888888888866
        }
      ],
      "selected": [
        5,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.4624999999999986
        }
      ],
      "selected": [
        5,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.16250000000000053
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 9.75,
      "total_cost": 10.0,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        2
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.5763888888888875
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.3388888888888877
        }
      ],
      "selected": [
        4,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.36527777777777715
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.16249999999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.4791666666666652
        }
      ],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 1.0055555555555538
        }
      ],
      "selected": [
        7,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.7708333333333321
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.4142857142857137
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.22083333333333321
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.24375000000000036
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.015277777777777501
        }
      ],
      "selected": [
        9,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.5833333333333321
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.4142857142857137
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        6
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.15972222222222276
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.38541666666666785
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.06818181818181568
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.5583333333333331
        }
      ],
      "selected": [
        4,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.22361111111111054
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.8916666666666657
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.6500000000000008
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.7090277777777763
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.11875000000000036
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.5958333333333314
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.1875
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.052343750000000355
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.5972222222222214
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.08928571428571441
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.6236111111111091
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.2333333333333325
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.21405228758169859
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.249305555555555
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.2531249999999998
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.9972222222222209
        }
      ],
      "selected": [
        7,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.5749999999999993
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.22712418300653603
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.5527777777777771
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.6458333333333321
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.11294642857142811
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.28749999999999964
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.014843749999999822
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.5937500000000009
        }
      ],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.3145833333333332
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.2777777777777777
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.16249999999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        2
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.49166666666666625
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.4708333333333323
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        6
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.249305555555555
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.2687499999999998
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.7499999999999991
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.11294642857142811
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.1875
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.0015625000000003553
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.41388888888888786
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        2
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.5763888888888875
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.05446428571428541
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.28749999999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-17",
        "new-18"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.21180555555555536
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.020050125313277434
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.3421052631578938
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.32383040935672547
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6929824561403519
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.3906641604010028
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.06986215538847329
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.020353302611360924
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.4918546365914782
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.19611528822055124
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.23621553884711766
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6929824561403519
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6469298245614041
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.23621553884711766
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6228070175438605
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.8269110275689222
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.23621553884711766
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6929824561403519
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.3782642089093704
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.1240601503759402
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.8269110275689222
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.311090225563909
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6228070175438605
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6228070175438605
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.09805764411027607
        }
      ],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.8269110275689222
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.14346349745331022
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.15413533834586524
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.19611528822055124
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6469298245614041
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.1970046082949315
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.020050125313277434
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.39912280701754366
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.3421052631578938
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.8923872180451129
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.08082706766916603
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-19",
        "new-20"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.3885185185185205
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.9124999999999988
        }
      ],
      "selected": [
        13,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.1811111111111101
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.07739130434782604
        }
      ],
      "selected": [
        6,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.6625925925925902
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.03695652173912789
        }
      ],
      "selected": [
        12,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.0009259259259217778
        }
      ],
      "selected": [
        6,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.16777777777777914
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.15000000000000036
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.24537037037037024
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.02098765432098748
        }
      ],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.5916666666666677
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.2857142857142865
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.7248148148148132
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.06695652173913036
        }
      ],
      "selected": [
        5,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        12,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.4888888888888898
        }
      ],
      "selected": [
        14,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.18111111111111278
        }
      ],
      "selected": [
        5,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.18111111111111278
        }
      ],
      "selected": [
        5,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.3825925925925917
        }
      ],
      "selected": [
        5,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.43444444444444485
        }
      ],
      "selected": [
        12,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.2092592592592588
        }
      ],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.16777777777777914
        }
      ],
      "selected": [
        12,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.281481481481479
        }
      ],
      "selected": [
        12,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.0938888888888898
        }
      ],
      "selected": [
        13,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.1314814814814813
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.19444444444444553
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.06888888888888989
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.021670606776984958
        }
      ],
      "selected": [
        5,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.18111111111111278
        }
      ],
      "selected": [
        5,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.2092592592592606
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.71875
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.24537037037037024
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.03189300411522655
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.24537037037037024
        }
      ],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.18111111111111278
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08000000000000007
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.1314814814814813
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.0709876543209873
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.18111111111111278
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.84375
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.1314814814814813
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.02098765432098748
        }
      ],
      "selected": [
        1,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.38888888888889017
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2877777777777766
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.12857142857142945
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.6833333333333327
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.17260869565217396
        }
      ],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.48166666666666735
        }
      ],
      "selected": [
        6,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.17518518518518622
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.6551851851851866
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.05195652173913157
        }
      ],
      "selected": [
        5,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.18111111111111278
        }
      ],
      "selected": [
        6,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.0740740740740744
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.007399999999999629
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.2092592592592606
        }
      ],
      "selected": [
        13,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.16777777777777914
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.062391304347823695
        }
      ],
      "selected": [
        12,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.18111111111111278
        }
      ],
      "selected": [
        6,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2877777777777766
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.12857142857142945
        }
      ],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.06888888888888989
        }
      ],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.03333333333333455
        }
      ],
      "selected": [
        6,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.03888888888888653
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.016835016835012873
        }
      ],
      "selected": [
        12,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.012777777777774446
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.23777777777777853
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.19444444444444509
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.38888888888889017
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.42555555555555724
        }
      ],
      "selected": [
        12,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        12,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.23777777777777853
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.19444444444444509
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.18111111111111278
        }
      ],
      "selected": [
        6,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.16777777777777914
        }
      ],
      "selected": [
        12,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.010740740740737387
        }
      ],
      "selected": [
        12,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.0740740740740744
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.007399999999999629
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.23055555555555607
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.1021428571428582
        }
      ],
      "selected": [
        6,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.16777777777777914
        }
      ],
      "selected": [
        12,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.6759259259259274
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.10250000000000092
        }
      ],
      "selected": [
        12,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.16777777777777914
        }
      ],
      "selected": [
        12,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-21",
        "new-22"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.1314814814814813
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.19444444444444553
        }
      ],
      "selected": [
        9,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6008771929824563
        }
      ],
      "selected": [
        10,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.001566416040100549
        }
      ],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.46052631578947345
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.1785714285714275
        }
      ],
      "selected": [
        10,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.5770676691729326
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.14210526315789584
        }
      ],
      "selected": [
        6,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.2850877192982457
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.13439849624060152
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.15507518796992503
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.13815789473684337
        }
      ],
      "selected": [
        14,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.15037593984962339
        }
      ],
      "selected": [
        6,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.4714912280701755
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.2838345864661651
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.07546439628483004
        }
      ],
      "selected": [
        6,
        12
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.04746240601503793
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.048414304993252166
        }
      ],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.2562656641604004
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.3903508771929829
        },
        {
          "stage": 1,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.3214285714285703
        }
      ],
      "selected": [
        10,
        12
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.07424812030075234
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.012218045112781795
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6118421052631584
        }
      ],
      "selected": [
        10,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.33145363408521256
        }
      ],
      "selected": [
        14,
        12
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.5408834586466149
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.1250000000000009
        }
      ],
      "selected": [
        6,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.4714912280701755
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.0026881720430109723
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.5408834586466149
        }
      ],
      "selected": [
        6,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.2838345864661651
        }
      ],
      "selected": [
        6,
        12
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.1240601503759402
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.10964912280701711
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.07878151260504218
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.05921052631578938
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6578947368421053
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.12327188940092171
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.25877192982456076
        }
      ],
      "selected": [
        14,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.06484962406015082
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.33145363408521256
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.04992260061919529
        }
      ],
      "selected": [
        14,
        12
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.2575187969924819
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.23268398268398283
        }
      ],
      "selected": [
        10,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.2850877192982457
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.09254992319508482
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.2562656641604004
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.2184873949579833
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.18609022556390897
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.4157268170426063
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.2850877192982457
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.06413210445468565
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6008771929824563
        }
      ],
      "selected": [
        10,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6578947368421053
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.2575187969924819
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.29041353383458635
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.014069264069264342
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.7280701754385968
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.17281105990783452
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6118421052631584
        }
      ],
      "selected": [
        10,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.7280701754385968
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.17857142857142883
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.7280701754385968
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.09254992319508393
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.10025062656641559
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.7280701754385968
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.2799539170506913
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.29041353383458635
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.2850877192982457
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.2850877192982457
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.09254992319508482
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.06484962406015038
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.5065789473684212
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.14285714285714324
        }
      ],
      "selected": [
        10,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.6469298245614032
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.21543778801843327
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.11936090225563945
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.054824561403508554
        }
      ],
      "selected": [
        6,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.10494987468671724
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.02633477633477943
        }
      ],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-23",
        "new-24"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.33145363408521256
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.013157894736843367
        }
      ],
      "selected": [
        14,
        12
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.09288537549407572
        }
      ],
      "selected": [
        7,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7826086956521738
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.125
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.6982460474308301
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.6763833992094863
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7826086956521738
        }
      ],
      "selected": [
        7,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.06719367588932812
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.03260869565217828
        }
      ],
      "selected": [
        7,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7826086956521738
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.08664772727272751
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7628458498023711
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.5643939393939394
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7504940711462451
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.028409090909091272
        }
      ],
      "selected": [
        7,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7628458498023711
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.1227272727272739
        }
      ],
      "selected": [
        2,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.14130434782608692
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.12055335968379488
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.13474025974025938
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.14130434782608692
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.15584415584415545
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.6982460474308301
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.11486486486486491
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7504940711462451
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.4602272727272734
        }
      ],
      "selected": [
        9,
        9
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.14673913043478848
        }
      ],
      "selected": [
        7,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7628458498023711
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5145202020202024
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.6763833992094863
        }
      ],
      "selected": [
        9,
        9
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.03260869565217828
        }
      ],
      "selected": [
        7,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.12203557312253199
        }
      ],
      "selected": [
        7,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.17156620553360113
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.17929292929293217
        }
      ],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.029644268774708937
        }
      ],
      "selected": [
        14,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.6270998023715411
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.06326781326781372
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.13537549407114646
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.09189723320158638
        }
      ],
      "selected": [
        14,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7826086956521738
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.16773715415020352
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.20454545454545725
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.1289525691699609
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.09740259740259738
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.6270998023715411
        }
      ],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.6304347826086962
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.12577639751552816
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.03260869565217828
        }
      ],
      "selected": [
        7,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.06818181818182234
        }
      ],
      "selected": [
        11,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.15019762845849804
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.13474025974025938
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.7282608695652169
        }
      ],
      "selected": [
        11,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.6982460474308301
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.10334766584766619
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.7060276679841895
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.11486486486486491
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.06719367588932812
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7628458498023711
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.02386363636363731
        }
      ],
      "selected": [
        2,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7826086956521738
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.5833333333333339
        }
      ],
      "selected": [
        11,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.7282608695652169
        }
      ],
      "selected": [
        7,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.7282608695652169
        }
      ],
      "selected": [
        7,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.6763833992094863
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.6818181818181825
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.10128458498023729
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7826086956521738
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.541666666666667
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.5899209486166006
        }
      ],
      "selected": [
        13,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7504940711462451
        }
      ],
      "selected": [
        14,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7826086956521738
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.5643939393939394
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.09782608695652595
        }
      ],
      "selected": [
        7,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7826086956521738
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.029644268774708937
        }
      ],
      "selected": [
        14,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7826086956521738
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.18058300395257332
        }
      ],
      "selected": [
        9,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.6270998023715411
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5164312039312051
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7826086956521738
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.021464646464647075
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.6270998023715411
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.10933660933660949
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.14130434782608692
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.7282608695652169
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.11486486486486491
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7628458498023711
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.11931818181818166
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.18058300395257332
        }
      ],
      "selected": [
        5,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7826086956521738
        }
      ],
      "selected": [
        7,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-25",
        "new-26"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.6982460474308301
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.1415000000000015
        }
      ],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.27500000000000036
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.056250000000000355
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.19374999999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.025000000000001243
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.12175000000000002
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.025000000000001243
        }
      ],
      "selected": [
        1,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.35999999999999677
        }
      ],
      "selected": [
        1,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.04625000000000146
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.08337500000000153
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.16249999999999964
        }
      ],
      "selected": [
        12,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.12175000000000002
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.75,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.17937500000000162
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.022000000000001574
        }
      ],
      "selected": [
        2,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.16249999999999876
        }
      ],
      "selected": [
        12,
        1
      ],
      "execution_cost": 10.75,
      "total_cost": 11.0,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.09999999999999964
        }
      ],
      "selected": [
        13,
        1
      ],
      "execution_cost": 11.0,
      "total_cost": 11.25,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.07624999999999638
        }
      ],
      "selected": [
        5,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.23374999999999968
        },
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.035555555555555785
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.09999999999999964
        }
      ],
      "selected": [
        13,
        1
      ],
      "execution_cost": 11.0,
      "total_cost": 11.25,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.09999999999999964
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.10999999999999632
        }
      ],
      "selected": [
        13,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.10137500000000177
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.025000000000001243
        }
      ],
      "selected": [
        1,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.006250000000001421
        }
      ],
      "selected": [
        8,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.11500000000000066
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.11900000000000155
        }
      ],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.12549999999999883
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.05600000000000138
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.24200000000000088
        }
      ],
      "selected": [
        1,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.16249999999999876
        }
      ],
      "selected": [
        12,
        1
      ],
      "execution_cost": 10.75,
      "total_cost": 11.0,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.448749999999996
        }
      ],
      "selected": [
        5,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        1
      ],
      "execution_cost": 10.75,
      "total_cost": 10.75,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.35000000000000053
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.12499999999999645
        }
      ],
      "selected": [
        1,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.4700000000000011
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.23374999999999968
        },
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.05666666666666664
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.10700000000000154
        }
      ],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.040750000000001396
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 1.2874999999999996
        }
      ],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.12549999999999883
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.75,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.17749999999999932
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 1,
          "expected_net_gain": 0.12941176470587878
        }
      ],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1321250000000016
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.07500000000000062
        }
      ],
      "selected": [
        6,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.24874999999999936
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.22625000000000028
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.08333333333333304
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.04625000000000146
        }
      ],
      "selected": [
        5,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.22625000000000028
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.05208333333333304
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.0009999999999998899
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.75,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.027500000000000746
        }
      ],
      "selected": [
        6,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.1890000000000005
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.75,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        2,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 1,
          "expected_net_gain": 0.16249999999999876
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.050000000000001155
        }
      ],
      "selected": [
        12,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.006250000000001421
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.44875000000000087
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.3874999999999993
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        2,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.027500000000000746
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.291500000000001
        }
      ],
      "selected": [
        1,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.27500000000000036
        },
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.21666666666666679
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.22625000000000028
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.08333333333333304
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        1
      ],
      "execution_cost": 10.5,
      "total_cost": 10.5,
      "first_success": false
    },
    {
      "pair": [
        "new-27",
        "new-28"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.35600000000000076
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.28382352941176503
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.38125000000000053
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.2749999999999986
        }
      ],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.24218749999999734
        }
      ],
      "selected": [
        14,
        11
      ],
      "execution_cost": 9.75,
      "total_cost": 10.0,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.49374999999999947
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.14726562500000018
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.2309374999999978
        }
      ],
      "selected": [
        5,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.384999999999998
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.16250000000000053
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.3850000000000007
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.6681818181818167
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.9221874999999997
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2413793103448274
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.5826562499999977
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.16250000000000053
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.17421874999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.375
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.2662500000000012
        }
      ],
      "selected": [
        9,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.5
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.4624999999999986
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.7576562499999975
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.03663793103448487
        }
      ],
      "selected": [
        14,
        11
      ],
      "execution_cost": 9.75,
      "total_cost": 10.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.16250000000000053
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.7117187499999984
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.08857758620689804
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.46999999999999975
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.8328125000000002
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.10107758620689644
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.2749999999999986
        }
      ],
      "selected": [
        7,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        14
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.18906249999999947
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.16249999999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.259999999999998
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 1.0562500000000004
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.1573275862068968
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        14
      ],
      "execution_cost": 9.25,
      "total_cost": 9.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.9221874999999997
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.17931034482758612
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.38515624999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.8328125000000002
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.17931034482758612
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 1.0803124999999998
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.6187499999999972
        }
      ],
      "selected": [
        7,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.1137500000000009
        }
      ],
      "selected": [
        9,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 1.0803124999999998
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.375
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.16250000000000053
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.375
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.49374999999999947
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.2421875
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        14,
        14
      ],
      "execution_cost": 9.75,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.1474999999999973
        }
      ],
      "selected": [
        4,
        11
      ],
      "execution_cost": 9.25,
      "total_cost": 9.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.47562499999999996
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.7099999999999973
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        5,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 1.0562500000000004
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.1799568965517242
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.49374999999999947
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.13906249999999964
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.33343749999999917
        },
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.14999999999999902
        }
      ],
      "selected": [
        7,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 1.0562500000000004
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.34249999999999936
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.2687499999999998
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.2749999999999986
        }
      ],
      "selected": [
        7,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.38937499999999936
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.375
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.4400000000000004
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.6500000000000004
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 1.0562500000000004
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.8362499999999997
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        14
      ],
      "execution_cost": 9.25,
      "total_cost": 9.25,
      "first_success": false
    },
    {
      "pair": [
        "new-29",
        "new-30"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 1.0803124999999998
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.21487068965517242
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.13168724279835242
        }
      ],
      "selected": [
        4,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.08230452674897037
        }
      ],
      "selected": [
        5,
        13
      ],
      "execution_cost": 9.5,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.08230452674897037
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.306584362139918
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.18209876543209802
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.19855967078189352
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.35185185185185164
        }
      ],
      "selected": [
        6,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.46502057613168546
        }
      ],
      "selected": [
        4,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.49356995884773625
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.2681992337164756
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.49356995884773625
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.1896551724137927
        }
      ],
      "selected": [
        10,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.7592592592592586
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.22222222222222232
        }
      ],
      "selected": [
        6,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.41229423868312765
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.26612903225806495
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.49356995884773625
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.16762452107279735
        }
      ],
      "selected": [
        6,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.7592592592592586
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.19855967078189263
        }
      ],
      "selected": [
        9,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6141975308641943
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        8,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.12860082304526443
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.027777777777778567
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.7592592592592586
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.19855967078189263
        }
      ],
      "selected": [
        9,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.25977366255143686
        }
      ],
      "selected": [
        6,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.4449588477366273
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.08680555555555447
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.13888888888889017
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.371141975308638
        }
      ],
      "selected": [
        6,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6141975308641943
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.41229423868312765
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.25179211469534035
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.08230452674897037
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.3333333333333339
        }
      ],
      "selected": [
        4,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.19444444444444464
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.13888888888889017
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.1286008230452671
        }
      ],
      "selected": [
        5,
        13
      ],
      "execution_cost": 9.5,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.49356995884773625
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.1455938697318011
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.7592592592592586
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.3711419753086389
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 1.0023148148148149
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.22222222222222232
        }
      ],
      "selected": [
        6,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5763888888888884
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.19444444444444464
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.02777777777777901
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.6772119341563787
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.16762452107279735
        }
      ],
      "selected": [
        6,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.49356995884773625
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.16762452107279735
        }
      ],
      "selected": [
        5,
        5
      ],
      "execution_cost": 9.5,
      "total_cost": 10.0,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.27057613168724126
        }
      ],
      "selected": [
        8,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.017489711934156382
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.28112139917695433
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.26612903225806495
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.49356995884773625
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.042464878671775175
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.49356995884773625
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.16762452107279735
        }
      ],
      "selected": [
        5,
        5
      ],
      "execution_cost": 9.5,
      "total_cost": 10.0,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.41229423868312765
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.3323045267489704
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.07613168724279706
        }
      ],
      "selected": [
        4,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.4521604938271597
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.16762452107279735
        }
      ],
      "selected": [
        9,
        5
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        6,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.08230452674896949
        }
      ],
      "selected": [
        6,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.06172839506172689
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.49356995884773625
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.24329501915708818
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.37499999999999645
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.027777777777778567
        }
      ],
      "selected": [
        2,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 1.0023148148148149
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.33333333333333304
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.08230452674897037
        }
      ],
      "selected": [
        9,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.08744855967078191
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.306584362139918
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.41229423868312765
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.6772119341563787
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.042464878671775175
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.6772119341563787
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.12356321839080486
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.306584362139918
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.13888888888889017
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 1.0023148148148149
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 1,
          "expected_net_gain": 0.19444444444444464
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-31",
        "new-32"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.3711419753086389
        }
      ],
      "selected": [
        5,
        13
      ],
      "execution_cost": 9.5,
      "total_cost": 9.75,
      "first_success": false
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.2855029585798974
        }
      ],
      "selected": [
        1,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.10835798816569353
        }
      ],
      "selected": [
        4,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.7122781065088861
        }
      ],
      "selected": [
        7,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5706360946745619
        }
      ],
      "selected": [
        6,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.13646449704143082
        }
      ],
      "selected": [
        2,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.8224852071005966
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.00961538461539524
        }
      ],
      "selected": [
        6,
        4
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.2144970414201226
        }
      ],
      "selected": [
        4,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.07877218934912289
        }
      ],
      "selected": [
        4,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.27810650887575505
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.729289940828409
        }
      ],
      "selected": [
        1,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.00184911242604624
        }
      ],
      "selected": [
        2,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.13461538461539746
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.5673076923077054
        }
      ],
      "selected": [
        4,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 1.0088757396449752
        }
      ],
      "selected": [
        6,
        7
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.374445266272187
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.103365384615389
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.13443047337278813
        }
      ],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        9,
        4
      ],
      "execution_cost": 9.5,
      "total_cost": 9.5,
      "first_success": false
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5018491124260454
        }
      ],
      "selected": [
        7,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.8982988165680492
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.7115384615384688
        }
      ],
      "selected": [
        2,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.4275147928994123
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 1.1891025641025612
        }
      ],
      "selected": [
        2,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.00184911242604624
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 1.212647928994091
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.6878698224852111
        }
      ],
      "selected": [
        14,
        4
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.061205621301771
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.5343934911242663
        }
      ],
      "selected": [
        1,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.8779585798816658
        }
      ],
      "selected": [
        7,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.13461538461539702
        }
      ],
      "selected": [
        1,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 1.3470784023668707
        }
      ],
      "selected": [
        4,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.7159763313609533
        }
      ],
      "selected": [
        1,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.251849112426048
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.03846153846155076
        }
      ],
      "selected": [
        4,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6634615384615383
        }
      ],
      "selected": [
        2,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 1.1423816568047416
        }
      ],
      "selected": [
        1,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.8812869822485254
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7647928994082887
        }
      ],
      "selected": [
        2,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.01923076923077982
        }
      ],
      "selected": [
        2,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        7,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        4
      ],
      "execution_cost": 2.5,
      "total_cost": 2.5,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.12684911242604624
        }
      ],
      "selected": [
        6,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        7,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        4,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        1,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-33",
        "new-34"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.8825813609467472
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7140688259109353
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.45997807017543835
        }
      ],
      "selected": [
        14,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.22115384615384936
        }
      ],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.9018218623481831
        }
      ],
      "selected": [
        14,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6973684210526381
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.10855263157894912
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.26923076923077094
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.3026315789473695
        }
      ],
      "selected": [
        9,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.4483805668016192
        }
      ],
      "selected": [
        6,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7115384615384617
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.11184210526315796
        }
      ],
      "selected": [
        2,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.6153846153846203
        }
      ],
      "selected": [
        14,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.5060728744939267
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6480263157894761
        }
      ],
      "selected": [
        14,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2742914979757094
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.22115384615384936
        }
      ],
      "selected": [
        11,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.22115384615384936
        }
      ],
      "selected": [
        11,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7115384615384617
        }
      ],
      "selected": [
        2,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7398785425101204
        }
      ],
      "selected": [
        14,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.596659919028343
        }
      ],
      "selected": [
        9,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.5144230769230766
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.08653846153846478
        }
      ],
      "selected": [
        8,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.6032388663967607
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.6557017543859658
        }
      ],
      "selected": [
        6,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 1.013157894736846
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7115384615384617
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.0970394736842124
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.9539473684210567
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.7960526315789473
        }
      ],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.5445344129554699
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.427125506072878
        }
      ],
      "selected": [
        8,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7115384615384617
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.11184210526315796
        }
      ],
      "selected": [
        2,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.2692307692307718
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.5045546558704448
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.22115384615384936
        }
      ],
      "selected": [
        11,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.427125506072878
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2377077562326888
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7560728744939329
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.8147773279352286
        }
      ],
      "selected": [
        2,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.26923076923077094
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.2565789473684208
        }
      ],
      "selected": [
        9,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6214574898785417
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.5290570175438618
        }
      ],
      "selected": [
        2,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.22115384615384936
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7419028340080978
        }
      ],
      "selected": [
        14,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.08653846153846434
        }
      ],
      "selected": [
        8,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.33097165991902777
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.25657894736842124
        }
      ],
      "selected": [
        6,
        8
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6791497975708491
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.2105263157894739
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.6973684210526363
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.013157894736843812
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.4458502024291535
        }
      ],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.5637651821862342
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.3026315789473686
        }
      ],
      "selected": [
        14,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7378542510121502
        }
      ],
      "selected": [
        14,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.08653846153846345
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.11184210526315841
        }
      ],
      "selected": [
        8,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.5880566801619498
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.11184210526315796
        }
      ],
      "selected": [
        2,
        5
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.9230769230769287
        }
      ],
      "selected": [
        11,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7115384615384617
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.17105263157894912
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.7165991902834055
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.30263157894736814
        }
      ],
      "selected": [
        11,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.3112348178137694
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.08653846153846478
        }
      ],
      "selected": [
        8,
        1
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.29149797570850566
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.730769230769237
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.19078947368421284
        }
      ],
      "selected": [
        2,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7115384615384617
        }
      ],
      "selected": [
        2,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.22115384615384936
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7398785425101204
        }
      ],
      "selected": [
        14,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.22115384615384936
        }
      ],
      "selected": [
        11,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.2692307692307718
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7378542510121502
        }
      ],
      "selected": [
        14,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.9038461538461533
        }
      ],
      "selected": [
        14,
        1
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.12069838056680027
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7570850202429211
        }
      ],
      "selected": [
        2,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7095141700404852
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.06578947368421195
        }
      ],
      "selected": [
        2,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7095141700404852
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.06578947368421195
        }
      ],
      "selected": [
        2,
        7
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.5576923076923075
        }
      ],
      "selected": [
        6,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.5146761133603297
        }
      ],
      "selected": [
        6,
        1
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6791497975708491
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.2105263157894739
        }
      ],
      "selected": [
        2,
        8
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-35",
        "new-36"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.26923076923077094
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.3026315789473695
        }
      ],
      "selected": [
        9,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6789772727272716
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.028409090909093493
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.16287878787878807
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6789772727272716
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.028409090909093493
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.1887626262626263
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.1460113960113958
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.42503156565656486
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.31060606060606055
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.23793859649122773
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.42503156565656486
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1862373737373737
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.16414141414141437
        }
      ],
      "selected": [
        11,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.2321654040404031
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.05681818181818166
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.4316603535353529
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.2838949843260181
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6789772727272716
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.028409090909093493
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1799242424242431
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.056818181818182545
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6789772727272716
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.028409090909093493
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6676136363636349
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.056818181818182545
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6789772727272716
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.028409090909093493
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.1887626262626263
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.43939393939393945
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1871345029239766
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1862373737373737
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.296085858585859
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.43939393939393945
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1871345029239766
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.296085858585859
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.10827020202019888
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.10795454545454497
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.15782828282828287
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.3592171717171757
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.11974474474474306
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.42503156565656486
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.16287878787878807
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6789772727272716
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.028409090909093493
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.6789772727272716
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.028409090909093493
        }
      ],
      "selected": [
        13,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.42503156565656486
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.15615203761755492
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.43939393939393945
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.23793859649122773
        }
      ],
      "selected": [
        14,
        11
      ],
      "execution_cost": 9.75,
      "total_cost": 10.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.07828282828282873
        },
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.1388888888888875
        }
      ],
      "selected": [
        11,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.16287878787878807
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.2369002525252517
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.2369002525252517
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.4316603535353529
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.1887626262626263
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.1401515151515138
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": [
        13,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.42503156565656486
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.11265673981191249
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.296085858585859
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.185185185185186
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1862373737373737
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.10795454545454497
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.4316603535353529
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.10795454545454497
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": [
        13,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.02840909090909438
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-37",
        "new-38"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.125600961538459
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.03846153846154321
        }
      ],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.05498798076922995
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.13686899038461187
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.6634615384615383
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5816200657894743
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.0294471153846132
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5890925480769216
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.12962962962962887
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.7596153846153832
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5703125
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.17518028846153522
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.6923076923076916
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.4921875
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7307692307692308
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.53125
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.2578124999999991
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.11146723646723533
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.05498798076922995
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.1835937499999991
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.1835937499999991
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.028094951923073097
        }
      ],
      "selected": [
        1,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5890925480769216
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.3359374999999991
        },
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.046296296296295836
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.25330528846153566
        }
      ],
      "selected": [
        7,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.21499399038461187
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.36598557692307576
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.10156249999999911
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.0749699519230731
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.028094951923073097
        }
      ],
      "selected": [
        4,
        11
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.5576923076923128
        },
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.1550164473684177
        }
      ],
      "selected": [
        8,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.7596153846153832
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.53125
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.2304687499999991
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.2321213942307656
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7307692307692326
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5013786764705888
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5109675480769216
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.21499399038461187
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5890925480769216
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 0,
          "expected_net_gain": 0.05498798076922995
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.8942307692307763
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.0684742647058787
        }
      ],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.21499399038461187
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5507812499999982
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.11146723646723533
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.25330528846153566
        }
      ],
      "selected": [
        13,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.6634615384615383
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.21052631578947345
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.1835937499999991
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.14963942307692069
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.42232572115384226
        }
      ],
      "selected": [
        1,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.0749699519230731
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.08173076923077982
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.17518028846153522
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.5004507211538423
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.0749699519230731
        }
      ],
      "selected": [
        13,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5109675480769216
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.21499399038461187
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.40805288461538325
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7307692307692317
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.609375
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.2578124999999991
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5507812499999982
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.11146723646723533
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.4726562499999982
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.5760216346153801
        }
      ],
      "selected": [
        4,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 2.75,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.17518028846153522
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.02373798076922995
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.0294471153846132
        }
      ],
      "selected": [
        9,
        11
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.7307692307692326
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5002297794117645
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.1826923076923066
        }
      ],
      "selected": [
        9,
        10
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.17518028846153522
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.17518028846153522
        }
      ],
      "selected": [
        4,
        10
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.203725961538459
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.15384615384615863
        }
      ],
      "selected": [
        11,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-39",
        "new-40"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.4726562499999982
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.030626780626779926
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.9021493212669665
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.10758513931888558
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.8348416289592739
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.5339366515837094
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.3820109439124497
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.35972850678732904
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.5339366515837094
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.21580027359781173
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5780542986425328
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.07095588235294148
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.44683257918551966
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1610962566844929
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        12
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.31334841628958987
        }
      ],
      "selected": [
        13,
        10
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.49066742081447856
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.14808481532147777
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.5893665158371029
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5271493212669673
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.170955882352942
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.49066742081447856
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.21990424076607518
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.31334841628958987
        }
      ],
      "selected": [
        13,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.4473981900452477
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.49066742081447856
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.06600547195622486
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.31334841628958987
        }
      ],
      "selected": [
        13,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.9021493212669665
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.0015479876160995332
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.7952488687782795
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.6487556561085963
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.17414860681114597
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        12
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.44683257918551966
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1861631016042784
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.44457013574660564
        }
      ],
      "selected": [
        13,
        8
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.3277714932126692
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.0023939808481543423
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        12
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.9021493212669665
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5271493212669673
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.2726244343891402
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.5893665158371029
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.0015479876160995332
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.44683257918551966
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.1861631016042784
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.5339366515837094
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.3820109439124497
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.2024886877828047
        }
      ],
      "selected": [
        13,
        5
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        12
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5780542986425328
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.8348416289592739
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.4473981900452477
        },
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.25068399452804435
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.31334841628958987
        }
      ],
      "selected": [
        13,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.8348416289592739
        },
        {
          "stage": 1,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.033668730650155076
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.26809954751131215
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.02606951871657781
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.9021493212669665
        },
        {
          "stage": 0,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.10139318885449011
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.44683257918551966
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.27339572192513373
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.5893665158371029
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.5339366515837094
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.3820109439124497
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.8348416289592739
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.46517027863777116
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.31334841628958987
        }
      ],
      "selected": [
        13,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.6487556561085963
        },
        {
          "stage": 0,
          "context": 1,
          "progress": 0,
          "expected_net_gain": 0.10758513931888558
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.7952488687782795
        },
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.4176470588235306
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.737556561085972
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.8348416289592739
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.3165634674922604
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.5893665158371029
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": [
        13,
        12
      ],
      "execution_cost": 3.25,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.9021493212669665
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.46517027863777116
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.8348416289592739
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.3165634674922604
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.5271493212669673
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.3161764705882355
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.8348416289592739
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.3165634674922604
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.5339366515837094
        },
        {
          "stage": 0,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.25068399452804435
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-41",
        "new-42"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.8348416289592739
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.4771468144044322
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.14473684210526327
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08137119113573377
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5534972299168981
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.015280135823429575
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.061634349030470936
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08137119113573377
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5534972299168981
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.1802285318559571
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.4771468144044322
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.14473684210526372
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.15166204986149623
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.4310941828254844
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.17763157894736858
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.1802285318559571
        },
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 1.3078947368421039
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5135041551246537
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5074445983379503
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.4771468144044322
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.14473684210526372
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.26939058171745156
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.14473684210526372
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.4771468144044322
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.14473684210526327
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.16343490304709096
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.1802285318559571
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5074445983379503
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.52319944598338
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.13815789473684204
        }
      ],
      "selected": [
        8,
        14
      ],
      "execution_cost": 11.0,
      "total_cost": 11.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.46745152354570685
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.2052207130730057
        }
      ],
      "selected": [
        5,
        14
      ],
      "execution_cost": 11.25,
      "total_cost": 11.75,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.1371191135734069
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.08137119113573377
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.11288088642659222
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.21052631578947434
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.4771468144044322
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.14473684210526372
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5135041551246537
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.3873089983022071
        }
      ],
      "selected": [
        10,
        14
      ],
      "execution_cost": 11.25,
      "total_cost": 11.75,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5135041551246537
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.14134125636672312
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 11.25,
      "total_cost": 11.75,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.061634349030470936
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.07461911357340689
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5135041551246537
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.4333616298811549
        }
      ],
      "selected": [
        8,
        14
      ],
      "execution_cost": 11.0,
      "total_cost": 11.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5534972299168981
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.4808998302207135
        }
      ],
      "selected": [
        8,
        14
      ],
      "execution_cost": 11.0,
      "total_cost": 11.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5074445983379503
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.13009337860780956
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.09435595567867061
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.1371191135734069
        },
        {
          "stage": 0,
          "context": 7,
          "progress": 1,
          "expected_net_gain": 0.12461300309597512
        }
      ],
      "selected": [
        7,
        14
      ],
      "execution_cost": 11.5,
      "total_cost": 12.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.1802285318559571
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.5355263157894736
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.26246537396121905
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.23649584487534625
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 0,
          "expected_net_gain": 0.17763157894736903
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.52319944598338
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.11184210526315796
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.1371191135734069
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 5,
          "progress": 0,
          "expected_net_gain": 0.26246537396121905
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.26939058171745156
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 0,
          "expected_net_gain": 0.14473684210526372
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5135041551246537
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.5135041551246537
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-43",
        "new-44"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.33692307692307644
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.35173076923076874
        }
      ],
      "selected": [
        2,
        9
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.04884615384615021
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.03846153846155387
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.5046153846153842
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.06918604651162763
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        10,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.18038461538462425
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.08409090909090633
        }
      ],
      "selected": [
        2,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.0764423076923233
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.12692307692307558
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.3658653846153834
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.12555555555555564
        }
      ],
      "selected": [
        5,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        10,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.04884615384615021
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.03846153846155387
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.33692307692307644
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.20096153846153797
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.13989361702127745
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.04567307692309086
        }
      ],
      "selected": [
        10,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6701923076923073
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        7,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.3685576923076912
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.19769230769230628
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.08653846153847766
        }
      ],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6701923076923073
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6955769230769224
        },
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.17536585365853696
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.0764423076923233
        }
      ],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.5046153846153842
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        11,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.19182692307692228
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.23615384615385437
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        7,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.0764423076923233
        }
      ],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.20096153846153797
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.0764423076923233
        }
      ],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.1899038461538458
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.3658653846153834
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 0,
          "expected_net_gain": 0.054999999999999716
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.33692307692307644
        }
      ],
      "selected": [
        7,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6701923076923073
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.1524390243902447
        }
      ],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        7,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.3484615384615477
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6723076923076912
        },
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.12743902439024435
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.33692307692307644
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.2261538461538537
        }
      ],
      "selected": [
        2,
        6
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.3355769230769221
        }
      ],
      "selected": [
        6,
        9
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.0038461538461529443
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.3355769230769221
        }
      ],
      "selected": [
        6,
        9
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.3658653846153834
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        6,
        13
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6723076923076912
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 1,
          "expected_net_gain": 0.1524390243902447
        }
      ],
      "selected": [
        11,
        11
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.38134615384615334
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.0764423076923233
        }
      ],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.23615384615385437
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.6225961538461533
        }
      ],
      "selected": [
        7,
        13
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.11346153846154028
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.2653846153846242
        }
      ],
      "selected": [
        10,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 12,
          "progress": 0,
          "expected_net_gain": 0.523653846153846
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.12692307692307558
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.21153846153846922
        }
      ],
      "selected": [
        5,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.6490384615384608
        },
        {
          "stage": 0,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.31499999999999684
        }
      ],
      "selected": [
        2,
        13
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.04567307692309086
        }
      ],
      "selected": [
        10,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.23615384615385437
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.26923076923077804
        }
      ],
      "selected": [
        6,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 1,
          "expected_net_gain": 0.33692307692307644
        }
      ],
      "selected": [
        11,
        9
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.018269230769244693
        }
      ],
      "selected": [
        2,
        14
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.31692307692308574
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6701923076923073
        },
        {
          "stage": 0,
          "context": 13,
          "progress": 1,
          "expected_net_gain": 0.1729268292682935
        }
      ],
      "selected": [
        13,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-45",
        "new-46"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 10,
          "progress": 0,
          "expected_net_gain": 0.6723076923076912
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 0,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.820344129554659
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 1.5972222222222223
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 1,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.6381578947368416
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.27576754385965074
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 2,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9038461538461533
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 3,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9893724696356365
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 4,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.6113360323886718
        }
      ],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 5,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.563006072874499
        },
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.022556390977443108
        }
      ],
      "selected": [
        8,
        2
      ],
      "execution_cost": 2.5,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 6,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.4283906882591131
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 7,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.0364372469635699
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 8,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.6923076923076987
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.10714285714285676
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 9,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7565789473684204
        }
      ],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 10,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6745951417004044
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.2039473684210522
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 11,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.1604251012145808
        }
      ],
      "selected": [
        11,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 12,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.19028340080971518
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.4230769230769278
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 13,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.8628542510121449
        }
      ],
      "selected": [
        14,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 14,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 15,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.6563765182186225
        }
      ],
      "selected": [
        5,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 16,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.8162955465587114
        }
      ],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 17,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7722672064777383
        }
      ],
      "selected": [
        5,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 18,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.8833502024291562
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.8298872180451147
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 19,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.8750000000000036
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 1.5972222222222223
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 20,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.6745951417004044
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 21,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9038461538461533
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 22,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 1.1611842105263204
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.1593567251461963
        }
      ],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 23,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.8613360323886674
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 24,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.19028340080971518
        },
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5557692307692355
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 9.5,
      "total_cost": 10.0,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 25,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5488360323886683
        },
        {
          "stage": 1,
          "context": 4,
          "progress": 0,
          "expected_net_gain": 0.11231203007518786
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 26,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.7773279352226776
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 1.385338345864663
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 27,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 28,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 1.1467611336032455
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.2105263157894752
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 29,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 0,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.15738866396760987
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 30,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.883603238866403
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 1.1907894736842115
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 4.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 31,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9038461538461533
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 32,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.5488360323886683
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.05263157894736814
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 33,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.40182186234817774
        }
      ],
      "selected": [
        11,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 34,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.7641700404858343
        },
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.8410087719298245
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 35,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.8777834008097223
        },
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9793233082706783
        }
      ],
      "selected": [
        13,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 36,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7540485829959573
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 37,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.641700404858307
        }
      ],
      "selected": [
        7,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 38,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7565789473684204
        }
      ],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 39,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9205465587044523
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 40,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.8750000000000036
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 1.530701754385964
        }
      ],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 41,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 42,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7505060728744937
        }
      ],
      "selected": [
        14,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 43,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 8,
          "progress": 0,
          "expected_net_gain": 0.36108299595142057
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.07753759398496207
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 44,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 1.1295546558704528
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 45,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 1.2639170040485883
        },
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 1.1739766081871323
        }
      ],
      "selected": [
        6,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 46,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.47368421052632304
        }
      ],
      "selected": [
        13,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 47,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9256072874494006
        }
      ],
      "selected": [
        7,
        2
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 48,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 0,
          "context": 8,
          "progress": 1,
          "expected_net_gain": 0.0764170040485821
        },
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.8461538461538494
        }
      ],
      "selected": [
        9,
        2
      ],
      "execution_cost": 9.5,
      "total_cost": 10.0,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 49,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.7565789473684204
        }
      ],
      "selected": [
        5,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 50,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7186234817813828
        },
        {
          "stage": 0,
          "context": 5,
          "progress": 1,
          "expected_net_gain": 0.13377192982456165
        }
      ],
      "selected": [
        5,
        14
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 51,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 9,
          "progress": 0,
          "expected_net_gain": 0.8340080971659951
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 52,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.7884615384615383
        }
      ],
      "selected": [
        7,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 53,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9205465587044523
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 54,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.6745951417004044
        },
        {
          "stage": 0,
          "context": 10,
          "progress": 1,
          "expected_net_gain": 0.02631578947368407
        }
      ],
      "selected": [
        10,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 55,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 0,
      "probes": [],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.0,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 56,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.5382085020242959
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.02443609022556359
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 57,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.889170040485836
        }
      ],
      "selected": [
        11,
        14
      ],
      "execution_cost": 3.5,
      "total_cost": 3.75,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 58,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.37550607287449367
        }
      ],
      "selected": [
        13,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.5,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 59,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.6799089068825968
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.25,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 60,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 11,
          "progress": 0,
          "expected_net_gain": 0.6126012145749042
        },
        {
          "stage": 1,
          "context": 7,
          "progress": 0,
          "expected_net_gain": 0.07142857142857117
        }
      ],
      "selected": null,
      "execution_cost": 8,
      "total_cost": 8.5,
      "first_success": false
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 61,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.6902834008097232
        }
      ],
      "selected": [
        6,
        6
      ],
      "execution_cost": 3.0,
      "total_cost": 3.25,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 62,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 1,
      "probes": [
        {
          "stage": 1,
          "context": 2,
          "progress": 1,
          "expected_net_gain": 0.9205465587044523
        }
      ],
      "selected": [
        6,
        2
      ],
      "execution_cost": 2.75,
      "total_cost": 3.0,
      "first_success": true
    },
    {
      "pair": [
        "new-47",
        "new-48"
      ],
      "task": 63,
      "arm": "MDL_mix+VOI",
      "probe_cost": 0.25,
      "probe_n": 2,
      "probes": [
        {
          "stage": 1,
          "context": 14,
          "progress": 1,
          "expected_net_gain": 0.6381578947368416
        },
        {
          "stage": 1,
          "context": 6,
          "progress": 1,
          "expected_net_gain": 0.17598684210526416
        }
      ],
      "selected": [
        14,
        6
      ],
      "execution_cost": 3.25,
      "total_cost": 3.75,
      "first_success": true
    }
  ],
  "summary": {
    "probe_n": 1823,
    "execution_cost": 7891.0,
    "total_cost": 8346.75,
    "first_success": 896
  },
  "comparison": {
    "direction": "AI minus MDL; device total over 64 menus",
    "pairs": [
      [
        "new-1",
        "new-2"
      ],
      [
        "new-11",
        "new-12"
      ],
      [
        "new-13",
        "new-14"
      ],
      [
        "new-15",
        "new-16"
      ],
      [
        "new-17",
        "new-18"
      ],
      [
        "new-19",
        "new-20"
      ],
      [
        "new-21",
        "new-22"
      ],
      [
        "new-23",
        "new-24"
      ],
      [
        "new-25",
        "new-26"
      ],
      [
        "new-27",
        "new-28"
      ],
      [
        "new-29",
        "new-30"
      ],
      [
        "new-3",
        "new-4"
      ],
      [
        "new-31",
        "new-32"
      ],
      [
        "new-33",
        "new-34"
      ],
      [
        "new-35",
        "new-36"
      ],
      [
        "new-37",
        "new-38"
      ],
      [
        "new-39",
        "new-40"
      ],
      [
        "new-41",
        "new-42"
      ],
      [
        "new-43",
        "new-44"
      ],
      [
        "new-45",
        "new-46"
      ],
      [
        "new-47",
        "new-48"
      ],
      [
        "new-5",
        "new-6"
      ],
      [
        "new-7",
        "new-8"
      ],
      [
        "new-9",
        "new-10"
      ]
    ],
    "differences": [
      0.0,
      0.0,
      0.0,
      0.0,
      -2.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -1.25,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -21.0,
      0.0,
      0.0,
      0.0
    ],
    "total": -24.25,
    "mean": -1.0104166666666667,
    "interval": [
      -2.84375,
      0.0
    ],
    "lower": 3,
    "equal": 21,
    "higher": 0
  },
  "audit": {
    "baseline_rows_exact": 1536,
    "prediction_values_checked": 480,
    "prediction_tolerance": 1e-10,
    "new_rows": 1536,
    "same_inputs": true,
    "new_model_calls": 0,
    "new_worlds": 0
  },
  "seconds": 5.939861
}


==> anc/data/NUMBERS.json <==
{"E7":{"summary":{"AI_mix+VOI":{"backup":299,"execution_cost":3083.0,"first_success":213,"probe_n":40,"regret":579.0,"total_cost":3123.0},"AI_mix+no_probe":{"backup":315,"execution_cost":3175.0,"first_success":197,"probe_n":0,"regret":631.0,"total_cost":3175.0},"uniform+VOI":{"backup":234,"execution_cost":2754.25,"first_success":278,"probe_n":151,"regret":361.25,"total_cost":2905.25},"uniform+no_probe":{"backup":255,"execution_cost":2958.5,"first_success":257,"probe_n":0,"regret":414.5,"total_cost":2958.5}},"rows":2048,"devices":8},"E8":{"summary":{"AI_mix+VOI@0.25":{"backup":637,"execution_cost":7868.75,"first_success":899,"probe_n":1815,"regret":779.75,"total_cost":8322.5},"AI_mix+VOI@1":{"backup":791,"execution_cost":8879.75,"first_success":745,"probe_n":139,"regret":1476.0,"total_cost":9018.75},"AI_mix+VOI@4":{"backup":818,"execution_cost":9029.75,"first_success":718,"probe_n":0,"regret":1487.0,"total_cost":9029.75},"AI_mix+no_probe@0":{"backup":818,"execution_cost":9029.75,"first_success":718,"probe_n":0,"regret":1487.0,"total_cost":9029.75},"AI_point@0":{"backup":855,"execution_cost":9227.25,"first_success":681,"probe_n":0,"regret":1684.5,"total_cost":9227.25},"MDL_point@0":{"backup":893,"execution_cost":9498.5,"first_success":643,"probe_n":0,"regret":1955.75,"total_cost":9498.5},"all_allow@0":{"backup":1130,"execution_cost":12234.5,"first_success":406,"probe_n":0,"regret":4691.75,"total_cost":12234.5},"backup@0":{"backup":1536,"execution_cost":12288,"first_success":0,"probe_n":0,"regret":4745.25,"total_cost":12288},"unchanged@0":{"backup":1356,"execution_cost":13229.5,"first_success":180,"probe_n":0,"regret":5686.75,"total_cost":13229.5},"uniform+VOI@0.25":{"backup":627,"execution_cost":7800.75,"first_success":909,"probe_n":2308,"regret":835.0,"total_cost":8377.75},"uniform+VOI@1":{"backup":713,"execution_cost":8540.5,"first_success":823,"probe_n":591,"regret":1588.75,"total_cost":9131.5},"uniform+VOI@4":{"backup":799,"execution_cost":9263.75,"first_success":737,"probe_n":0,"regret":1721.0,"total_cost":9263.75},"uniform+no_probe@0":{"backup":799,"execution_cost":9263.75,"first_success":737,"probe_n":0,"regret":1721.0,"total_cost":9263.75}},"rows":19968,"devices":24},"worked_example":[{"arm":"AI_mix+VOI","backup":false,"execution_cost":3.25,"first_success":true,"pair":["new-17","new-18"],"probe_cost":1,"probe_n":1,"probes":[{"context":11,"expected_net_gain":0.27604166666666696,"progress":1,"stage":1}],"regret":1.0,"selected":[5,11],"task":7,"total_cost":4.25},{"arm":"AI_point","backup":true,"execution_cost":8,"first_success":false,"pair":["new-17","new-18"],"probe_cost":0,"probe_n":0,"probes":[],"regret":4.75,"selected":null,"task":7,"total_cost":8}],"E11":{"summary":{"AI_mix+current_job_VOI":{"1":{"execution_cost":128.75,"first_success":14,"probe_cost":0,"total_cost":128.75,"trial_n":0},"64":{"execution_cost":8500.25,"first_success":762,"probe_cost":0,"total_cost":8500.25,"trial_n":0},"8":{"execution_cost":1111.0,"first_success":89,"probe_cost":0,"total_cost":1111.0,"trial_n":0}},"AI_mix+entropy_per_cost":{"1":{"execution_cost":118.75,"first_success":15,"probe_cost":171.25,"total_cost":290.0,"trial_n":96},"64":{"execution_cost":8172.0,"first_success":820,"probe_cost":171.25,"total_cost":8343.25,"trial_n":96},"8":{"execution_cost":1067.0,"first_success":96,"probe_cost":171.25,"total_cost":1238.25,"trial_n":96}},"AI_mix+no_probe":{"1":{"execution_cost":128.75,"first_success":14,"probe_cost":0,"total_cost":128.75,"trial_n":0},"64":{"execution_cost":8500.25,"first_success":762,"probe_cost":0,"total_cost":8500.25,"trial_n":0},"8":{"execution_cost":1111.0,"first_success":89,"probe_cost":0,"total_cost":1111.0,"trial_n":0}},"AI_mix+workload_VOI":{"1":{"execution_cost":113.25,"first_success":16,"probe_cost":223.0,"total_cost":336.25,"trial_n":95},"64":{"execution_cost":7844.75,"first_success":885,"probe_cost":224.5,"total_cost":8069.25,"trial_n":96},"8":{"execution_cost":1011.0,"first_success":106,"probe_cost":224.5,"total_cost":1235.5,"trial_n":96}},"MDL_mix+current_job_VOI":{"1":{"execution_cost":136.25,"first_success":13,"probe_cost":0,"total_cost":136.25,"trial_n":0},"64":{"execution_cost":8502.5,"first_success":761,"probe_cost":0,"total_cost":8502.5,"trial_n":0},"8":{"execution_cost":1107.0,"first_success":90,"probe_cost":0,"total_cost":1107.0,"trial_n":0}},"MDL_mix+entropy_per_cost":{"1":{"execution_cost":127.5,"first_success":14,"probe_cost":171.25,"total_cost":298.75,"trial_n":96},"64":{"execution_cost":8148.75,"first_success":824,"probe_cost":171.25,"total_cost":8320.0,"trial_n":96},"8":{"execution_cost":1066.25,"first_success":97,"probe_cost":171.25,"total_cost":1237.5,"trial_n":96}},"MDL_mix+no_probe":{"1":{"execution_cost":136.25,"first_success":13,"probe_cost":0,"total_cost":136.25,"trial_n":0},"64":{"execution_cost":8502.5,"first_success":761,"probe_cost":0,"total_cost":8502.5,"trial_n":0},"8":{"execution_cost":1107.0,"first_success":90,"probe_cost":0,"total_cost":1107.0,"trial_n":0}},"MDL_mix+workload_VOI":{"1":{"execution_cost":113.25,"first_success":16,"probe_cost":223.75,"total_cost":337.0,"trial_n":95},"64":{"execution_cost":7845.25,"first_success":885,"probe_cost":225.25,"total_cost":8070.5,"trial_n":96},"8":{"execution_cost":1011.0,"first_success":106,"probe_cost":225.25,"total_cost":1236.25,"trial_n":96}},"uniform+current_job_VOI":{"1":{"execution_cost":135.25,"first_success":13,"probe_cost":0,"total_cost":135.25,"trial_n":0},"64":{"execution_cost":7959.5,"first_success":886,"probe_cost":2.0,"total_cost":7961.5,"trial_n":1},"8":{"execution_cost":1112.75,"first_success":95,"probe_cost":0,"total_cost":1112.75,"trial_n":0}},"uniform+entropy_per_cost":{"1":{"execution_cost":120.5,"first_success":15,"probe_cost":160.0,"total_cost":280.5,"trial_n":96},"64":{"execution_cost":7853.75,"first_success":896,"probe_cost":160.0,"total_cost":8013.75,"trial_n":96},"8":{"execution_cost":1064.0,"first_success":101,"probe_cost":160.0,"total_cost":1224.0,"trial_n":96}},"uniform+no_probe":{"1":{"execution_cost":135.25,"first_success":13,"probe_cost":0,"total_cost":135.25,"trial_n":0},"64":{"execution_cost":7959.5,"first_success":886,"probe_cost":0,"total_cost":7959.5,"trial_n":0},"8":{"execution_cost":1112.75,"first_success":95,"probe_cost":0,"total_cost":1112.75,"trial_n":0}},"uniform+workload_VOI":{"1":{"execution_cost":115.75,"first_success":16,"probe_cost":236.75,"total_cost":352.5,"trial_n":96},"64":{"execution_cost":7741.0,"first_success":913,"probe_cost":236.75,"total_cost":7977.75,"trial_n":96},"8":{"execution_cost":1015.0,"first_success":107,"probe_cost":236.75,"total_cost":1251.75,"trial_n":96}}},"rows":18432,"devices":24},"E14":{"summary":{"active+AI":{"first_success":42,"regret":503.0,"total_cost":3106.25},"active+MDL":{"first_success":49,"regret":478.375,"total_cost":3081.625},"active+posterior":{"first_success":51,"regret":451.375,"total_cost":3054.625},"all_allow":{"first_success":28,"regret":914.125,"total_cost":3517.375},"backup":{"first_success":0,"regret":468.75,"total_cost":3072},"exact+MDL":{"first_success":42,"regret":483.125,"total_cost":3086.375},"exact+posterior":{"first_success":44,"regret":457.875,"total_cost":3061.125},"fixed+AI":{"first_success":28,"regret":501.125,"total_cost":3104.375},"fixed+MDL":{"first_success":26,"regret":524.375,"total_cost":3127.625},"fixed+posterior":{"first_success":42,"regret":469.875,"total_cost":3073.125},"random+MDL":{"first_success":34,"regret":510.0,"total_cost":3113.25},"random+posterior":{"first_success":38,"regret":507.875,"total_cost":3111.125},"unchanged":{"first_success":15,"regret":881.875,"total_cost":3485.125}},"rows":4992,"devices":6},"verification":{"aggregate_checks":321,"input_sha256":{"03_runs/E7_20261002/RESULTS.json":"9c0aca345dfb7547f587a054c9ee59de5be34215c3a4e20f2eaeb61f9e71e2d7","03_runs/E8_20261002/RESULTS.json":"bfc1db17011859d28a85a1ab83e5e0c2c17d10a352845a78b717dd471bca1ba3","03_runs/E11_20261002/RESULTS.json":"01c0bcd83b9db8e65df5a1132f66c79bc26fcc4ce2f122efe285217a0a908af6","03_runs/E14_20261002/RESULTS.json":"58dbe6fb1029a34d57b6f1d4debc9df1b4307a792c7d0381978cbcc6141c862c"},"new_experiments":0}}


==> anc/data/WORKED_DECISION.json <==
{"case":{"menu":[[8,5],[5,11],[14,5],[2,11]],"oracle_cost":3.25,"pair":["new-17","new-18"],"task":7},"candidate_A":20,"candidate_B":9,"before_best_expected_cost":8,"before_selected":null,"before_route_costs":[{"route":[8,5],"expected_cost":9.265277777777778},{"route":[5,11],"expected_cost":9.039583333333335},{"route":[14,5],"expected_cost":10.284722222222221},{"route":[2,11],"expected_cost":9.179166666666667}],"pB11":0.2777777777777777,"pA5":0.9750000000000002,"pB11_after":1,"net_value":0.27604166666666696,"test_cost":1,"possible_branches":[{"bit":0,"probability":0.7222222222222223,"best_expected_cost":8,"selected":null,"candidate_B":4,"weights_B":{"17612":0.7692307692307692,"1228":0.0769230769230769,"21964":0.0769230769230769,"21756":0.0769230769230769},"route_costs":[{"route":[8,5],"expected_cost":9.272115384615384},{"route":[5,11],"expected_cost":11.20625},{"route":[14,5],"expected_cost":10.524038461538462},{"route":[2,11],"expected_cost":9.5125}]},{"bit":1,"probability":0.2777777777777777,"best_expected_cost":3.4062499999999987,"selected":[5,11],"candidate_B":5,"weights_B":{"3276":0.2,"19660":0.2,"3212":0.2,"3324":0.2,"4044":0.2},"route_costs":[{"route":[8,5],"expected_cost":9.2475},{"route":[5,11],"expected_cost":3.4062499999999987},{"route":[14,5],"expected_cost":9.6625},{"route":[2,11],"expected_cost":8.3125}]}],"actual_recorded_observation":1,"priors":[{"64250":0.5249999999999998,"60138":0.02499999999999999,"43758":0.02499999999999999,"43770":0.02499999999999999,"61690":0.02499999999999999,"43754":0.02499999999999999,"60142":0.02499999999999999,"64234":0.02499999999999999,"64254":0.02499999999999999,"60154":0.02499999999999999,"64506":0.02499999999999999,"47866":0.02499999999999999,"43774":0.02499999999999999,"63738":0.02499999999999999,"62202":0.02499999999999999,"61694":0.02499999999999999,"57582":0.02499999999999999,"51914":0.02499999999999999,"51450":0.02499999999999999,"49386":0.02499999999999999},{"17612":0.5555555555555555,"3276":0.05555555555555554,"19660":0.05555555555555554,"3212":0.05555555555555554,"1228":0.05555555555555554,"21964":0.05555555555555554,"21756":0.05555555555555554,"3324":0.05555555555555554,"4044":0.05555555555555554}],"AI_seed_masks":[64250,17612],"realised_costs":{"point":8,"mixture_probe":4.25,"uniform_no_probe":3.25}}


==> anc/data/controller/AI_REPAIRS.json <==
{"new-1":{"hypotheses":["True","not x0 or x1 or x2"],"identifiable":false,"patch":"True","query":1,"reason":"Both fit every observation but disagree at context 1; final query unused."},"new-10":{"hypotheses":["x1","x1 and (x0 or x2)"],"identifiable":false,"patch":"x1","query":2,"reason":"Both fit every observation but disagree at context 2; final query unused."},"new-11":{"hypotheses":["x0 or not x2","x0 or (not x2 and not x3)"],"identifiable":false,"patch":"x0 or not x2","query":8,"reason":"Both fit every observation but disagree at context 8; final query unused."},"new-12":{"hypotheses":["(x0 or x1) and not x3","(x0 or x2) and not x3"],"identifiable":false,"patch":"(x0 or x1) and not x3","query":2,"reason":"Both fit every observation but disagree at context 2; final query unused."},"new-13":{"hypotheses":["x0 or not x2","x0 or (not x2 and not x3)"],"identifiable":false,"patch":"x0 or not x2","query":8,"reason":"Both fit every observation but disagree at context 8; final query unused."},"new-14":{"hypotheses":["not x2 or not x3","not x0 or not x1 or not x3"],"identifiable":false,"patch":"not x2 or not x3","query":11,"reason":"Both fit every observation but disagree at context 11; final query unused."},"new-15":{"hypotheses":["x0 and x3","x3 and (x0 or x1)"],"identifiable":false,"patch":"x0 and x3","query":10,"reason":"Both fit every observation but disagree at context 10; final query unused."},"new-16":{"hypotheses":["x3 and not x0","x2 and x3 and not x1"],"identifiable":false,"patch":"x3 and not x0","query":8,"reason":"Both fit every observation but disagree at context 8; final query unused."},"new-17":{"hypotheses":["x0 or x2","x0 or (x1 and x2)","x0 or (x1 and not x3)"],"identifiable":false,"patch":"x0 or x2","query":0,"reason":"Distinct guards fit all observations; query unused in final phase."},"new-18":{"hypotheses":["x1 and (not x0 or not x3)","x1 and (not x2 or not x3)","x1 and (not x0 or not x2 or not x3)"],"identifiable":false,"patch":"x1 and (not x0 or not x3)","query":0,"reason":"Observations do not distinguish which flags inhibit x1."},"new-19":{"hypotheses":["x2 and not x0","x2 and not x0 and not x1","(x2 or x3) and not x0"],"identifiable":false,"patch":"x2 and not x0","query":0,"reason":"Distinct guards fit all observations; x1 and x3 roles remain uncertain."},"new-2":{"hypotheses":["x3 and not x0","x2 and x3 and not x1"],"identifiable":false,"patch":"x3 and not x0","query":8,"reason":"Both fit every observation but disagree at context 8; final query unused."},"new-20":{"hypotheses":["not x0 and not x3","not x0 and (not x1 or not x3)","not x0 and (not x2 or not x3)"],"identifiable":false,"patch":"not x0 and not x3","query":0,"reason":"Both unconditional and conditional x3 inhibition fit."},"new-21":{"hypotheses":["x2","x2 and (x0 or not x3)","x2 or (x3 and not x0)"],"identifiable":false,"patch":"x2","query":0,"reason":"x2 alone fits, but additional conditions remain possible."},"new-22":{"hypotheses":["not x0 or not x1","not x1 or (not x0 and x2)","not x1 or (not x0 and x3)"],"identifiable":false,"patch":"not x0 or not x1","query":0,"reason":"Observations leave possible x2 or x3 gating unresolved."},"new-23":{"hypotheses":["x2 and not x0","x2 and not x0 and not x1","(x2 or x3) and not x0"],"identifiable":false,"patch":"x2 and not x0","query":0,"reason":"Distinct guards fit all observations; x1 and x3 roles remain uncertain."},"new-24":{"hypotheses":["not x0 or not x3","not x3 or (not x0 and not x1)","not x3 or (not x0 and not x2)"],"identifiable":false,"patch":"not x0 or not x3","query":0,"reason":"Additional restrictions when x3 is true remain possible."},"new-25":{"hypotheses":["x0 or x1","x0 or x2 or x3","x0 or (x1 and (x2 or x3))"],"identifiable":false,"patch":"x0 or x1","query":0,"reason":"Successes do not establish whether x1 alone is sufficient."},"new-26":{"hypotheses":["not x1 and not x3","(not x1 or not x0) and not x3","not x1 and (not x2 or not x3)"],"identifiable":false,"patch":"not x1 and not x3","query":0,"reason":"Distinct guards fit; conditional inhibition remains possible."},"new-27":{"hypotheses":["not x1 or not x3","not x3 or (x0 and not x2)","not x3 or (not x1 and not x2)"],"identifiable":false,"patch":"not x1 or not x3","query":0,"reason":"The success condition when x3 is true remains ambiguous."},"new-28":{"hypotheses":["not x3","not x3 or (x1 and not x2)","not x3 or (x2 and not x0)"],"identifiable":false,"patch":"not x3","query":0,"reason":"not x3 fits, but exceptions at untested contexts remain possible."},"new-29":{"hypotheses":["x0 or x2","x0 or (x1 and x2)","x0 or (x1 and not x3)"],"identifiable":false,"patch":"x0 or x2","query":0,"reason":"Distinct guards fit all observations; query unused in final phase."},"new-3":{"hypotheses":["not x0 or not x1","not x1 or (not x0 and x2)"],"identifiable":false,"patch":"not x0 or not x1","query":2,"reason":"Both fit every observation but disagree at context 2; final query unused."},"new-30":{"hypotheses":["x1 and x3","x3 and (not x0 or x2)","x1 and (x3 or not x0)"],"identifiable":false,"patch":"x1 and x3","query":0,"reason":"Observations do not establish that both x1 and x3 are necessary."},"new-31":{"hypotheses":["not x0 or not x1","not x1 or (not x0 and x2)","not x1 or (not x0 and x3)"],"identifiable":false,"patch":"not x0 or not x1","query":0,"reason":"Observations leave possible x2 or x3 gating unresolved."},"new-32":{"hypotheses":["x3 and not x1","x3 and (not x0 or not x2)","x3 and not x1 and (x0 or x2)"],"identifiable":false,"patch":"x3 and not x1","query":0,"reason":"Distinct guards fit; the conditions accompanying x3 remain uncertain."},"new-33":{"hypotheses":["x0 or not x1","x2 or not x3","x0 or x2 or not x1"],"identifiable":false,"patch":"x0 or not x1","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-34":{"hypotheses":["x0 or not x1","x2 or not x3","x0 or x2 or not x1"],"identifiable":false,"patch":"x0 or not x1","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-35":{"hypotheses":["not x0 and x1","not x2 and x3","not x0 and not x2 and x1"],"identifiable":false,"patch":"not x0 and x1","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-36":{"hypotheses":["x0 or not x2","x0 or (not x2 and not x3)","x0 or x1 or not x2"],"identifiable":false,"patch":"x0 or not x2","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-37":{"hypotheses":["x2 and x3","x0 and x1 and x3","x0 and x2 and x3"],"identifiable":false,"patch":"x2 and x3","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-38":{"hypotheses":["x3 and not x1","x3 and (not x0 or not x2)","x3 and not x1 and (x0 or x2)"],"identifiable":false,"patch":"x3 and not x1","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-39":{"hypotheses":["x0 or not x1","x2 or not x3","x0 or x2 or not x1"],"identifiable":false,"patch":"x0 or not x1","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-4":{"hypotheses":["x1 and (not x0 or not x2)","x1 and (not x0 or not x2) and not x3"],"identifiable":false,"patch":"x1 and (not x0 or not x2)","query":10,"reason":"Both fit every observation but disagree at context 10; final query unused."},"new-40":{"hypotheses":["x1 and not x2","x0 and x1 and not x2","x1 and not x2 and not x3"],"identifiable":false,"patch":"x1 and not x2","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-41":{"hypotheses":["x0 and x2","x2 and (x0 or x1)","(x0 and x2) or x3"],"identifiable":false,"patch":"x0 and x2","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-42":{"hypotheses":["x2 or x3","x2 or (x0 and x3)","x2 or (x1 and x3)"],"identifiable":false,"patch":"x2 or x3","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-43":{"hypotheses":["x2 and not x0","x2 and not x0 and not x1","(x2 or x3) and not x0"],"identifiable":false,"patch":"x2 and not x0","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-44":{"hypotheses":["x2 and not x0","x2 and not x0 and not x1","(x2 or x3) and not x0"],"identifiable":false,"patch":"x2 and not x0","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-45":{"hypotheses":["x1","x1 and (x0 or x2)","x1 and (x0 or x3)"],"identifiable":false,"patch":"x1","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-46":{"hypotheses":["x1 and x2","x0 and x1 and x2","x2 and (x1 or x3)"],"identifiable":false,"patch":"x1 and x2","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-47":{"hypotheses":["x1 or x2","x2 or (x0 and x1)","x1 or x2 or x3"],"identifiable":false,"patch":"x1 or x2","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-48":{"hypotheses":["not x0 and x1","not x2 and x3","not x0 and not x2 and x1"],"identifiable":false,"patch":"not x0 and x1","query":0,"reason":"Distinct guards fit all observations; selected a minimal guard. Final query unused."},"new-5":{"hypotheses":["not x0 or x3","not x0 or (x1 and x3)"],"identifiable":false,"patch":"not x0 or x3","query":9,"reason":"Both fit every observation but disagree at context 9; final query unused."},"new-6":{"hypotheses":["True","not x0 or x1 or x2"],"identifiable":false,"patch":"True","query":1,"reason":"Both fit every observation but disagree at context 1; final query unused."},"new-7":{"hypotheses":["x3 and not x0","x2 and x3 and not x1"],"identifiable":false,"patch":"x3 and not x0","query":8,"reason":"Both fit every observation but disagree at context 8; final query unused."},"new-8":{"hypotheses":["not x0 or not x1","not x1 or (not x0 and x2)"],"identifiable":false,"patch":"not x0 or not x1","query":2,"reason":"Both fit every observation but disagree at context 2; final query unused."},"new-9":{"hypotheses":["x3","x3 and (x0 or not x1)"],"identifiable":false,"patch":"x3","query":10,"reason":"Both fit every observation but disagree at context 10; final query unused."}}


==> anc/data/controller/TASKS.json <==
[{"menu":[[11,5],[9,7],[6,14],[2,11]],"oracle_cost":3.25,"pair":["new-1","new-2"],"task":0},{"menu":[[4,13],[7,1],[8,1],[2,1]],"oracle_cost":8,"pair":["new-1","new-2"],"task":1},{"menu":[[2,1],[8,2],[6,2],[14,13]],"oracle_cost":8,"pair":["new-1","new-2"],"task":2},{"menu":[[9,13],[7,8],[8,10],[8,13]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":3},{"menu":[[14,10],[2,10],[4,10],[4,6]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":4},{"menu":[[7,13],[14,11],[14,8],[4,2]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":5},{"menu":[[4,8],[8,8],[2,13],[4,1]],"oracle_cost":2.5,"pair":["new-1","new-2"],"task":6},{"menu":[[13,1],[9,10],[1,1],[14,2]],"oracle_cost":8,"pair":["new-1","new-2"],"task":7},{"menu":[[7,8],[9,8],[9,1],[14,1]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":8},{"menu":[[4,2],[13,11],[11,2],[13,1]],"oracle_cost":8,"pair":["new-1","new-2"],"task":9},{"menu":[[4,8],[11,8],[9,2],[6,10]],"oracle_cost":2.5,"pair":["new-1","new-2"],"task":10},{"menu":[[8,10],[1,10],[9,6],[14,8]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":11},{"menu":[[11,6],[11,11],[1,10],[2,10]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":12},{"menu":[[4,11],[2,7],[14,13],[11,2]],"oracle_cost":8,"pair":["new-1","new-2"],"task":13},{"menu":[[2,5],[8,10],[8,8],[8,14]],"oracle_cost":2.5,"pair":["new-1","new-2"],"task":14},{"menu":[[7,7],[14,11],[9,6],[4,11]],"oracle_cost":8,"pair":["new-1","new-2"],"task":15},{"menu":[[9,8],[13,11],[4,1],[7,14]],"oracle_cost":3.5,"pair":["new-1","new-2"],"task":16},{"menu":[[11,13],[2,5],[6,11],[14,10]],"oracle_cost":3.25,"pair":["new-1","new-2"],"task":17},{"menu":[[6,13],[14,5],[13,1],[14,6]],"oracle_cost":8,"pair":["new-1","new-2"],"task":18},{"menu":[[1,7],[8,1],[9,8],[13,8]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":19},{"menu":[[14,13],[11,13],[11,7],[7,1]],"oracle_cost":8,"pair":["new-1","new-2"],"task":20},{"menu":[[14,11],[8,10],[2,2],[13,7]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":21},{"menu":[[13,2],[13,6],[4,10],[11,10]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":22},{"menu":[[6,1],[8,11],[7,5],[4,14]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":23},{"menu":[[6,6],[9,14],[14,13],[8,14]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":24},{"menu":[[4,5],[9,6],[4,7],[9,2]],"oracle_cost":8,"pair":["new-1","new-2"],"task":25},{"menu":[[13,13],[4,11],[11,10],[4,6]],"oracle_cost":3.25,"pair":["new-1","new-2"],"task":26},{"menu":[[6,11],[2,14],[6,6],[13,14]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":27},{"menu":[[13,14],[6,10],[4,13],[7,1]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":28},{"menu":[[2,6],[2,5],[2,7],[13,7]],"oracle_cost":8,"pair":["new-1","new-2"],"task":29},{"menu":[[6,2],[14,10],[4,7],[6,1]],"oracle_cost":3.25,"pair":["new-1","new-2"],"task":30},{"menu":[[8,11],[6,6],[9,7],[8,2]],"oracle_cost":8,"pair":["new-1","new-2"],"task":31},{"menu":[[14,1],[4,6],[9,1],[13,2]],"oracle_cost":8,"pair":["new-1","new-2"],"task":32},{"menu":[[11,2],[1,6],[2,14],[13,13]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":33},{"menu":[[4,8],[11,8],[4,11],[11,6]],"oracle_cost":2.5,"pair":["new-1","new-2"],"task":34},{"menu":[[8,6],[4,5],[4,2],[6,14]],"oracle_cost":3.25,"pair":["new-1","new-2"],"task":35},{"menu":[[7,2],[8,5],[13,14],[8,10]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":36},{"menu":[[6,10],[6,8],[2,14],[7,6]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":37},{"menu":[[4,8],[8,7],[13,7],[9,2]],"oracle_cost":2.5,"pair":["new-1","new-2"],"task":38},{"menu":[[8,2],[13,7],[14,14],[8,11]],"oracle_cost":3.5,"pair":["new-1","new-2"],"task":39},{"menu":[[6,14],[2,13],[7,2],[9,5]],"oracle_cost":3.25,"pair":["new-1","new-2"],"task":40},{"menu":[[11,1],[14,13],[1,7],[9,13]],"oracle_cost":8,"pair":["new-1","new-2"],"task":41},{"menu":[[8,13],[14,8],[4,2],[8,11]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":42},{"menu":[[7,2],[14,11],[9,14],[11,1]],"oracle_cost":8,"pair":["new-1","new-2"],"task":43},{"menu":[[8,11],[9,13],[4,14],[7,13]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":44},{"menu":[[9,5],[6,1],[9,13],[13,6]],"oracle_cost":8,"pair":["new-1","new-2"],"task":45},{"menu":[[11,6],[11,11],[13,11],[7,7]],"oracle_cost":8,"pair":["new-1","new-2"],"task":46},{"menu":[[2,1],[11,5],[9,8],[4,11]],"oracle_cost":8,"pair":["new-1","new-2"],"task":47},{"menu":[[6,13],[8,5],[7,6],[4,8]],"oracle_cost":2.5,"pair":["new-1","new-2"],"task":48},{"menu":[[9,6],[1,13],[13,5],[11,13]],"oracle_cost":8,"pair":["new-1","new-2"],"task":49},{"menu":[[2,8],[13,11],[13,10],[14,5]],"oracle_cost":2.5,"pair":["new-1","new-2"],"task":50},{"menu":[[4,11],[2,13],[11,5],[14,10]],"oracle_cost":3.25,"pair":["new-1","new-2"],"task":51},{"menu":[[2,14],[1,6],[1,8],[8,13]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":52},{"menu":[[1,13],[13,13],[11,5],[1,10]],"oracle_cost":8,"pair":["new-1","new-2"],"task":53},{"menu":[[8,7],[1,11],[6,10],[2,7]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":54},{"menu":[[1,1],[7,2],[4,8],[1,2]],"oracle_cost":2.5,"pair":["new-1","new-2"],"task":55},{"menu":[[4,6],[9,6],[4,5],[1,11]],"oracle_cost":8,"pair":["new-1","new-2"],"task":56},{"menu":[[7,7],[11,14],[14,7],[2,2]],"oracle_cost":3.5,"pair":["new-1","new-2"],"task":57},{"menu":[[9,5],[6,8],[8,6],[4,6]],"oracle_cost":2.75,"pair":["new-1","new-2"],"task":58},{"menu":[[8,5],[2,13],[14,2],[9,7]],"oracle_cost":8,"pair":["new-1","new-2"],"task":59},{"menu":[[4,1],[13,8],[11,5],[4,13]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":60},{"menu":[[11,7],[8,7],[4,1],[11,10]],"oracle_cost":3.25,"pair":["new-1","new-2"],"task":61},{"menu":[[1,14],[8,1],[7,8],[1,13]],"oracle_cost":3.0,"pair":["new-1","new-2"],"task":62},{"menu":[[6,2],[13,5],[9,2],[13,7]],"oracle_cost":8,"pair":["new-1","new-2"],"task":63},{"menu":[[4,11],[5,12],[4,8],[7,11]],"oracle_cost":8,"pair":["new-3","new-4"],"task":0},{"menu":[[11,2],[11,9],[7,8],[5,8]],"oracle_cost":8,"pair":["new-3","new-4"],"task":1},{"menu":[[11,9],[10,5],[7,13],[4,4]],"oracle_cost":8,"pair":["new-3","new-4"],"task":2},{"menu":[[6,11],[9,13],[8,8],[7,13]],"oracle_cost":8,"pair":["new-3","new-4"],"task":3},{"menu":[[10,5],[8,9],[7,12],[6,11]],"oracle_cost":8,"pair":["new-3","new-4"],"task":4},{"menu":[[7,4],[10,4],[11,14],[9,5]],"oracle_cost":8,"pair":["new-3","new-4"],"task":5},{"menu":[[11,9],[6,9],[11,5],[6,8]],"oracle_cost":8,"pair":["new-3","new-4"],"task":6},{"menu":[[4,13],[10,9],[8,13],[8,14]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":7},{"menu":[[7,2],[9,14],[2,10],[8,8]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":8},{"menu":[[9,12],[4,4],[8,9],[11,10]],"oracle_cost":8,"pair":["new-3","new-4"],"task":9},{"menu":[[11,11],[4,5],[11,12],[10,2]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":10},{"menu":[[13,14],[8,8],[8,2],[13,2]],"oracle_cost":2.5,"pair":["new-3","new-4"],"task":11},{"menu":[[6,12],[13,14],[9,8],[4,11]],"oracle_cost":3.5,"pair":["new-3","new-4"],"task":12},{"menu":[[8,11],[4,4],[9,11],[7,2]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":13},{"menu":[[2,11],[4,13],[5,5],[4,4]],"oracle_cost":8,"pair":["new-3","new-4"],"task":14},{"menu":[[4,13],[4,4],[13,11],[7,9]],"oracle_cost":8,"pair":["new-3","new-4"],"task":15},{"menu":[[6,9],[8,4],[10,10],[4,8]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":16},{"menu":[[13,10],[13,8],[4,10],[10,4]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":17},{"menu":[[10,11],[7,9],[6,10],[9,10]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":18},{"menu":[[13,12],[11,8],[7,10],[10,11]],"oracle_cost":3.25,"pair":["new-3","new-4"],"task":19},{"menu":[[6,11],[10,8],[7,12],[7,11]],"oracle_cost":8,"pair":["new-3","new-4"],"task":20},{"menu":[[13,2],[4,4],[9,10],[9,9]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":21},{"menu":[[4,13],[5,11],[5,12],[10,9]],"oracle_cost":8,"pair":["new-3","new-4"],"task":22},{"menu":[[8,12],[6,11],[9,8],[6,14]],"oracle_cost":3.25,"pair":["new-3","new-4"],"task":23},{"menu":[[8,4],[10,11],[10,14],[6,13]],"oracle_cost":3.25,"pair":["new-3","new-4"],"task":24},{"menu":[[8,8],[9,10],[8,14],[10,10]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":25},{"menu":[[9,10],[9,4],[2,2],[6,11]],"oracle_cost":2.5,"pair":["new-3","new-4"],"task":26},{"menu":[[4,5],[13,4],[2,13],[6,12]],"oracle_cost":8,"pair":["new-3","new-4"],"task":27},{"menu":[[6,11],[9,2],[8,9],[8,13]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":28},{"menu":[[8,2],[2,9],[13,4],[7,12]],"oracle_cost":2.5,"pair":["new-3","new-4"],"task":29},{"menu":[[13,14],[9,2],[11,9],[11,10]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":30},{"menu":[[6,10],[2,5],[5,11],[10,8]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":31},{"menu":[[7,10],[10,5],[13,13],[2,12]],"oracle_cost":3.25,"pair":["new-3","new-4"],"task":32},{"menu":[[10,10],[5,10],[6,11],[6,9]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":33},{"menu":[[5,5],[7,11],[8,5],[5,11]],"oracle_cost":8,"pair":["new-3","new-4"],"task":34},{"menu":[[13,8],[13,2],[4,12],[2,10]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":35},{"menu":[[10,9],[9,12],[10,13],[7,5]],"oracle_cost":8,"pair":["new-3","new-4"],"task":36},{"menu":[[8,5],[9,4],[4,9],[13,5]],"oracle_cost":8,"pair":["new-3","new-4"],"task":37},{"menu":[[9,10],[2,5],[7,4],[7,14]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":38},{"menu":[[2,11],[7,14],[2,12],[11,14]],"oracle_cost":3.5,"pair":["new-3","new-4"],"task":39},{"menu":[[6,4],[8,8],[7,2],[2,2]],"oracle_cost":2.5,"pair":["new-3","new-4"],"task":40},{"menu":[[2,13],[13,13],[10,13],[8,8]],"oracle_cost":8,"pair":["new-3","new-4"],"task":41},{"menu":[[8,14],[9,10],[7,13],[6,12]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":42},{"menu":[[10,14],[10,9],[8,9],[10,11]],"oracle_cost":3.25,"pair":["new-3","new-4"],"task":43},{"menu":[[13,4],[2,11],[9,5],[2,8]],"oracle_cost":8,"pair":["new-3","new-4"],"task":44},{"menu":[[4,11],[6,9],[2,14],[7,11]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":45},{"menu":[[4,2],[10,14],[6,13],[13,4]],"oracle_cost":2.5,"pair":["new-3","new-4"],"task":46},{"menu":[[2,13],[4,11],[7,8],[11,5]],"oracle_cost":8,"pair":["new-3","new-4"],"task":47},{"menu":[[4,13],[6,9],[10,9],[2,12]],"oracle_cost":8,"pair":["new-3","new-4"],"task":48},{"menu":[[9,10],[9,11],[11,10],[2,8]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":49},{"menu":[[7,4],[9,13],[8,10],[6,5]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":50},{"menu":[[13,9],[11,13],[13,10],[8,10]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":51},{"menu":[[13,11],[4,4],[9,12],[2,10]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":52},{"menu":[[6,10],[13,10],[4,5],[2,4]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":53},{"menu":[[5,2],[11,14],[4,4],[5,4]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":54},{"menu":[[5,12],[7,12],[2,14],[11,10]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":55},{"menu":[[6,13],[4,12],[4,14],[7,11]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":56},{"menu":[[10,13],[6,13],[10,4],[7,5]],"oracle_cost":8,"pair":["new-3","new-4"],"task":57},{"menu":[[8,14],[7,5],[11,9],[4,10]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":58},{"menu":[[8,12],[8,13],[4,14],[4,10]],"oracle_cost":2.75,"pair":["new-3","new-4"],"task":59},{"menu":[[7,9],[13,2],[10,8],[7,5]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":60},{"menu":[[4,5],[13,10],[6,10],[4,14]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":61},{"menu":[[5,10],[13,8],[9,10],[5,14]],"oracle_cost":3.0,"pair":["new-3","new-4"],"task":62},{"menu":[[8,2],[13,8],[4,8],[2,2]],"oracle_cost":2.5,"pair":["new-3","new-4"],"task":63},{"menu":[[10,9],[4,2],[5,6],[10,4]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":0},{"menu":[[12,7],[4,7],[4,1],[12,8]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":1},{"menu":[[10,6],[12,11],[11,2],[8,9]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":2},{"menu":[[5,6],[4,13],[13,1],[8,6]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":3},{"menu":[[8,2],[10,2],[14,11],[4,2]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":4},{"menu":[[5,9],[4,14],[9,9],[14,8]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":5},{"menu":[[13,13],[4,8],[11,6],[13,6]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":6},{"menu":[[11,6],[9,11],[4,11],[12,4]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":7},{"menu":[[10,7],[9,2],[2,11],[13,8]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":8},{"menu":[[5,4],[4,6],[14,13],[10,13]],"oracle_cost":3.25,"pair":["new-5","new-6"],"task":9},{"menu":[[8,6],[9,13],[4,1],[14,14]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":10},{"menu":[[4,6],[9,11],[4,4],[8,7]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":11},{"menu":[[2,1],[5,14],[4,14],[2,9]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":12},{"menu":[[12,9],[2,1],[12,7],[5,8]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":13},{"menu":[[4,11],[9,13],[13,13],[12,2]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":14},{"menu":[[11,14],[9,11],[14,9],[4,13]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":15},{"menu":[[4,7],[8,11],[9,9],[11,1]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":16},{"menu":[[5,6],[9,6],[11,7],[9,11]],"oracle_cost":8,"pair":["new-5","new-6"],"task":17},{"menu":[[2,7],[8,14],[2,13],[11,1]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":18},{"menu":[[12,9],[8,11],[5,1],[12,8]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":19},{"menu":[[2,13],[4,2],[12,6],[8,8]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":20},{"menu":[[14,2],[5,9],[11,11],[12,13]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":21},{"menu":[[5,7],[10,14],[14,11],[9,6]],"oracle_cost":3.5,"pair":["new-5","new-6"],"task":22},{"menu":[[8,11],[2,7],[13,14],[12,4]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":23},{"menu":[[5,9],[13,6],[8,9],[11,9]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":24},{"menu":[[14,14],[12,11],[13,2],[5,7]],"oracle_cost":3.25,"pair":["new-5","new-6"],"task":25},{"menu":[[12,4],[14,6],[10,1],[10,2]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":26},{"menu":[[13,13],[11,2],[10,9],[10,14]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":27},{"menu":[[8,8],[9,6],[4,14],[11,2]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":28},{"menu":[[8,7],[8,6],[5,1],[12,7]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":29},{"menu":[[9,1],[2,8],[13,2],[14,7]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":30},{"menu":[[11,11],[5,7],[14,13],[5,13]],"oracle_cost":3.5,"pair":["new-5","new-6"],"task":31},{"menu":[[2,7],[12,7],[13,7],[12,1]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":32},{"menu":[[8,7],[12,7],[9,2],[10,11]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":33},{"menu":[[14,6],[5,6],[5,1],[10,13]],"oracle_cost":3.25,"pair":["new-5","new-6"],"task":34},{"menu":[[8,8],[13,7],[4,2],[5,13]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":35},{"menu":[[13,9],[11,2],[2,14],[13,11]],"oracle_cost":8,"pair":["new-5","new-6"],"task":36},{"menu":[[14,8],[13,4],[9,7],[14,13]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":37},{"menu":[[12,1],[11,14],[10,11],[5,13]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":38},{"menu":[[12,6],[13,7],[9,11],[2,1]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":39},{"menu":[[2,1],[11,6],[12,7],[12,14]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":40},{"menu":[[12,7],[4,11],[4,1],[11,9]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":41},{"menu":[[11,11],[12,8],[11,13],[10,9]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":42},{"menu":[[8,2],[13,4],[10,8],[11,4]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":43},{"menu":[[8,13],[9,2],[12,4],[13,8]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":44},{"menu":[[5,4],[12,1],[10,7],[14,11]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":45},{"menu":[[9,13],[8,2],[8,7],[13,8]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":46},{"menu":[[11,11],[8,1],[9,11],[10,1]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":47},{"menu":[[13,2],[8,6],[5,6],[5,8]],"oracle_cost":8,"pair":["new-5","new-6"],"task":48},{"menu":[[5,2],[11,1],[12,14],[2,7]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":49},{"menu":[[12,7],[11,13],[11,14],[13,7]],"oracle_cost":3.25,"pair":["new-5","new-6"],"task":50},{"menu":[[9,1],[14,14],[9,2],[12,13]],"oracle_cost":3.25,"pair":["new-5","new-6"],"task":51},{"menu":[[9,4],[11,13],[8,6],[10,2]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":52},{"menu":[[12,9],[2,4],[13,14],[14,7]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":53},{"menu":[[5,7],[13,6],[10,6],[8,2]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":54},{"menu":[[12,4],[11,1],[8,4],[9,9]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":55},{"menu":[[5,4],[14,2],[13,14],[5,7]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":56},{"menu":[[14,8],[14,13],[8,11],[13,11]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":57},{"menu":[[14,8],[12,9],[4,9],[5,1]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":58},{"menu":[[4,11],[5,2],[8,11],[11,11]],"oracle_cost":3.0,"pair":["new-5","new-6"],"task":59},{"menu":[[2,2],[5,14],[13,4],[8,2]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":60},{"menu":[[5,11],[10,1],[8,4],[10,4]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":61},{"menu":[[2,4],[10,7],[13,9],[10,13]],"oracle_cost":2.5,"pair":["new-5","new-6"],"task":62},{"menu":[[10,4],[2,11],[4,6],[13,2]],"oracle_cost":2.75,"pair":["new-5","new-6"],"task":63},{"menu":[[14,4],[13,4],[7,5],[11,13]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":0},{"menu":[[1,11],[13,9],[13,10],[1,2]],"oracle_cost":8,"pair":["new-7","new-8"],"task":1},{"menu":[[11,10],[5,11],[13,4],[2,9]],"oracle_cost":8,"pair":["new-7","new-8"],"task":2},{"menu":[[10,2],[11,2],[13,5],[2,2]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":3},{"menu":[[7,5],[13,4],[8,13],[5,4]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":4},{"menu":[[13,9],[14,8],[14,4],[10,8]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":5},{"menu":[[5,9],[5,5],[6,2],[14,7]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":6},{"menu":[[13,5],[5,8],[2,7],[10,4]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":7},{"menu":[[2,9],[5,5],[2,8],[5,13]],"oracle_cost":8,"pair":["new-7","new-8"],"task":8},{"menu":[[6,13],[10,13],[13,5],[5,11]],"oracle_cost":3.25,"pair":["new-7","new-8"],"task":9},{"menu":[[5,5],[6,9],[14,4],[10,13]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":10},{"menu":[[13,11],[7,11],[1,13],[2,6]],"oracle_cost":8,"pair":["new-7","new-8"],"task":11},{"menu":[[10,2],[2,8],[13,4],[1,4]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":12},{"menu":[[5,9],[6,2],[14,9],[14,8]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":13},{"menu":[[13,4],[2,11],[7,5],[10,7]],"oracle_cost":8,"pair":["new-7","new-8"],"task":14},{"menu":[[11,6],[2,5],[2,2],[2,11]],"oracle_cost":8,"pair":["new-7","new-8"],"task":15},{"menu":[[2,2],[2,5],[14,10],[10,7]],"oracle_cost":3.25,"pair":["new-7","new-8"],"task":16},{"menu":[[5,13],[11,7],[13,9],[7,5]],"oracle_cost":8,"pair":["new-7","new-8"],"task":17},{"menu":[[10,2],[8,7],[11,5],[10,13]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":18},{"menu":[[11,11],[8,13],[6,8],[6,9]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":19},{"menu":[[10,4],[13,10],[8,6],[10,7]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":20},{"menu":[[7,11],[1,8],[10,10],[11,11]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":21},{"menu":[[5,11],[6,2],[8,11],[6,9]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":22},{"menu":[[10,13],[10,9],[2,4],[6,6]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":23},{"menu":[[10,6],[8,9],[6,5],[13,9]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":24},{"menu":[[1,4],[11,8],[14,9],[10,10]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":25},{"menu":[[7,5],[8,10],[1,10],[14,5]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":26},{"menu":[[8,9],[1,7],[13,8],[11,5]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":27},{"menu":[[1,9],[14,2],[14,7],[14,5]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":28},{"menu":[[13,10],[2,10],[14,8],[8,10]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":29},{"menu":[[1,2],[14,8],[8,10],[1,7]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":30},{"menu":[[7,4],[1,10],[2,8],[2,11]],"oracle_cost":8,"pair":["new-7","new-8"],"task":31},{"menu":[[5,2],[6,4],[7,11],[6,10]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":32},{"menu":[[1,5],[14,4],[8,8],[13,9]],"oracle_cost":2.5,"pair":["new-7","new-8"],"task":33},{"menu":[[10,5],[10,11],[7,5],[8,2]],"oracle_cost":2.5,"pair":["new-7","new-8"],"task":34},{"menu":[[7,8],[1,7],[5,10],[6,7]],"oracle_cost":8,"pair":["new-7","new-8"],"task":35},{"menu":[[7,13],[5,8],[2,5],[7,2]],"oracle_cost":8,"pair":["new-7","new-8"],"task":36},{"menu":[[7,13],[7,2],[13,2],[7,10]],"oracle_cost":8,"pair":["new-7","new-8"],"task":37},{"menu":[[11,4],[1,5],[1,4],[11,8]],"oracle_cost":8,"pair":["new-7","new-8"],"task":38},{"menu":[[14,11],[14,13],[8,4],[11,5]],"oracle_cost":2.5,"pair":["new-7","new-8"],"task":39},{"menu":[[6,13],[14,4],[14,9],[1,11]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":40},{"menu":[[7,7],[1,8],[2,9],[11,2]],"oracle_cost":8,"pair":["new-7","new-8"],"task":41},{"menu":[[11,9],[10,6],[2,7],[10,5]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":42},{"menu":[[5,11],[8,8],[6,6],[14,11]],"oracle_cost":2.5,"pair":["new-7","new-8"],"task":43},{"menu":[[11,7],[10,13],[10,6],[14,7]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":44},{"menu":[[11,7],[14,10],[5,8],[6,13]],"oracle_cost":3.25,"pair":["new-7","new-8"],"task":45},{"menu":[[8,5],[1,4],[8,7],[11,13]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":46},{"menu":[[5,11],[6,10],[5,7],[13,4]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":47},{"menu":[[5,4],[13,9],[10,6],[11,2]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":48},{"menu":[[1,4],[2,11],[14,9],[10,9]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":49},{"menu":[[11,10],[14,10],[11,7],[13,5]],"oracle_cost":3.25,"pair":["new-7","new-8"],"task":50},{"menu":[[1,4],[6,4],[13,9],[6,8]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":51},{"menu":[[13,10],[10,6],[7,9],[13,7]],"oracle_cost":3.0,"pair":["new-7","new-8"],"task":52},{"menu":[[14,6],[6,4],[14,10],[14,5]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":53},{"menu":[[6,9],[2,10],[8,6],[1,9]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":54},{"menu":[[10,13],[2,6],[8,5],[8,11]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":55},{"menu":[[6,13],[13,6],[11,7],[8,6]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":56},{"menu":[[5,5],[14,10],[8,2],[2,10]],"oracle_cost":2.5,"pair":["new-7","new-8"],"task":57},{"menu":[[2,10],[6,6],[8,2],[6,9]],"oracle_cost":2.5,"pair":["new-7","new-8"],"task":58},{"menu":[[1,13],[7,4],[13,6],[5,2]],"oracle_cost":8,"pair":["new-7","new-8"],"task":59},{"menu":[[11,4],[2,11],[11,8],[11,13]],"oracle_cost":8,"pair":["new-7","new-8"],"task":60},{"menu":[[10,7],[8,10],[8,13],[11,8]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":61},{"menu":[[8,5],[6,11],[2,7],[13,7]],"oracle_cost":2.75,"pair":["new-7","new-8"],"task":62},{"menu":[[1,6],[11,6],[10,13],[7,11]],"oracle_cost":3.25,"pair":["new-7","new-8"],"task":63},{"menu":[[13,13],[11,13],[11,6],[6,6]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":0},{"menu":[[2,6],[5,8],[11,11],[11,10]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":1},{"menu":[[10,2],[2,2],[1,13],[4,4]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":2},{"menu":[[13,7],[10,10],[5,10],[6,7]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":3},{"menu":[[14,4],[11,13],[11,2],[10,6]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":4},{"menu":[[14,6],[14,10],[14,4],[5,13]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":5},{"menu":[[6,7],[5,2],[13,2],[14,8]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":6},{"menu":[[1,11],[2,11],[13,8],[1,7]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":7},{"menu":[[12,4],[6,13],[11,8],[12,6]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":8},{"menu":[[6,4],[1,7],[12,9],[5,7]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":9},{"menu":[[13,4],[2,5],[6,5],[13,11]],"oracle_cost":3.5,"pair":["new-9","new-10"],"task":10},{"menu":[[12,13],[12,4],[10,5],[14,10]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":11},{"menu":[[1,8],[1,4],[2,9],[11,11]],"oracle_cost":3.5,"pair":["new-9","new-10"],"task":12},{"menu":[[5,8],[4,8],[13,4],[11,11]],"oracle_cost":2.5,"pair":["new-9","new-10"],"task":13},{"menu":[[10,13],[6,5],[6,4],[2,9]],"oracle_cost":8,"pair":["new-9","new-10"],"task":14},{"menu":[[6,2],[12,4],[13,13],[5,9]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":15},{"menu":[[4,8],[11,7],[10,7],[5,5]],"oracle_cost":2.5,"pair":["new-9","new-10"],"task":16},{"menu":[[6,2],[11,6],[5,9],[14,8]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":17},{"menu":[[2,13],[5,5],[1,6],[1,10]],"oracle_cost":8,"pair":["new-9","new-10"],"task":18},{"menu":[[14,2],[6,2],[6,13],[2,13]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":19},{"menu":[[5,10],[5,5],[4,6],[12,8]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":20},{"menu":[[11,7],[2,8],[1,13],[6,2]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":21},{"menu":[[12,10],[4,9],[10,11],[11,10]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":22},{"menu":[[12,8],[14,8],[12,11],[6,4]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":23},{"menu":[[6,11],[13,7],[13,13],[10,13]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":24},{"menu":[[4,5],[13,9],[12,2],[12,9]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":25},{"menu":[[2,13],[14,5],[11,10],[2,8]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":26},{"menu":[[12,11],[1,4],[13,6],[2,13]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":27},{"menu":[[2,9],[11,13],[10,13],[5,9]],"oracle_cost":8,"pair":["new-9","new-10"],"task":28},{"menu":[[13,13],[14,13],[6,7],[4,10]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":29},{"menu":[[5,13],[11,4],[2,7],[12,4]],"oracle_cost":8,"pair":["new-9","new-10"],"task":30},{"menu":[[13,6],[6,2],[4,2],[4,13]],"oracle_cost":2.5,"pair":["new-9","new-10"],"task":31},{"menu":[[5,7],[11,6],[6,4],[1,5]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":32},{"menu":[[10,10],[14,4],[2,4],[14,5]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":33},{"menu":[[10,7],[11,9],[11,8],[2,4]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":34},{"menu":[[2,7],[1,9],[12,7],[13,10]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":35},{"menu":[[6,10],[6,13],[4,10],[6,11]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":36},{"menu":[[13,7],[10,11],[4,13],[13,4]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":37},{"menu":[[14,9],[11,11],[11,2],[13,2]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":38},{"menu":[[14,2],[11,13],[11,6],[5,2]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":39},{"menu":[[2,8],[13,11],[1,2],[5,4]],"oracle_cost":3.5,"pair":["new-9","new-10"],"task":40},{"menu":[[13,13],[2,11],[2,8],[12,9]],"oracle_cost":8,"pair":["new-9","new-10"],"task":41},{"menu":[[5,5],[1,5],[4,5],[14,8]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":42},{"menu":[[14,6],[1,6],[2,13],[2,8]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":43},{"menu":[[4,6],[1,6],[10,6],[14,13]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":44},{"menu":[[12,9],[6,7],[2,9],[13,13]],"oracle_cost":3.25,"pair":["new-9","new-10"],"task":45},{"menu":[[10,13],[4,10],[2,7],[5,2]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":46},{"menu":[[2,8],[13,9],[13,2],[2,10]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":47},{"menu":[[4,11],[11,8],[11,6],[10,2]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":48},{"menu":[[6,8],[14,7],[14,5],[5,11]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":49},{"menu":[[10,9],[12,7],[2,7],[4,8]],"oracle_cost":2.5,"pair":["new-9","new-10"],"task":50},{"menu":[[14,10],[4,7],[12,4],[4,10]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":51},{"menu":[[5,8],[2,5],[5,2],[13,8]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":52},{"menu":[[14,10],[4,8],[13,5],[5,11]],"oracle_cost":2.5,"pair":["new-9","new-10"],"task":53},{"menu":[[5,4],[11,10],[10,2],[5,8]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":54},{"menu":[[11,13],[4,13],[1,8],[12,5]],"oracle_cost":8,"pair":["new-9","new-10"],"task":55},{"menu":[[12,7],[2,4],[6,2],[10,4]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":56},{"menu":[[5,8],[1,11],[2,8],[4,5]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":57},{"menu":[[1,11],[2,5],[13,8],[4,5]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":58},{"menu":[[6,6],[10,7],[13,4],[11,7]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":59},{"menu":[[5,13],[13,7],[12,8],[10,6]],"oracle_cost":2.75,"pair":["new-9","new-10"],"task":60},{"menu":[[4,2],[6,7],[4,7],[2,11]],"oracle_cost":2.5,"pair":["new-9","new-10"],"task":61},{"menu":[[13,10],[6,10],[11,13],[11,7]],"oracle_cost":3.0,"pair":["new-9","new-10"],"task":62},{"menu":[[1,13],[2,9],[2,2],[13,7]],"oracle_cost":3.5,"pair":["new-9","new-10"],"task":63},{"menu":[[2,13],[6,5],[14,5],[10,10]],"oracle_cost":8,"pair":["new-11","new-12"],"task":0},{"menu":[[8,4],[11,4],[11,14],[14,10]],"oracle_cost":8,"pair":["new-11","new-12"],"task":1},{"menu":[[11,13],[7,9],[2,14],[1,11]],"oracle_cost":8,"pair":["new-11","new-12"],"task":2},{"menu":[[8,9],[14,8],[5,11],[1,10]],"oracle_cost":8,"pair":["new-11","new-12"],"task":3},{"menu":[[1,12],[10,12],[7,12],[2,2]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":4},{"menu":[[1,8],[6,11],[7,11],[7,10]],"oracle_cost":8,"pair":["new-11","new-12"],"task":5},{"menu":[[6,11],[2,11],[7,11],[1,13]],"oracle_cost":8,"pair":["new-11","new-12"],"task":6},{"menu":[[10,12],[7,8],[6,12],[8,9]],"oracle_cost":8,"pair":["new-11","new-12"],"task":7},{"menu":[[6,2],[7,2],[5,5],[9,12]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":8},{"menu":[[7,14],[5,2],[1,2],[11,5]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":9},{"menu":[[11,11],[1,5],[11,5],[11,12]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":10},{"menu":[[1,14],[14,2],[14,10],[11,14]],"oracle_cost":8,"pair":["new-11","new-12"],"task":11},{"menu":[[14,4],[8,2],[11,8],[14,8]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":12},{"menu":[[2,9],[10,4],[11,12],[2,2]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":13},{"menu":[[14,10],[9,9],[11,5],[5,10]],"oracle_cost":3.25,"pair":["new-11","new-12"],"task":14},{"menu":[[5,4],[8,4],[7,9],[2,5]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":15},{"menu":[[11,5],[14,9],[6,12],[2,14]],"oracle_cost":3.25,"pair":["new-11","new-12"],"task":16},{"menu":[[1,11],[14,4],[2,8],[7,13]],"oracle_cost":8,"pair":["new-11","new-12"],"task":17},{"menu":[[8,9],[14,8],[11,5],[14,11]],"oracle_cost":3.25,"pair":["new-11","new-12"],"task":18},{"menu":[[10,4],[7,2],[2,9],[11,12]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":19},{"menu":[[14,13],[6,11],[11,12],[2,13]],"oracle_cost":8,"pair":["new-11","new-12"],"task":20},{"menu":[[8,2],[9,11],[5,12],[6,4]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":21},{"menu":[[6,4],[14,12],[5,5],[10,13]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":22},{"menu":[[10,5],[1,14],[10,8],[9,12]],"oracle_cost":8,"pair":["new-11","new-12"],"task":23},{"menu":[[10,14],[14,14],[9,2],[10,9]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":24},{"menu":[[7,5],[7,2],[7,11],[2,14]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":25},{"menu":[[5,11],[2,9],[14,10],[8,13]],"oracle_cost":8,"pair":["new-11","new-12"],"task":26},{"menu":[[1,11],[11,11],[11,14],[9,11]],"oracle_cost":8,"pair":["new-11","new-12"],"task":27},{"menu":[[5,8],[8,5],[6,4],[1,10]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":28},{"menu":[[1,11],[8,9],[7,13],[7,4]],"oracle_cost":8,"pair":["new-11","new-12"],"task":29},{"menu":[[7,5],[1,9],[14,8],[7,14]],"oracle_cost":3.25,"pair":["new-11","new-12"],"task":30},{"menu":[[10,11],[7,8],[1,5],[9,12]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":31},{"menu":[[8,12],[8,5],[11,13],[11,11]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":32},{"menu":[[6,9],[8,9],[10,8],[1,5]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":33},{"menu":[[2,10],[1,5],[1,14],[1,2]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":34},{"menu":[[7,12],[2,14],[14,2],[11,2]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":35},{"menu":[[10,11],[11,9],[10,8],[14,5]],"oracle_cost":8,"pair":["new-11","new-12"],"task":36},{"menu":[[14,2],[14,14],[10,5],[2,12]],"oracle_cost":8,"pair":["new-11","new-12"],"task":37},{"menu":[[8,2],[10,13],[1,13],[7,4]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":38},{"menu":[[7,10],[6,10],[9,11],[14,4]],"oracle_cost":8,"pair":["new-11","new-12"],"task":39},{"menu":[[8,10],[14,13],[9,12],[14,8]],"oracle_cost":8,"pair":["new-11","new-12"],"task":40},{"menu":[[6,8],[6,14],[5,9],[8,5]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":41},{"menu":[[1,10],[6,14],[9,5],[7,13]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":42},{"menu":[[2,9],[5,9],[9,5],[6,4]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":43},{"menu":[[1,14],[2,5],[10,5],[7,4]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":44},{"menu":[[5,9],[2,10],[9,11],[1,12]],"oracle_cost":8,"pair":["new-11","new-12"],"task":45},{"menu":[[9,8],[10,12],[6,9],[9,12]],"oracle_cost":8,"pair":["new-11","new-12"],"task":46},{"menu":[[6,13],[5,11],[1,8],[11,4]],"oracle_cost":8,"pair":["new-11","new-12"],"task":47},{"menu":[[9,2],[10,12],[9,4],[10,13]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":48},{"menu":[[11,2],[1,4],[2,2],[6,14]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":49},{"menu":[[2,9],[7,10],[6,4],[5,12]],"oracle_cost":8,"pair":["new-11","new-12"],"task":50},{"menu":[[7,8],[7,12],[1,4],[5,9]],"oracle_cost":8,"pair":["new-11","new-12"],"task":51},{"menu":[[9,9],[9,5],[8,2],[7,12]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":52},{"menu":[[9,12],[10,2],[8,14],[7,14]],"oracle_cost":8,"pair":["new-11","new-12"],"task":53},{"menu":[[11,14],[1,12],[14,9],[9,10]],"oracle_cost":8,"pair":["new-11","new-12"],"task":54},{"menu":[[11,10],[2,10],[11,2],[10,11]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":55},{"menu":[[7,11],[14,14],[2,14],[2,9]],"oracle_cost":8,"pair":["new-11","new-12"],"task":56},{"menu":[[6,5],[5,4],[14,5],[11,14]],"oracle_cost":8,"pair":["new-11","new-12"],"task":57},{"menu":[[2,8],[6,13],[2,12],[14,4]],"oracle_cost":8,"pair":["new-11","new-12"],"task":58},{"menu":[[7,13],[10,10],[7,12],[5,2]],"oracle_cost":2.75,"pair":["new-11","new-12"],"task":59},{"menu":[[7,2],[6,9],[6,13],[10,12]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":60},{"menu":[[10,8],[14,5],[11,4],[2,11]],"oracle_cost":8,"pair":["new-11","new-12"],"task":61},{"menu":[[11,2],[2,8],[8,13],[11,11]],"oracle_cost":3.0,"pair":["new-11","new-12"],"task":62},{"menu":[[5,11],[6,14],[9,4],[8,2]],"oracle_cost":2.5,"pair":["new-11","new-12"],"task":63},{"menu":[[2,5],[14,12],[9,8],[14,2]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":0},{"menu":[[1,2],[14,1],[9,4],[11,1]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":1},{"menu":[[14,4],[9,12],[1,12],[5,2]],"oracle_cost":8,"pair":["new-13","new-14"],"task":2},{"menu":[[8,14],[10,14],[1,8],[7,5]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":3},{"menu":[[6,2],[14,5],[10,2],[5,2]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":4},{"menu":[[9,14],[2,2],[11,5],[14,4]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":5},{"menu":[[11,11],[2,8],[5,5],[6,11]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":6},{"menu":[[2,4],[14,2],[5,2],[1,4]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":7},{"menu":[[10,4],[11,4],[5,13],[7,5]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":8},{"menu":[[11,2],[9,1],[9,12],[14,6]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":9},{"menu":[[11,5],[9,8],[8,6],[5,4]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":10},{"menu":[[1,6],[1,13],[6,5],[14,8]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":11},{"menu":[[1,14],[11,6],[7,12],[14,6]],"oracle_cost":3.25,"pair":["new-13","new-14"],"task":12},{"menu":[[14,11],[6,2],[9,2],[5,4]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":13},{"menu":[[10,6],[2,5],[2,1],[14,1]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":14},{"menu":[[9,14],[8,1],[9,6],[11,8]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":15},{"menu":[[10,11],[5,4],[7,1],[11,8]],"oracle_cost":3.0,"pair":["new-13","new-14"],"task":16},{"menu":[[6,11],[1,1],[5,11],[1,5]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":17},{"menu":[[8,13],[1,13],[7,14],[11,13]],"oracle_cost":8,"pair":["new-13","new-14"],"task":18},{"menu":[[9,12],[1,12],[14,8],[6,11]],"oracle_cost":8,"pair":["new-13","new-14"],"task":19},{"menu":[[14,5],[1,1],[2,13],[9,5]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":20},{"menu":[[5,14],[5,8],[9,13],[10,14]],"oracle_cost":8,"pair":["new-13","new-14"],"task":21},{"menu":[[11,13],[11,4],[7,13],[8,8]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":22},{"menu":[[14,8],[8,12],[7,12],[9,12]],"oracle_cost":8,"pair":["new-13","new-14"],"task":23},{"menu":[[10,14],[8,8],[9,2],[10,6]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":24},{"menu":[[8,2],[9,11],[14,8],[9,13]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":25},{"menu":[[8,8],[9,6],[2,8],[10,6]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":26},{"menu":[[11,6],[7,8],[6,11],[8,11]],"oracle_cost":3.0,"pair":["new-13","new-14"],"task":27},{"menu":[[11,2],[14,8],[11,11],[14,1]],"oracle_cost":3.0,"pair":["new-13","new-14"],"task":28},{"menu":[[8,4],[8,12],[9,12],[6,4]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":29},{"menu":[[11,5],[5,2],[11,11],[1,2]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":30},{"menu":[[5,12],[2,2],[5,6],[7,2]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":31},{"menu":[[8,4],[1,6],[2,5],[10,11]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":32},{"menu":[[5,13],[6,4],[7,1],[9,14]],"oracle_cost":8,"pair":["new-13","new-14"],"task":33},{"menu":[[1,6],[2,14],[8,12],[9,1]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":34},{"menu":[[9,5],[8,2],[2,8],[9,11]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":35},{"menu":[[8,11],[6,12],[8,2],[14,6]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":36},{"menu":[[11,2],[6,1],[11,8],[9,1]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":37},{"menu":[[5,8],[7,14],[1,8],[10,1]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":38},{"menu":[[10,12],[8,11],[8,14],[7,8]],"oracle_cost":3.0,"pair":["new-13","new-14"],"task":39},{"menu":[[6,4],[9,11],[6,8],[14,5]],"oracle_cost":3.25,"pair":["new-13","new-14"],"task":40},{"menu":[[2,14],[8,2],[10,5],[10,1]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":41},{"menu":[[9,14],[2,14],[8,6],[6,4]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":42},{"menu":[[2,14],[6,14],[2,5],[5,1]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":43},{"menu":[[7,13],[10,11],[2,5],[9,11]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":44},{"menu":[[2,2],[5,6],[5,14],[8,2]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":45},{"menu":[[14,6],[10,14],[10,11],[11,2]],"oracle_cost":3.0,"pair":["new-13","new-14"],"task":46},{"menu":[[7,6],[8,2],[8,13],[5,12]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":47},{"menu":[[1,8],[11,4],[14,12],[1,2]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":48},{"menu":[[6,13],[8,1],[8,13],[8,6]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":49},{"menu":[[11,6],[14,2],[10,5],[14,13]],"oracle_cost":3.0,"pair":["new-13","new-14"],"task":50},{"menu":[[9,14],[7,11],[2,2],[2,5]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":51},{"menu":[[14,12],[2,1],[10,11],[8,4]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":52},{"menu":[[9,8],[14,6],[11,6],[5,11]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":53},{"menu":[[10,2],[5,2],[9,14],[1,12]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":54},{"menu":[[8,14],[8,13],[8,6],[2,11]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":55},{"menu":[[10,2],[2,1],[5,5],[1,12]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":56},{"menu":[[9,6],[6,6],[2,6],[8,5]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":57},{"menu":[[7,8],[1,2],[6,2],[11,14]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":58},{"menu":[[11,6],[10,12],[8,11],[5,2]],"oracle_cost":3.0,"pair":["new-13","new-14"],"task":59},{"menu":[[10,1],[2,5],[2,2],[1,4]],"oracle_cost":2.5,"pair":["new-13","new-14"],"task":60},{"menu":[[9,5],[6,5],[1,13],[8,6]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":61},{"menu":[[7,4],[8,5],[6,4],[11,1]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":62},{"menu":[[2,5],[6,2],[2,12],[5,14]],"oracle_cost":2.75,"pair":["new-13","new-14"],"task":63},{"menu":[[1,5],[6,2],[12,13],[4,7]],"oracle_cost":8,"pair":["new-15","new-16"],"task":0},{"menu":[[12,8],[12,2],[14,1],[4,6]],"oracle_cost":8,"pair":["new-15","new-16"],"task":1},{"menu":[[1,8],[12,10],[12,14],[11,5]],"oracle_cost":8,"pair":["new-15","new-16"],"task":2},{"menu":[[10,11],[10,5],[4,7],[5,1]],"oracle_cost":8,"pair":["new-15","new-16"],"task":3},{"menu":[[14,7],[1,14],[14,6],[11,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":4},{"menu":[[5,10],[13,10],[12,14],[14,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":5},{"menu":[[5,6],[11,1],[14,8],[4,13]],"oracle_cost":8,"pair":["new-15","new-16"],"task":6},{"menu":[[1,7],[14,1],[13,5],[5,8]],"oracle_cost":8,"pair":["new-15","new-16"],"task":7},{"menu":[[2,1],[2,14],[13,6],[13,10]],"oracle_cost":8,"pair":["new-15","new-16"],"task":8},{"menu":[[13,6],[11,13],[5,2],[12,1]],"oracle_cost":8,"pair":["new-15","new-16"],"task":9},{"menu":[[2,7],[14,14],[13,11],[12,13]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":10},{"menu":[[2,13],[2,11],[11,6],[5,2]],"oracle_cost":8,"pair":["new-15","new-16"],"task":11},{"menu":[[11,11],[1,14],[14,14],[10,2]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":12},{"menu":[[12,8],[13,1],[10,14],[13,7]],"oracle_cost":3.25,"pair":["new-15","new-16"],"task":13},{"menu":[[12,6],[11,11],[4,8],[11,7]],"oracle_cost":8,"pair":["new-15","new-16"],"task":14},{"menu":[[10,14],[6,10],[2,10],[11,8]],"oracle_cost":3.25,"pair":["new-15","new-16"],"task":15},{"menu":[[1,7],[1,1],[6,11],[6,10]],"oracle_cost":8,"pair":["new-15","new-16"],"task":16},{"menu":[[10,6],[11,6],[14,10],[4,8]],"oracle_cost":8,"pair":["new-15","new-16"],"task":17},{"menu":[[4,11],[4,7],[2,5],[5,2]],"oracle_cost":8,"pair":["new-15","new-16"],"task":18},{"menu":[[1,14],[1,6],[6,1],[1,13]],"oracle_cost":8,"pair":["new-15","new-16"],"task":19},{"menu":[[14,11],[14,2],[2,14],[12,5]],"oracle_cost":8,"pair":["new-15","new-16"],"task":20},{"menu":[[10,13],[11,10],[5,2],[4,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":21},{"menu":[[1,14],[2,6],[6,13],[13,14]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":22},{"menu":[[14,13],[12,5],[14,5],[6,13]],"oracle_cost":8,"pair":["new-15","new-16"],"task":23},{"menu":[[10,11],[2,10],[4,13],[1,2]],"oracle_cost":8,"pair":["new-15","new-16"],"task":24},{"menu":[[11,14],[13,8],[6,13],[12,8]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":25},{"menu":[[11,11],[1,5],[4,5],[11,5]],"oracle_cost":8,"pair":["new-15","new-16"],"task":26},{"menu":[[2,6],[10,10],[12,2],[4,1]],"oracle_cost":8,"pair":["new-15","new-16"],"task":27},{"menu":[[2,7],[2,5],[14,10],[6,1]],"oracle_cost":8,"pair":["new-15","new-16"],"task":28},{"menu":[[14,10],[11,8],[2,5],[11,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":29},{"menu":[[13,6],[6,5],[10,13],[2,14]],"oracle_cost":8,"pair":["new-15","new-16"],"task":30},{"menu":[[12,1],[4,6],[10,7],[10,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":31},{"menu":[[4,6],[14,5],[6,10],[1,7]],"oracle_cost":8,"pair":["new-15","new-16"],"task":32},{"menu":[[6,11],[6,10],[5,10],[14,10]],"oracle_cost":8,"pair":["new-15","new-16"],"task":33},{"menu":[[12,11],[11,8],[14,14],[4,6]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":34},{"menu":[[1,5],[12,7],[1,11],[10,6]],"oracle_cost":8,"pair":["new-15","new-16"],"task":35},{"menu":[[11,5],[1,11],[12,5],[13,14]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":36},{"menu":[[4,2],[12,13],[2,5],[4,14]],"oracle_cost":8,"pair":["new-15","new-16"],"task":37},{"menu":[[5,2],[11,8],[10,6],[11,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":38},{"menu":[[1,7],[5,1],[2,11],[1,1]],"oracle_cost":8,"pair":["new-15","new-16"],"task":39},{"menu":[[2,11],[13,13],[10,6],[4,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":40},{"menu":[[10,5],[13,2],[5,11],[11,10]],"oracle_cost":8,"pair":["new-15","new-16"],"task":41},{"menu":[[13,13],[12,11],[6,7],[4,7]],"oracle_cost":8,"pair":["new-15","new-16"],"task":42},{"menu":[[13,11],[6,2],[4,1],[11,7]],"oracle_cost":8,"pair":["new-15","new-16"],"task":43},{"menu":[[14,13],[1,10],[14,10],[6,1]],"oracle_cost":8,"pair":["new-15","new-16"],"task":44},{"menu":[[12,7],[12,10],[2,11],[14,5]],"oracle_cost":8,"pair":["new-15","new-16"],"task":45},{"menu":[[6,7],[5,14],[12,1],[1,5]],"oracle_cost":8,"pair":["new-15","new-16"],"task":46},{"menu":[[6,13],[1,1],[4,14],[1,2]],"oracle_cost":8,"pair":["new-15","new-16"],"task":47},{"menu":[[1,11],[6,5],[12,13],[6,14]],"oracle_cost":8,"pair":["new-15","new-16"],"task":48},{"menu":[[10,2],[11,11],[13,13],[6,1]],"oracle_cost":8,"pair":["new-15","new-16"],"task":49},{"menu":[[4,13],[10,7],[11,5],[4,8]],"oracle_cost":8,"pair":["new-15","new-16"],"task":50},{"menu":[[14,13],[11,13],[1,7],[4,5]],"oracle_cost":8,"pair":["new-15","new-16"],"task":51},{"menu":[[13,1],[14,5],[4,8],[14,2]],"oracle_cost":8,"pair":["new-15","new-16"],"task":52},{"menu":[[11,14],[14,14],[1,5],[13,11]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":53},{"menu":[[2,6],[12,8],[1,2],[2,2]],"oracle_cost":8,"pair":["new-15","new-16"],"task":54},{"menu":[[6,13],[12,1],[2,8],[2,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":55},{"menu":[[10,11],[13,6],[5,6],[11,5]],"oracle_cost":8,"pair":["new-15","new-16"],"task":56},{"menu":[[6,8],[5,8],[12,1],[14,13]],"oracle_cost":8,"pair":["new-15","new-16"],"task":57},{"menu":[[11,14],[13,10],[5,14],[2,14]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":58},{"menu":[[11,11],[5,7],[12,13],[12,14]],"oracle_cost":8,"pair":["new-15","new-16"],"task":59},{"menu":[[13,14],[1,13],[12,13],[1,6]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":60},{"menu":[[1,8],[11,6],[11,2],[14,11]],"oracle_cost":8,"pair":["new-15","new-16"],"task":61},{"menu":[[11,13],[14,14],[6,6],[4,8]],"oracle_cost":3.5,"pair":["new-15","new-16"],"task":62},{"menu":[[10,5],[4,14],[10,1],[10,14]],"oracle_cost":3.25,"pair":["new-15","new-16"],"task":63},{"menu":[[13,8],[14,8],[12,4],[9,9]],"oracle_cost":8,"pair":["new-17","new-18"],"task":0},{"menu":[[12,13],[14,6],[2,14],[14,12]],"oracle_cost":8,"pair":["new-17","new-18"],"task":1},{"menu":[[12,8],[8,8],[14,4],[9,6]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":2},{"menu":[[7,12],[12,13],[4,12],[8,5]],"oracle_cost":8,"pair":["new-17","new-18"],"task":3},{"menu":[[4,11],[4,2],[7,5],[4,9]],"oracle_cost":2.5,"pair":["new-17","new-18"],"task":4},{"menu":[[7,9],[5,11],[12,6],[8,8]],"oracle_cost":3.25,"pair":["new-17","new-18"],"task":5},{"menu":[[9,11],[5,6],[5,8],[5,13]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":6},{"menu":[[8,5],[5,11],[14,5],[2,11]],"oracle_cost":3.25,"pair":["new-17","new-18"],"task":7},{"menu":[[14,2],[5,4],[2,5],[2,2]],"oracle_cost":8,"pair":["new-17","new-18"],"task":8},{"menu":[[14,2],[9,5],[13,5],[2,5]],"oracle_cost":8,"pair":["new-17","new-18"],"task":9},{"menu":[[14,14],[14,13],[8,14],[8,5]],"oracle_cost":8,"pair":["new-17","new-18"],"task":10},{"menu":[[9,5],[2,5],[4,11],[13,5]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":11},{"menu":[[5,9],[4,13],[13,12],[13,2]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":12},{"menu":[[2,4],[12,11],[7,9],[7,5]],"oracle_cost":8,"pair":["new-17","new-18"],"task":13},{"menu":[[9,13],[11,11],[4,9],[2,5]],"oracle_cost":3.5,"pair":["new-17","new-18"],"task":14},{"menu":[[8,13],[4,14],[8,4],[7,11]],"oracle_cost":3.5,"pair":["new-17","new-18"],"task":15},{"menu":[[11,5],[4,5],[2,11],[5,14]],"oracle_cost":8,"pair":["new-17","new-18"],"task":16},{"menu":[[9,4],[5,2],[14,2],[9,5]],"oracle_cost":2.75,"pair":["new-17","new-18"],"task":17},{"menu":[[4,14],[14,13],[13,14],[5,2]],"oracle_cost":2.75,"pair":["new-17","new-18"],"task":18},{"menu":[[4,5],[9,8],[8,8],[14,5]],"oracle_cost":8,"pair":["new-17","new-18"],"task":19},{"menu":[[9,6],[12,12],[11,6],[9,12]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":20},{"menu":[[4,14],[14,4],[2,11],[14,14]],"oracle_cost":8,"pair":["new-17","new-18"],"task":21},{"menu":[[7,5],[8,8],[8,14],[14,6]],"oracle_cost":8,"pair":["new-17","new-18"],"task":22},{"menu":[[7,13],[4,9],[8,4],[2,8]],"oracle_cost":8,"pair":["new-17","new-18"],"task":23},{"menu":[[12,12],[9,2],[7,14],[13,11]],"oracle_cost":2.75,"pair":["new-17","new-18"],"task":24},{"menu":[[4,11],[4,5],[12,6],[11,6]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":25},{"menu":[[5,9],[14,14],[14,6],[4,6]],"oracle_cost":2.75,"pair":["new-17","new-18"],"task":26},{"menu":[[4,5],[9,5],[11,13],[13,5]],"oracle_cost":8,"pair":["new-17","new-18"],"task":27},{"menu":[[4,2],[2,13],[14,13],[9,13]],"oracle_cost":2.5,"pair":["new-17","new-18"],"task":28},{"menu":[[12,2],[2,11],[5,2],[11,12]],"oracle_cost":2.75,"pair":["new-17","new-18"],"task":29},{"menu":[[7,9],[4,14],[14,11],[9,11]],"oracle_cost":3.25,"pair":["new-17","new-18"],"task":30},{"menu":[[13,6],[7,14],[8,14],[11,4]],"oracle_cost":3.25,"pair":["new-17","new-18"],"task":31},{"menu":[[4,5],[9,6],[14,4],[8,5]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":32},{"menu":[[9,8],[4,4],[4,14],[4,2]],"oracle_cost":2.5,"pair":["new-17","new-18"],"task":33},{"menu":[[9,11],[13,11],[8,5],[12,6]],"oracle_cost":3.25,"pair":["new-17","new-18"],"task":34},{"menu":[[14,12],[13,11],[13,13],[11,12]],"oracle_cost":3.5,"pair":["new-17","new-18"],"task":35},{"menu":[[12,4],[14,12],[8,9],[5,9]],"oracle_cost":8,"pair":["new-17","new-18"],"task":36},{"menu":[[9,14],[11,5],[9,4],[7,5]],"oracle_cost":8,"pair":["new-17","new-18"],"task":37},{"menu":[[13,11],[13,13],[13,4],[13,12]],"oracle_cost":3.5,"pair":["new-17","new-18"],"task":38},{"menu":[[14,5],[12,8],[2,11],[14,9]],"oracle_cost":8,"pair":["new-17","new-18"],"task":39},{"menu":[[9,5],[12,9],[13,8],[11,5]],"oracle_cost":8,"pair":["new-17","new-18"],"task":40},{"menu":[[7,11],[5,5],[7,8],[9,14]],"oracle_cost":3.5,"pair":["new-17","new-18"],"task":41},{"menu":[[9,13],[5,9],[4,5],[2,2]],"oracle_cost":8,"pair":["new-17","new-18"],"task":42},{"menu":[[5,4],[12,4],[7,6],[9,2]],"oracle_cost":2.75,"pair":["new-17","new-18"],"task":43},{"menu":[[8,11],[2,14],[13,14],[5,4]],"oracle_cost":8,"pair":["new-17","new-18"],"task":44},{"menu":[[11,6],[7,2],[13,9],[4,12]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":45},{"menu":[[14,9],[9,8],[14,12],[5,12]],"oracle_cost":8,"pair":["new-17","new-18"],"task":46},{"menu":[[4,14],[13,6],[5,6],[8,11]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":47},{"menu":[[7,13],[14,2],[2,13],[11,2]],"oracle_cost":3.0,"pair":["new-17","new-18"],"task":48},{"menu":[[5,8],[8,14],[12,9],[2,4]],"oracle_cost":8,"pair":["new-17","new-18"],"task":49},{"menu":[[5,13],[7,5],[9,4],[8,13]],"oracle_cost":8,"pair":["new-17","new-18"],"task":50},{"menu":[[14,13],[2,14],[12,6],[12,9]],"oracle_cost":8,"pair":["new-17","new-18"],"task":51},{"menu":[[14,2],[12,9],[13,5],[14,9]],"oracle_cost":8,"pair":["new-17","new-18"],"task":52},{"menu":[[12,6],[9,2],[5,6],[14,4]],"oracle_cost":2.75,"pair":["new-17","new-18"],"task":53},{"menu":[[8,13],[2,4],[11,13],[2,6]],"oracle_cost":8,"pair":["new-17","new-18"],"task":54},{"menu":[[5,13],[14,6],[7,9],[2,14]],"oracle_cost":8,"pair":["new-17","new-18"],"task":55},{"menu":[[13,4],[4,9],[9,5],[4,8]],"oracle_cost":8,"pair":["new-17","new-18"],"task":56},{"menu":[[11,13],[5,4],[13,13],[7,14]],"oracle_cost":8,"pair":["new-17","new-18"],"task":57},{"menu":[[12,4],[11,5],[12,5],[9,9]],"oracle_cost":8,"pair":["new-17","new-18"],"task":58},{"menu":[[11,5],[11,9],[9,11],[8,14]],"oracle_cost":3.25,"pair":["new-17","new-18"],"task":59},{"menu":[[11,8],[8,9],[12,11],[14,2]],"oracle_cost":8,"pair":["new-17","new-18"],"task":60},{"menu":[[13,5],[12,4],[14,14],[11,4]],"oracle_cost":8,"pair":["new-17","new-18"],"task":61},{"menu":[[5,12],[8,2],[13,13],[2,8]],"oracle_cost":8,"pair":["new-17","new-18"],"task":62},{"menu":[[13,13],[2,13],[14,4],[2,8]],"oracle_cost":8,"pair":["new-17","new-18"],"task":63},{"menu":[[14,2],[10,4],[2,10],[11,9]],"oracle_cost":3.0,"pair":["new-19","new-20"],"task":0},{"menu":[[10,10],[7,10],[5,12],[8,5]],"oracle_cost":8,"pair":["new-19","new-20"],"task":1},{"menu":[[5,2],[6,10],[9,7],[1,9]],"oracle_cost":8,"pair":["new-19","new-20"],"task":2},{"menu":[[8,13],[1,11],[14,11],[2,5]],"oracle_cost":8,"pair":["new-19","new-20"],"task":3},{"menu":[[1,2],[10,10],[8,4],[1,11]],"oracle_cost":8,"pair":["new-19","new-20"],"task":4},{"menu":[[8,13],[2,11],[5,4],[8,10]],"oracle_cost":8,"pair":["new-19","new-20"],"task":5},{"menu":[[1,8],[8,4],[14,2],[11,4]],"oracle_cost":3.0,"pair":["new-19","new-20"],"task":6},{"menu":[[7,9],[14,12],[14,11],[8,11]],"oracle_cost":8,"pair":["new-19","new-20"],"task":7},{"menu":[[5,12],[7,2],[7,13],[10,10]],"oracle_cost":8,"pair":["new-19","new-20"],"task":8},{"menu":[[9,5],[11,8],[2,12],[10,10]],"oracle_cost":8,"pair":["new-19","new-20"],"task":9},{"menu":[[1,9],[5,7],[5,10],[7,4]],"oracle_cost":8,"pair":["new-19","new-20"],"task":10},{"menu":[[11,10],[6,2],[1,9],[10,10]],"oracle_cost":2.75,"pair":["new-19","new-20"],"task":11},{"menu":[[7,12],[8,4],[8,8],[5,8]],"oracle_cost":8,"pair":["new-19","new-20"],"task":12},{"menu":[[7,7],[5,8],[10,4],[8,5]],"oracle_cost":8,"pair":["new-19","new-20"],"task":13},{"menu":[[2,9],[10,11],[5,10],[7,4]],"oracle_cost":8,"pair":["new-19","new-20"],"task":14},{"menu":[[7,5],[14,11],[1,2],[8,13]],"oracle_cost":8,"pair":["new-19","new-20"],"task":15},{"menu":[[6,2],[7,11],[6,11],[9,9]],"oracle_cost":2.75,"pair":["new-19","new-20"],"task":16},{"menu":[[14,11],[8,2],[1,13],[11,2]],"oracle_cost":8,"pair":["new-19","new-20"],"task":17},{"menu":[[2,5],[2,12],[9,5],[14,8]],"oracle_cost":8,"pair":["new-19","new-20"],"task":18},{"menu":[[1,10],[10,10],[2,7],[2,8]],"oracle_cost":8,"pair":["new-19","new-20"],"task":19},{"menu":[[9,9],[5,10],[6,11],[7,11]],"oracle_cost":8,"pair":["new-19","new-20"],"task":20},{"menu":[[2,13],[11,9],[9,12],[14,9]],"oracle_cost":8,"pair":["new-19","new-20"],"task":21},{"menu":[[1,11],[7,12],[8,12],[1,8]],"oracle_cost":8,"pair":["new-19","new-20"],"task":22},{"menu":[[8,11],[14,9],[9,7],[11,11]],"oracle_cost":8,"pair":["new-19","new-20"],"task":23},{"menu":[[1,4],[5,5],[11,8],[2,5]],"oracle_cost":8,"pair":["new-19","new-20"],"task":24},{"menu":[[14,11],[7,10],[2,5],[9,5]],"oracle_cost":8,"pair":["new-19","new-20"],"task":25},{"menu":[[7,4],[7,12],[8,7],[7,2]],"oracle_cost":8,"pair":["new-19","new-20"],"task":26},{"menu":[[14,7],[8,4],[5,4],[2,8]],"oracle_cost":8,"pair":["new-19","new-20"],"task":27},{"menu":[[11,13],[6,4],[8,8],[6,5]],"oracle_cost":2.75,"pair":["new-19","new-20"],"task":28},{"menu":[[5,10],[2,2],[1,12],[11,9]],"oracle_cost":8,"pair":["new-19","new-20"],"task":29},{"menu":[[2,10],[5,11],[7,12],[1,5]],"oracle_cost":8,"pair":["new-19","new-20"],"task":30},{"menu":[[14,8],[14,10],[11,13],[7,10]],"oracle_cost":8,"pair":["new-19","new-20"],"task":31},{"menu":[[1,4],[9,12],[11,13],[8,13]],"oracle_cost":8,"pair":["new-19","new-20"],"task":32},{"menu":[[6,7],[5,7],[11,7],[9,4]],"oracle_cost":8,"pair":["new-19","new-20"],"task":33},{"menu":[[9,4],[8,2],[1,2],[1,11]],"oracle_cost":8,"pair":["new-19","new-20"],"task":34},{"menu":[[7,7],[14,11],[11,11],[11,9]],"oracle_cost":8,"pair":["new-19","new-20"],"task":35},{"menu":[[2,8],[14,9],[8,2],[8,12]],"oracle_cost":8,"pair":["new-19","new-20"],"task":36},{"menu":[[5,2],[8,8],[10,10],[14,4]],"oracle_cost":3.0,"pair":["new-19","new-20"],"task":37},{"menu":[[6,4],[5,8],[10,9],[8,5]],"oracle_cost":2.75,"pair":["new-19","new-20"],"task":38},{"menu":[[5,4],[10,7],[9,7],[6,2]],"oracle_cost":2.75,"pair":["new-19","new-20"],"task":39},{"menu":[[9,8],[10,10],[11,4],[8,13]],"oracle_cost":8,"pair":["new-19","new-20"],"task":40},{"menu":[[2,2],[14,8],[1,8],[9,4]],"oracle_cost":8,"pair":["new-19","new-20"],"task":41},{"menu":[[2,5],[5,12],[11,12],[2,4]],"oracle_cost":8,"pair":["new-19","new-20"],"task":42},{"menu":[[1,10],[11,10],[9,9],[2,9]],"oracle_cost":8,"pair":["new-19","new-20"],"task":43},{"menu":[[2,9],[7,13],[7,7],[10,10]],"oracle_cost":8,"pair":["new-19","new-20"],"task":44},{"menu":[[8,9],[11,2],[11,5],[10,13]],"oracle_cost":8,"pair":["new-19","new-20"],"task":45},{"menu":[[7,5],[14,11],[2,12],[7,7]],"oracle_cost":8,"pair":["new-19","new-20"],"task":46},{"menu":[[9,5],[2,7],[8,11],[5,10]],"oracle_cost":8,"pair":["new-19","new-20"],"task":47},{"menu":[[7,12],[11,5],[10,9],[8,10]],"oracle_cost":8,"pair":["new-19","new-20"],"task":48},{"menu":[[9,4],[1,12],[2,12],[11,2]],"oracle_cost":8,"pair":["new-19","new-20"],"task":49},{"menu":[[7,2],[2,8],[8,8],[8,13]],"oracle_cost":8,"pair":["new-19","new-20"],"task":50},{"menu":[[7,4],[10,4],[1,8],[14,9]],"oracle_cost":8,"pair":["new-19","new-20"],"task":51},{"menu":[[9,7],[7,8],[14,2],[11,5]],"oracle_cost":3.0,"pair":["new-19","new-20"],"task":52},{"menu":[[9,12],[11,12],[11,2],[9,5]],"oracle_cost":8,"pair":["new-19","new-20"],"task":53},{"menu":[[1,9],[14,5],[6,9],[6,10]],"oracle_cost":8,"pair":["new-19","new-20"],"task":54},{"menu":[[2,12],[8,10],[9,7],[7,13]],"oracle_cost":8,"pair":["new-19","new-20"],"task":55},{"menu":[[6,8],[9,10],[6,4],[11,11]],"oracle_cost":2.75,"pair":["new-19","new-20"],"task":56},{"menu":[[1,4],[5,8],[6,8],[10,7]],"oracle_cost":8,"pair":["new-19","new-20"],"task":57},{"menu":[[6,9],[7,12],[8,5],[11,11]],"oracle_cost":8,"pair":["new-19","new-20"],"task":58},{"menu":[[6,2],[2,12],[6,4],[5,12]],"oracle_cost":2.75,"pair":["new-19","new-20"],"task":59},{"menu":[[10,11],[9,5],[8,11],[7,12]],"oracle_cost":8,"pair":["new-19","new-20"],"task":60},{"menu":[[10,5],[7,11],[10,9],[14,11]],"oracle_cost":8,"pair":["new-19","new-20"],"task":61},{"menu":[[1,2],[1,11],[2,5],[14,9]],"oracle_cost":8,"pair":["new-19","new-20"],"task":62},{"menu":[[11,4],[10,9],[5,5],[5,11]],"oracle_cost":8,"pair":["new-19","new-20"],"task":63},{"menu":[[6,9],[2,10],[8,7],[13,10]],"oracle_cost":3.25,"pair":["new-21","new-22"],"task":0},{"menu":[[14,6],[10,2],[6,6],[13,2]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":1},{"menu":[[12,6],[12,9],[13,11],[14,9]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":2},{"menu":[[12,2],[6,8],[2,10],[14,6]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":3},{"menu":[[12,9],[10,5],[8,13],[1,2]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":4},{"menu":[[8,2],[8,11],[8,10],[10,4]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":5},{"menu":[[13,2],[8,2],[6,13],[13,9]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":6},{"menu":[[2,7],[5,6],[6,9],[2,9]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":7},{"menu":[[9,13],[6,11],[5,11],[12,4]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":8},{"menu":[[10,11],[10,10],[9,8],[14,13]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":9},{"menu":[[9,8],[5,10],[13,2],[10,11]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":10},{"menu":[[10,8],[14,13],[6,4],[10,4]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":11},{"menu":[[1,9],[6,11],[1,13],[5,5]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":12},{"menu":[[12,13],[9,6],[5,6],[12,11]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":13},{"menu":[[14,11],[12,13],[8,6],[12,2]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":14},{"menu":[[10,6],[14,6],[2,11],[1,8]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":15},{"menu":[[1,2],[12,10],[10,5],[13,11]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":16},{"menu":[[1,6],[6,9],[12,11],[12,8]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":17},{"menu":[[1,10],[2,7],[5,4],[8,5]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":18},{"menu":[[5,6],[2,13],[13,4],[8,7]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":19},{"menu":[[9,9],[13,7],[8,7],[10,11]],"oracle_cost":8,"pair":["new-21","new-22"],"task":20},{"menu":[[12,11],[5,8],[2,10],[6,5]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":21},{"menu":[[1,13],[10,2],[2,2],[5,5]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":22},{"menu":[[5,11],[14,9],[1,8],[13,7]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":23},{"menu":[[2,4],[10,8],[13,11],[9,7]],"oracle_cost":8,"pair":["new-21","new-22"],"task":24},{"menu":[[8,9],[9,8],[6,11],[5,11]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":25},{"menu":[[5,9],[5,11],[2,4],[12,11]],"oracle_cost":8,"pair":["new-21","new-22"],"task":26},{"menu":[[10,6],[6,11],[9,2],[5,11]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":27},{"menu":[[8,5],[6,7],[9,6],[5,9]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":28},{"menu":[[2,13],[2,2],[1,5],[10,9]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":29},{"menu":[[9,9],[2,10],[14,2],[14,8]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":30},{"menu":[[2,9],[13,2],[2,5],[9,5]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":31},{"menu":[[9,13],[1,7],[13,8],[6,2]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":32},{"menu":[[8,7],[13,9],[14,6],[14,13]],"oracle_cost":3.25,"pair":["new-21","new-22"],"task":33},{"menu":[[9,10],[2,2],[14,8],[10,5]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":34},{"menu":[[6,13],[9,5],[12,2],[10,13]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":35},{"menu":[[9,11],[14,8],[13,10],[1,11]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":36},{"menu":[[14,10],[5,5],[2,4],[8,8]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":37},{"menu":[[5,7],[10,4],[6,5],[1,2]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":38},{"menu":[[9,7],[5,7],[2,10],[2,2]],"oracle_cost":8,"pair":["new-21","new-22"],"task":39},{"menu":[[10,4],[13,7],[9,11],[13,5]],"oracle_cost":3.25,"pair":["new-21","new-22"],"task":40},{"menu":[[12,10],[14,2],[14,11],[5,7]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":41},{"menu":[[2,8],[10,11],[2,6],[6,5]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":42},{"menu":[[14,4],[12,5],[5,2],[6,10]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":43},{"menu":[[12,11],[6,4],[5,6],[1,10]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":44},{"menu":[[13,2],[6,8],[1,7],[6,13]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":45},{"menu":[[14,5],[12,8],[9,7],[12,9]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":46},{"menu":[[13,8],[1,5],[2,13],[12,5]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":47},{"menu":[[1,9],[10,6],[8,13],[8,5]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":48},{"menu":[[14,11],[14,2],[8,4],[6,11]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":49},{"menu":[[10,9],[12,13],[1,4],[9,5]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":50},{"menu":[[8,9],[12,8],[9,5],[6,11]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":51},{"menu":[[10,13],[8,11],[8,5],[9,6]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":52},{"menu":[[9,2],[6,10],[1,9],[14,7]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":53},{"menu":[[9,5],[14,8],[12,9],[2,13]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":54},{"menu":[[2,7],[9,9],[12,10],[14,11]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":55},{"menu":[[12,8],[12,4],[8,4],[6,7]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":56},{"menu":[[2,10],[6,7],[8,7],[10,11]],"oracle_cost":8,"pair":["new-21","new-22"],"task":57},{"menu":[[13,9],[6,13],[1,13],[1,11]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":58},{"menu":[[2,10],[1,10],[13,11],[12,10]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":59},{"menu":[[12,6],[14,6],[2,6],[5,9]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":60},{"menu":[[12,13],[12,5],[10,10],[1,2]],"oracle_cost":2.5,"pair":["new-21","new-22"],"task":61},{"menu":[[2,6],[6,4],[9,6],[2,7]],"oracle_cost":2.75,"pair":["new-21","new-22"],"task":62},{"menu":[[9,11],[10,5],[9,10],[9,7]],"oracle_cost":3.0,"pair":["new-21","new-22"],"task":63},{"menu":[[1,2],[1,12],[9,2],[11,1]],"oracle_cost":8,"pair":["new-23","new-24"],"task":0},{"menu":[[10,6],[11,4],[2,1],[7,5]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":1},{"menu":[[6,14],[5,14],[14,4],[10,1]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":2},{"menu":[[9,1],[1,4],[1,1],[10,10]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":3},{"menu":[[8,1],[7,12],[6,10],[6,5]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":4},{"menu":[[9,12],[8,14],[1,4],[1,13]],"oracle_cost":8,"pair":["new-23","new-24"],"task":5},{"menu":[[1,11],[9,11],[1,4],[2,6]],"oracle_cost":8,"pair":["new-23","new-24"],"task":6},{"menu":[[9,13],[14,4],[8,11],[7,12]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":7},{"menu":[[1,14],[9,12],[9,1],[10,13]],"oracle_cost":8,"pair":["new-23","new-24"],"task":8},{"menu":[[9,2],[5,1],[14,1],[9,1]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":9},{"menu":[[2,12],[14,14],[6,10],[1,11]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":10},{"menu":[[8,5],[9,6],[2,12],[9,1]],"oracle_cost":8,"pair":["new-23","new-24"],"task":11},{"menu":[[14,6],[11,11],[14,13],[10,2]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":12},{"menu":[[2,13],[8,5],[6,12],[1,2]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":13},{"menu":[[7,14],[5,4],[6,4],[14,6]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":14},{"menu":[[1,14],[7,2],[7,4],[9,12]],"oracle_cost":8,"pair":["new-23","new-24"],"task":15},{"menu":[[1,11],[10,12],[2,5],[11,6]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":16},{"menu":[[9,13],[2,10],[9,10],[9,2]],"oracle_cost":8,"pair":["new-23","new-24"],"task":17},{"menu":[[6,13],[6,2],[14,1],[2,2]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":18},{"menu":[[1,12],[10,4],[10,11],[11,14]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":19},{"menu":[[11,10],[7,13],[6,13],[14,13]],"oracle_cost":8,"pair":["new-23","new-24"],"task":20},{"menu":[[9,14],[1,13],[2,13],[11,2]],"oracle_cost":8,"pair":["new-23","new-24"],"task":21},{"menu":[[10,10],[14,12],[7,12],[14,11]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":22},{"menu":[[8,14],[8,10],[6,14],[9,14]],"oracle_cost":3.25,"pair":["new-23","new-24"],"task":23},{"menu":[[11,2],[11,13],[2,5],[8,5]],"oracle_cost":8,"pair":["new-23","new-24"],"task":24},{"menu":[[1,12],[6,2],[14,10],[7,10]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":25},{"menu":[[2,13],[9,4],[7,5],[14,6]],"oracle_cost":3.25,"pair":["new-23","new-24"],"task":26},{"menu":[[11,2],[2,12],[10,4],[6,14]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":27},{"menu":[[6,14],[7,12],[14,11],[6,12]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":28},{"menu":[[9,2],[11,1],[9,13],[6,11]],"oracle_cost":8,"pair":["new-23","new-24"],"task":29},{"menu":[[6,6],[7,13],[9,5],[10,4]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":30},{"menu":[[2,12],[7,13],[7,5],[1,14]],"oracle_cost":8,"pair":["new-23","new-24"],"task":31},{"menu":[[11,12],[2,5],[9,6],[11,6]],"oracle_cost":8,"pair":["new-23","new-24"],"task":32},{"menu":[[1,2],[8,4],[1,11],[7,1]],"oracle_cost":8,"pair":["new-23","new-24"],"task":33},{"menu":[[11,2],[9,10],[2,6],[14,5]],"oracle_cost":3.25,"pair":["new-23","new-24"],"task":34},{"menu":[[6,10],[8,1],[14,2],[10,14]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":35},{"menu":[[14,12],[9,11],[5,14],[11,10]],"oracle_cost":3.25,"pair":["new-23","new-24"],"task":36},{"menu":[[5,10],[10,14],[2,12],[7,6]],"oracle_cost":3.25,"pair":["new-23","new-24"],"task":37},{"menu":[[5,11],[8,14],[1,6],[2,2]],"oracle_cost":8,"pair":["new-23","new-24"],"task":38},{"menu":[[7,14],[9,14],[2,2],[7,2]],"oracle_cost":8,"pair":["new-23","new-24"],"task":39},{"menu":[[9,6],[9,1],[1,2],[8,11]],"oracle_cost":8,"pair":["new-23","new-24"],"task":40},{"menu":[[14,10],[14,11],[11,11],[2,6]],"oracle_cost":3.25,"pair":["new-23","new-24"],"task":41},{"menu":[[5,2],[1,6],[1,11],[11,2]],"oracle_cost":8,"pair":["new-23","new-24"],"task":42},{"menu":[[8,14],[1,10],[11,12],[2,6]],"oracle_cost":8,"pair":["new-23","new-24"],"task":43},{"menu":[[10,10],[1,4],[9,6],[10,6]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":44},{"menu":[[8,4],[7,13],[7,11],[9,4]],"oracle_cost":8,"pair":["new-23","new-24"],"task":45},{"menu":[[7,11],[5,13],[1,13],[5,10]],"oracle_cost":8,"pair":["new-23","new-24"],"task":46},{"menu":[[5,1],[2,14],[5,10],[1,12]],"oracle_cost":8,"pair":["new-23","new-24"],"task":47},{"menu":[[8,2],[8,5],[1,6],[7,6]],"oracle_cost":8,"pair":["new-23","new-24"],"task":48},{"menu":[[11,6],[1,5],[2,10],[14,4]],"oracle_cost":3.0,"pair":["new-23","new-24"],"task":49},{"menu":[[8,11],[2,2],[10,4],[8,12]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":50},{"menu":[[7,4],[9,11],[8,2],[1,10]],"oracle_cost":8,"pair":["new-23","new-24"],"task":51},{"menu":[[5,14],[1,5],[8,2],[8,14]],"oracle_cost":8,"pair":["new-23","new-24"],"task":52},{"menu":[[9,12],[8,11],[11,2],[14,11]],"oracle_cost":8,"pair":["new-23","new-24"],"task":53},{"menu":[[9,11],[8,2],[10,4],[5,1]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":54},{"menu":[[8,13],[9,10],[1,11],[5,1]],"oracle_cost":8,"pair":["new-23","new-24"],"task":55},{"menu":[[8,14],[11,10],[9,6],[2,13]],"oracle_cost":8,"pair":["new-23","new-24"],"task":56},{"menu":[[9,12],[1,10],[2,2],[8,14]],"oracle_cost":8,"pair":["new-23","new-24"],"task":57},{"menu":[[7,5],[6,2],[11,1],[8,10]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":58},{"menu":[[10,1],[9,1],[5,5],[11,1]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":59},{"menu":[[11,10],[7,2],[8,6],[1,2]],"oracle_cost":8,"pair":["new-23","new-24"],"task":60},{"menu":[[8,12],[6,1],[5,14],[5,6]],"oracle_cost":2.75,"pair":["new-23","new-24"],"task":61},{"menu":[[7,1],[5,6],[8,6],[14,6]],"oracle_cost":3.25,"pair":["new-23","new-24"],"task":62},{"menu":[[8,5],[14,12],[8,12],[11,11]],"oracle_cost":3.25,"pair":["new-23","new-24"],"task":63},{"menu":[[12,14],[7,5],[5,10],[14,9]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":0},{"menu":[[7,6],[9,7],[12,10],[7,13]],"oracle_cost":8,"pair":["new-25","new-26"],"task":1},{"menu":[[14,2],[11,11],[4,11],[12,2]],"oracle_cost":8,"pair":["new-25","new-26"],"task":2},{"menu":[[4,10],[5,6],[8,10],[5,10]],"oracle_cost":8,"pair":["new-25","new-26"],"task":3},{"menu":[[9,6],[7,9],[2,7],[2,8]],"oracle_cost":2.5,"pair":["new-25","new-26"],"task":4},{"menu":[[4,5],[12,5],[4,9],[5,5]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":5},{"menu":[[4,8],[8,13],[7,14],[13,13]],"oracle_cost":8,"pair":["new-25","new-26"],"task":6},{"menu":[[14,10],[4,7],[7,5],[12,13]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":7},{"menu":[[4,13],[11,6],[5,13],[2,10]],"oracle_cost":8,"pair":["new-25","new-26"],"task":8},{"menu":[[2,8],[12,2],[12,9],[2,6]],"oracle_cost":2.5,"pair":["new-25","new-26"],"task":9},{"menu":[[4,10],[7,8],[14,9],[13,10]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":10},{"menu":[[9,8],[2,9],[8,2],[7,10]],"oracle_cost":2.75,"pair":["new-25","new-26"],"task":11},{"menu":[[11,13],[13,13],[8,8],[9,13]],"oracle_cost":8,"pair":["new-25","new-26"],"task":12},{"menu":[[9,7],[4,13],[5,14],[5,10]],"oracle_cost":8,"pair":["new-25","new-26"],"task":13},{"menu":[[14,14],[11,7],[5,10],[12,13]],"oracle_cost":8,"pair":["new-25","new-26"],"task":14},{"menu":[[14,2],[4,6],[7,13],[2,13]],"oracle_cost":8,"pair":["new-25","new-26"],"task":15},{"menu":[[14,6],[8,2],[9,9],[12,11]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":16},{"menu":[[8,9],[8,10],[7,8],[7,5]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":17},{"menu":[[2,6],[9,14],[8,5],[8,2]],"oracle_cost":8,"pair":["new-25","new-26"],"task":18},{"menu":[[9,9],[14,10],[2,11],[8,9]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":19},{"menu":[[12,9],[7,5],[4,9],[12,2]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":20},{"menu":[[7,9],[8,2],[8,11],[14,5]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":21},{"menu":[[13,5],[5,9],[9,8],[4,2]],"oracle_cost":2.75,"pair":["new-25","new-26"],"task":22},{"menu":[[4,10],[14,5],[12,6],[9,13]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":23},{"menu":[[13,6],[8,7],[5,2],[5,11]],"oracle_cost":8,"pair":["new-25","new-26"],"task":24},{"menu":[[4,8],[2,13],[12,7],[12,14]],"oracle_cost":8,"pair":["new-25","new-26"],"task":25},{"menu":[[14,7],[9,6],[14,5],[5,6]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":26},{"menu":[[11,9],[5,2],[5,7],[7,13]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":27},{"menu":[[14,5],[11,8],[9,9],[2,8]],"oracle_cost":2.5,"pair":["new-25","new-26"],"task":28},{"menu":[[8,7],[4,7],[14,7],[13,13]],"oracle_cost":8,"pair":["new-25","new-26"],"task":29},{"menu":[[9,8],[5,7],[8,7],[7,13]],"oracle_cost":2.75,"pair":["new-25","new-26"],"task":30},{"menu":[[14,13],[13,7],[12,5],[14,14]],"oracle_cost":8,"pair":["new-25","new-26"],"task":31},{"menu":[[7,5],[4,11],[8,9],[8,6]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":32},{"menu":[[11,5],[13,6],[14,5],[4,5]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":33},{"menu":[[12,10],[9,7],[9,11],[14,10]],"oracle_cost":8,"pair":["new-25","new-26"],"task":34},{"menu":[[9,14],[11,8],[13,7],[12,13]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":35},{"menu":[[14,13],[14,11],[14,2],[8,8]],"oracle_cost":8,"pair":["new-25","new-26"],"task":36},{"menu":[[2,2],[13,6],[11,7],[4,2]],"oracle_cost":8,"pair":["new-25","new-26"],"task":37},{"menu":[[12,7],[4,8],[14,11],[13,7]],"oracle_cost":8,"pair":["new-25","new-26"],"task":38},{"menu":[[2,9],[4,14],[12,8],[11,7]],"oracle_cost":2.75,"pair":["new-25","new-26"],"task":39},{"menu":[[13,6],[11,6],[14,11],[11,8]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":40},{"menu":[[7,8],[9,8],[11,7],[4,9]],"oracle_cost":2.75,"pair":["new-25","new-26"],"task":41},{"menu":[[12,13],[5,9],[7,8],[4,2]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":42},{"menu":[[12,5],[2,7],[4,13],[9,6]],"oracle_cost":8,"pair":["new-25","new-26"],"task":43},{"menu":[[12,7],[8,9],[5,7],[7,11]],"oracle_cost":8,"pair":["new-25","new-26"],"task":44},{"menu":[[11,9],[9,13],[11,6],[13,7]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":45},{"menu":[[4,13],[13,9],[14,10],[9,14]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":46},{"menu":[[12,9],[2,7],[14,9],[14,14]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":47},{"menu":[[14,10],[9,6],[2,8],[7,6]],"oracle_cost":2.5,"pair":["new-25","new-26"],"task":48},{"menu":[[7,5],[2,13],[4,6],[11,9]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":49},{"menu":[[12,13],[7,6],[13,11],[8,8]],"oracle_cost":8,"pair":["new-25","new-26"],"task":50},{"menu":[[4,9],[5,5],[9,10],[2,7]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":51},{"menu":[[9,13],[7,11],[11,10],[14,5]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":52},{"menu":[[11,9],[12,13],[12,2],[5,8]],"oracle_cost":2.75,"pair":["new-25","new-26"],"task":53},{"menu":[[12,14],[9,5],[14,10],[2,2]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":54},{"menu":[[7,11],[8,5],[5,2],[7,7]],"oracle_cost":8,"pair":["new-25","new-26"],"task":55},{"menu":[[2,2],[8,6],[11,6],[7,11]],"oracle_cost":8,"pair":["new-25","new-26"],"task":56},{"menu":[[9,2],[2,7],[4,13],[4,6]],"oracle_cost":8,"pair":["new-25","new-26"],"task":57},{"menu":[[12,6],[12,8],[5,13],[7,13]],"oracle_cost":8,"pair":["new-25","new-26"],"task":58},{"menu":[[7,2],[9,11],[9,14],[7,7]],"oracle_cost":8,"pair":["new-25","new-26"],"task":59},{"menu":[[2,6],[4,8],[2,13],[8,8]],"oracle_cost":8,"pair":["new-25","new-26"],"task":60},{"menu":[[2,2],[5,5],[4,11],[14,11]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":61},{"menu":[[4,2],[11,13],[7,9],[8,11]],"oracle_cost":3.25,"pair":["new-25","new-26"],"task":62},{"menu":[[8,6],[12,8],[14,8],[13,9]],"oracle_cost":3.0,"pair":["new-25","new-26"],"task":63},{"menu":[[6,5],[2,4],[1,2],[14,5]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":0},{"menu":[[8,11],[1,10],[12,11],[5,13]],"oracle_cost":8,"pair":["new-27","new-28"],"task":1},{"menu":[[14,6],[8,10],[11,11],[11,14]],"oracle_cost":8,"pair":["new-27","new-28"],"task":2},{"menu":[[1,5],[2,13],[8,11],[8,10]],"oracle_cost":8,"pair":["new-27","new-28"],"task":3},{"menu":[[13,4],[8,2],[12,12],[13,10]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":4},{"menu":[[1,6],[14,1],[14,10],[1,13]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":5},{"menu":[[4,12],[6,11],[1,1],[6,10]],"oracle_cost":8,"pair":["new-27","new-28"],"task":6},{"menu":[[1,4],[13,1],[6,5],[11,10]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":7},{"menu":[[12,12],[5,5],[14,5],[4,11]],"oracle_cost":8,"pair":["new-27","new-28"],"task":8},{"menu":[[11,4],[5,2],[8,12],[6,14]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":9},{"menu":[[14,12],[14,4],[5,13],[8,1]],"oracle_cost":8,"pair":["new-27","new-28"],"task":10},{"menu":[[8,1],[6,10],[12,6],[1,12]],"oracle_cost":3.0,"pair":["new-27","new-28"],"task":11},{"menu":[[14,11],[8,1],[12,10],[13,4]],"oracle_cost":3.0,"pair":["new-27","new-28"],"task":12},{"menu":[[1,1],[13,5],[8,2],[6,12]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":13},{"menu":[[6,4],[2,6],[5,14],[1,11]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":14},{"menu":[[1,11],[8,13],[12,1],[12,13]],"oracle_cost":8,"pair":["new-27","new-28"],"task":15},{"menu":[[14,14],[12,10],[13,12],[13,1]],"oracle_cost":8,"pair":["new-27","new-28"],"task":16},{"menu":[[1,10],[11,14],[12,13],[5,4]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":17},{"menu":[[14,11],[5,10],[12,12],[1,11]],"oracle_cost":8,"pair":["new-27","new-28"],"task":18},{"menu":[[13,11],[13,1],[2,10],[12,1]],"oracle_cost":8,"pair":["new-27","new-28"],"task":19},{"menu":[[13,4],[1,10],[4,14],[4,11]],"oracle_cost":3.0,"pair":["new-27","new-28"],"task":20},{"menu":[[13,5],[8,12],[6,10],[4,2]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":21},{"menu":[[6,12],[11,10],[1,6],[14,14]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":22},{"menu":[[14,12],[2,13],[8,6],[12,10]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":23},{"menu":[[14,12],[13,12],[2,2],[13,6]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":24},{"menu":[[1,2],[13,1],[8,14],[8,13]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":25},{"menu":[[5,2],[2,2],[4,4],[4,10]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":26},{"menu":[[13,5],[11,14],[12,10],[1,6]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":27},{"menu":[[14,4],[5,2],[8,10],[12,2]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":28},{"menu":[[1,13],[12,1],[6,11],[5,12]],"oracle_cost":8,"pair":["new-27","new-28"],"task":29},{"menu":[[5,4],[14,4],[5,11],[6,2]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":30},{"menu":[[11,5],[5,1],[11,2],[2,14]],"oracle_cost":8,"pair":["new-27","new-28"],"task":31},{"menu":[[1,14],[4,14],[8,11],[2,12]],"oracle_cost":8,"pair":["new-27","new-28"],"task":32},{"menu":[[8,10],[1,4],[6,6],[14,12]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":33},{"menu":[[5,14],[8,1],[12,4],[11,14]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":34},{"menu":[[6,2],[2,11],[6,5],[5,5]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":35},{"menu":[[5,10],[14,1],[13,11],[13,12]],"oracle_cost":8,"pair":["new-27","new-28"],"task":36},{"menu":[[8,2],[1,2],[13,5],[6,14]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":37},{"menu":[[12,14],[11,1],[11,5],[4,1]],"oracle_cost":8,"pair":["new-27","new-28"],"task":38},{"menu":[[13,5],[1,5],[8,12],[6,4]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":39},{"menu":[[5,1],[11,1],[12,4],[2,1]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":40},{"menu":[[12,6],[6,4],[8,12],[14,10]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":41},{"menu":[[11,6],[6,6],[11,2],[2,1]],"oracle_cost":3.0,"pair":["new-27","new-28"],"task":42},{"menu":[[2,2],[4,13],[1,6],[1,13]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":43},{"menu":[[4,12],[1,10],[5,14],[2,2]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":44},{"menu":[[14,4],[1,11],[6,11],[4,12]],"oracle_cost":8,"pair":["new-27","new-28"],"task":45},{"menu":[[1,1],[11,5],[14,6],[14,10]],"oracle_cost":8,"pair":["new-27","new-28"],"task":46},{"menu":[[5,6],[14,1],[6,14],[14,4]],"oracle_cost":3.0,"pair":["new-27","new-28"],"task":47},{"menu":[[4,12],[4,11],[6,11],[12,10]],"oracle_cost":8,"pair":["new-27","new-28"],"task":48},{"menu":[[11,10],[11,2],[8,1],[5,11]],"oracle_cost":8,"pair":["new-27","new-28"],"task":49},{"menu":[[6,6],[1,14],[11,11],[6,10]],"oracle_cost":3.0,"pair":["new-27","new-28"],"task":50},{"menu":[[12,1],[2,1],[13,5],[11,11]],"oracle_cost":8,"pair":["new-27","new-28"],"task":51},{"menu":[[2,1],[4,12],[11,4],[4,14]],"oracle_cost":8,"pair":["new-27","new-28"],"task":52},{"menu":[[1,11],[2,14],[12,6],[6,14]],"oracle_cost":3.0,"pair":["new-27","new-28"],"task":53},{"menu":[[12,11],[8,5],[1,10],[4,11]],"oracle_cost":8,"pair":["new-27","new-28"],"task":54},{"menu":[[13,2],[1,5],[8,10],[6,2]],"oracle_cost":2.75,"pair":["new-27","new-28"],"task":55},{"menu":[[14,5],[2,12],[11,4],[2,1]],"oracle_cost":8,"pair":["new-27","new-28"],"task":56},{"menu":[[1,12],[5,12],[6,5],[12,10]],"oracle_cost":8,"pair":["new-27","new-28"],"task":57},{"menu":[[1,14],[1,1],[11,10],[8,1]],"oracle_cost":8,"pair":["new-27","new-28"],"task":58},{"menu":[[5,11],[6,5],[8,2],[1,6]],"oracle_cost":2.5,"pair":["new-27","new-28"],"task":59},{"menu":[[1,10],[1,12],[8,13],[6,10]],"oracle_cost":8,"pair":["new-27","new-28"],"task":60},{"menu":[[1,13],[13,14],[11,11],[4,10]],"oracle_cost":8,"pair":["new-27","new-28"],"task":61},{"menu":[[13,5],[12,14],[4,1],[11,4]],"oracle_cost":8,"pair":["new-27","new-28"],"task":62},{"menu":[[11,4],[8,14],[1,13],[5,12]],"oracle_cost":8,"pair":["new-27","new-28"],"task":63},{"menu":[[14,6],[14,11],[11,11],[2,8]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":0},{"menu":[[8,12],[14,11],[2,8],[14,5]],"oracle_cost":8,"pair":["new-29","new-30"],"task":1},{"menu":[[9,2],[11,13],[4,5],[5,5]],"oracle_cost":8,"pair":["new-29","new-30"],"task":2},{"menu":[[13,6],[13,11],[5,11],[4,6]],"oracle_cost":3.25,"pair":["new-29","new-30"],"task":3},{"menu":[[14,1],[12,11],[8,1],[13,13]],"oracle_cost":8,"pair":["new-29","new-30"],"task":4},{"menu":[[9,12],[12,11],[2,12],[7,14]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":5},{"menu":[[11,14],[12,14],[14,11],[5,2]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":6},{"menu":[[13,12],[12,8],[13,2],[7,6]],"oracle_cost":8,"pair":["new-29","new-30"],"task":7},{"menu":[[12,11],[4,12],[2,2],[8,8]],"oracle_cost":8,"pair":["new-29","new-30"],"task":8},{"menu":[[8,14],[8,4],[12,2],[8,8]],"oracle_cost":8,"pair":["new-29","new-30"],"task":9},{"menu":[[7,2],[4,4],[4,1],[11,6]],"oracle_cost":8,"pair":["new-29","new-30"],"task":10},{"menu":[[13,14],[7,13],[2,11],[7,2]],"oracle_cost":3.0,"pair":["new-29","new-30"],"task":11},{"menu":[[9,14],[14,11],[9,13],[13,14]],"oracle_cost":3.25,"pair":["new-29","new-30"],"task":12},{"menu":[[11,13],[12,13],[4,13],[2,14]],"oracle_cost":3.0,"pair":["new-29","new-30"],"task":13},{"menu":[[11,2],[5,12],[7,5],[14,11]],"oracle_cost":8,"pair":["new-29","new-30"],"task":14},{"menu":[[14,5],[12,14],[8,13],[2,1]],"oracle_cost":8,"pair":["new-29","new-30"],"task":15},{"menu":[[13,11],[5,6],[5,12],[13,6]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":16},{"menu":[[2,12],[13,14],[8,6],[2,4]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":17},{"menu":[[4,5],[13,2],[2,14],[14,5]],"oracle_cost":3.0,"pair":["new-29","new-30"],"task":18},{"menu":[[12,2],[9,8],[8,6],[11,12]],"oracle_cost":8,"pair":["new-29","new-30"],"task":19},{"menu":[[4,2],[2,13],[13,5],[7,11]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":20},{"menu":[[2,2],[4,13],[14,5],[14,14]],"oracle_cost":8,"pair":["new-29","new-30"],"task":21},{"menu":[[5,4],[9,6],[12,11],[2,8]],"oracle_cost":8,"pair":["new-29","new-30"],"task":22},{"menu":[[14,6],[5,1],[9,13],[9,11]],"oracle_cost":3.25,"pair":["new-29","new-30"],"task":23},{"menu":[[14,4],[7,12],[14,6],[14,8]],"oracle_cost":8,"pair":["new-29","new-30"],"task":24},{"menu":[[4,14],[4,5],[14,5],[8,2]],"oracle_cost":8,"pair":["new-29","new-30"],"task":25},{"menu":[[4,2],[8,6],[13,12],[9,6]],"oracle_cost":8,"pair":["new-29","new-30"],"task":26},{"menu":[[8,11],[8,5],[11,14],[9,12]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":27},{"menu":[[5,14],[13,4],[2,12],[5,1]],"oracle_cost":3.25,"pair":["new-29","new-30"],"task":28},{"menu":[[5,8],[11,5],[5,5],[2,4]],"oracle_cost":8,"pair":["new-29","new-30"],"task":29},{"menu":[[4,8],[11,12],[13,1],[4,2]],"oracle_cost":8,"pair":["new-29","new-30"],"task":30},{"menu":[[5,12],[8,5],[5,14],[11,12]],"oracle_cost":3.25,"pair":["new-29","new-30"],"task":31},{"menu":[[5,12],[12,1],[11,8],[9,1]],"oracle_cost":8,"pair":["new-29","new-30"],"task":32},{"menu":[[14,4],[7,11],[7,12],[7,4]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":33},{"menu":[[8,5],[11,8],[13,14],[9,14]],"oracle_cost":3.25,"pair":["new-29","new-30"],"task":34},{"menu":[[9,12],[5,12],[8,8],[8,2]],"oracle_cost":8,"pair":["new-29","new-30"],"task":35},{"menu":[[11,5],[13,1],[4,6],[7,2]],"oracle_cost":8,"pair":["new-29","new-30"],"task":36},{"menu":[[12,12],[7,8],[12,14],[2,8]],"oracle_cost":8,"pair":["new-29","new-30"],"task":37},{"menu":[[14,2],[4,4],[14,13],[14,6]],"oracle_cost":8,"pair":["new-29","new-30"],"task":38},{"menu":[[11,6],[13,13],[14,14],[9,12]],"oracle_cost":8,"pair":["new-29","new-30"],"task":39},{"menu":[[11,14],[11,5],[7,1],[11,2]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":40},{"menu":[[2,12],[12,2],[4,2],[4,11]],"oracle_cost":8,"pair":["new-29","new-30"],"task":41},{"menu":[[4,6],[14,6],[12,2],[5,6]],"oracle_cost":8,"pair":["new-29","new-30"],"task":42},{"menu":[[8,2],[8,5],[14,8],[11,14]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":43},{"menu":[[14,8],[9,11],[4,12],[5,14]],"oracle_cost":3.25,"pair":["new-29","new-30"],"task":44},{"menu":[[12,14],[13,11],[11,1],[2,5]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":45},{"menu":[[11,11],[13,14],[8,2],[5,14]],"oracle_cost":3.25,"pair":["new-29","new-30"],"task":46},{"menu":[[11,2],[8,12],[7,12],[11,1]],"oracle_cost":8,"pair":["new-29","new-30"],"task":47},{"menu":[[14,13],[12,1],[12,4],[4,2]],"oracle_cost":8,"pair":["new-29","new-30"],"task":48},{"menu":[[4,2],[13,14],[12,14],[2,8]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":49},{"menu":[[7,11],[13,14],[12,12],[4,11]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":50},{"menu":[[2,6],[7,14],[7,6],[9,8]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":51},{"menu":[[9,4],[4,5],[2,4],[7,12]],"oracle_cost":8,"pair":["new-29","new-30"],"task":52},{"menu":[[8,11],[7,14],[7,2],[12,2]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":53},{"menu":[[4,4],[4,6],[8,1],[8,5]],"oracle_cost":8,"pair":["new-29","new-30"],"task":54},{"menu":[[2,5],[14,1],[2,2],[4,8]],"oracle_cost":8,"pair":["new-29","new-30"],"task":55},{"menu":[[4,4],[13,4],[8,1],[7,11]],"oracle_cost":3.5,"pair":["new-29","new-30"],"task":56},{"menu":[[8,5],[2,2],[13,6],[14,6]],"oracle_cost":8,"pair":["new-29","new-30"],"task":57},{"menu":[[12,2],[8,8],[7,8],[9,6]],"oracle_cost":8,"pair":["new-29","new-30"],"task":58},{"menu":[[7,5],[7,13],[4,5],[4,1]],"oracle_cost":8,"pair":["new-29","new-30"],"task":59},{"menu":[[8,11],[12,13],[4,13],[7,12]],"oracle_cost":8,"pair":["new-29","new-30"],"task":60},{"menu":[[4,4],[4,12],[12,1],[8,4]],"oracle_cost":8,"pair":["new-29","new-30"],"task":61},{"menu":[[9,2],[4,14],[7,8],[2,2]],"oracle_cost":8,"pair":["new-29","new-30"],"task":62},{"menu":[[13,2],[12,5],[5,12],[11,2]],"oracle_cost":8,"pair":["new-29","new-30"],"task":63},{"menu":[[8,5],[11,13],[2,11],[4,13]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":0},{"menu":[[5,13],[2,5],[7,10],[13,7]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":1},{"menu":[[10,6],[9,1],[13,7],[9,13]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":2},{"menu":[[5,7],[8,5],[7,7],[10,1]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":3},{"menu":[[8,7],[4,2],[5,2],[13,11]],"oracle_cost":8,"pair":["new-31","new-32"],"task":4},{"menu":[[6,5],[5,5],[4,6],[13,11]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":5},{"menu":[[4,13],[13,8],[11,7],[2,14]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":6},{"menu":[[5,14],[2,2],[8,5],[7,2]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":7},{"menu":[[13,8],[5,10],[9,8],[7,6]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":8},{"menu":[[10,1],[9,7],[5,2],[10,14]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":9},{"menu":[[6,1],[2,10],[9,10],[11,6]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":10},{"menu":[[2,1],[4,11],[13,2],[13,5]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":11},{"menu":[[13,5],[10,14],[13,6],[6,5]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":12},{"menu":[[9,5],[9,2],[5,14],[9,10]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":13},{"menu":[[4,10],[9,13],[9,6],[8,11]],"oracle_cost":3.25,"pair":["new-31","new-32"],"task":14},{"menu":[[9,11],[8,8],[4,5],[2,11]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":15},{"menu":[[11,6],[2,7],[4,7],[7,7]],"oracle_cost":8,"pair":["new-31","new-32"],"task":16},{"menu":[[9,13],[6,5],[5,11],[8,7]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":17},{"menu":[[10,2],[9,2],[10,14],[2,8]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":18},{"menu":[[5,7],[9,5],[8,11],[5,10]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":19},{"menu":[[11,8],[4,11],[10,5],[6,13]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":20},{"menu":[[2,7],[9,13],[7,1],[5,13]],"oracle_cost":3.25,"pair":["new-31","new-32"],"task":21},{"menu":[[9,2],[13,8],[6,6],[7,2]],"oracle_cost":8,"pair":["new-31","new-32"],"task":22},{"menu":[[6,5],[6,10],[6,13],[10,7]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":23},{"menu":[[5,6],[11,13],[4,10],[9,13]],"oracle_cost":3.25,"pair":["new-31","new-32"],"task":24},{"menu":[[13,14],[4,11],[7,10],[7,14]],"oracle_cost":8,"pair":["new-31","new-32"],"task":25},{"menu":[[8,6],[9,13],[6,6],[10,5]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":26},{"menu":[[11,14],[10,11],[7,6],[4,1]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":27},{"menu":[[2,1],[9,6],[13,5],[7,2]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":28},{"menu":[[9,14],[4,1],[5,13],[6,2]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":29},{"menu":[[9,14],[5,11],[13,11],[2,7]],"oracle_cost":8,"pair":["new-31","new-32"],"task":30},{"menu":[[6,11],[4,2],[6,10],[5,14]],"oracle_cost":8,"pair":["new-31","new-32"],"task":31},{"menu":[[6,14],[4,6],[9,13],[5,10]],"oracle_cost":3.25,"pair":["new-31","new-32"],"task":32},{"menu":[[5,6],[6,1],[7,2],[8,10]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":33},{"menu":[[13,10],[6,6],[11,1],[11,6]],"oracle_cost":8,"pair":["new-31","new-32"],"task":34},{"menu":[[2,1],[11,5],[11,13],[13,6]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":35},{"menu":[[9,11],[8,14],[2,1],[6,5]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":36},{"menu":[[5,14],[5,5],[10,11],[7,5]],"oracle_cost":8,"pair":["new-31","new-32"],"task":37},{"menu":[[10,1],[10,7],[8,13],[13,10]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":38},{"menu":[[6,7],[9,2],[7,13],[13,2]],"oracle_cost":8,"pair":["new-31","new-32"],"task":39},{"menu":[[7,11],[6,2],[5,11],[2,1]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":40},{"menu":[[6,14],[8,2],[5,14],[7,13]],"oracle_cost":8,"pair":["new-31","new-32"],"task":41},{"menu":[[10,7],[4,7],[9,14],[5,5]],"oracle_cost":8,"pair":["new-31","new-32"],"task":42},{"menu":[[4,11],[11,14],[13,6],[5,6]],"oracle_cost":8,"pair":["new-31","new-32"],"task":43},{"menu":[[2,10],[13,13],[5,5],[9,13]],"oracle_cost":3.25,"pair":["new-31","new-32"],"task":44},{"menu":[[4,6],[13,6],[11,6],[2,7]],"oracle_cost":8,"pair":["new-31","new-32"],"task":45},{"menu":[[7,1],[2,6],[4,13],[9,5]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":46},{"menu":[[11,6],[2,14],[9,5],[2,7]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":47},{"menu":[[4,14],[6,8],[9,2],[7,1]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":48},{"menu":[[9,5],[8,6],[7,11],[6,13]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":49},{"menu":[[6,7],[8,1],[2,8],[11,13]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":50},{"menu":[[4,11],[5,7],[6,14],[2,2]],"oracle_cost":8,"pair":["new-31","new-32"],"task":51},{"menu":[[11,7],[5,10],[9,6],[2,13]],"oracle_cost":3.0,"pair":["new-31","new-32"],"task":52},{"menu":[[8,1],[5,7],[8,10],[9,6]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":53},{"menu":[[13,1],[9,13],[7,2],[11,11]],"oracle_cost":3.25,"pair":["new-31","new-32"],"task":54},{"menu":[[7,2],[7,5],[11,8],[11,6]],"oracle_cost":8,"pair":["new-31","new-32"],"task":55},{"menu":[[10,6],[11,11],[8,5],[9,7]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":56},{"menu":[[7,7],[5,6],[10,7],[4,11]],"oracle_cost":8,"pair":["new-31","new-32"],"task":57},{"menu":[[10,2],[7,6],[7,13],[4,14]],"oracle_cost":8,"pair":["new-31","new-32"],"task":58},{"menu":[[13,1],[8,14],[7,10],[2,11]],"oracle_cost":8,"pair":["new-31","new-32"],"task":59},{"menu":[[8,5],[10,7],[13,2],[8,7]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":60},{"menu":[[13,8],[10,6],[13,14],[2,5]],"oracle_cost":2.75,"pair":["new-31","new-32"],"task":61},{"menu":[[2,1],[4,10],[4,6],[10,14]],"oracle_cost":2.5,"pair":["new-31","new-32"],"task":62},{"menu":[[2,10],[5,13],[10,14],[6,10]],"oracle_cost":8,"pair":["new-31","new-32"],"task":63},{"menu":[[2,9],[1,11],[6,11],[13,7]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":0},{"menu":[[7,11],[8,8],[1,7],[14,13]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":1},{"menu":[[9,2],[1,1],[14,8],[8,13]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":2},{"menu":[[1,7],[11,4],[6,14],[4,9]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":3},{"menu":[[8,4],[14,6],[13,9],[4,4]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":4},{"menu":[[9,7],[14,6],[7,8],[14,9]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":5},{"menu":[[9,1],[9,14],[6,13],[11,2]],"oracle_cost":3.25,"pair":["new-33","new-34"],"task":6},{"menu":[[2,4],[13,7],[8,14],[6,4]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":7},{"menu":[[6,6],[13,1],[13,9],[2,8]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":8},{"menu":[[8,13],[8,6],[8,8],[2,1]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":9},{"menu":[[2,13],[6,4],[7,13],[14,4]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":10},{"menu":[[14,1],[4,4],[7,13],[4,1]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":11},{"menu":[[6,14],[2,1],[14,1],[4,9]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":12},{"menu":[[4,13],[9,11],[9,1],[9,9]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":13},{"menu":[[4,8],[2,14],[4,7],[14,2]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":14},{"menu":[[7,6],[1,9],[14,13],[9,13]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":15},{"menu":[[1,7],[11,9],[11,14],[2,4]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":16},{"menu":[[4,8],[13,1],[6,2],[8,1]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":17},{"menu":[[2,11],[11,7],[2,8],[6,7]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":18},{"menu":[[8,8],[13,4],[11,8],[6,8]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":19},{"menu":[[4,2],[2,8],[7,2],[14,14]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":20},{"menu":[[7,11],[13,4],[9,4],[9,7]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":21},{"menu":[[9,8],[7,14],[4,2],[2,9]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":22},{"menu":[[4,14],[1,2],[14,2],[8,4]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":23},{"menu":[[13,6],[9,4],[14,6],[14,2]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":24},{"menu":[[4,1],[6,11],[6,14],[14,2]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":25},{"menu":[[1,4],[2,1],[9,2],[13,2]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":26},{"menu":[[7,13],[9,1],[6,6],[6,14]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":27},{"menu":[[11,2],[7,14],[8,6],[2,7]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":28},{"menu":[[11,1],[2,11],[14,11],[8,1]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":29},{"menu":[[14,1],[13,1],[1,9],[11,9]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":30},{"menu":[[9,1],[14,8],[7,9],[4,4]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":31},{"menu":[[1,7],[8,6],[6,1],[1,6]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":32},{"menu":[[2,1],[1,11],[9,8],[1,7]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":33},{"menu":[[7,4],[4,4],[8,14],[9,13]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":34},{"menu":[[11,6],[14,8],[13,11],[9,6]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":35},{"menu":[[9,13],[6,13],[4,7],[4,2]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":36},{"menu":[[4,1],[6,14],[4,9],[4,4]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":37},{"menu":[[8,7],[14,7],[14,4],[7,14]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":38},{"menu":[[9,2],[11,11],[8,6],[1,1]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":39},{"menu":[[11,4],[1,1],[6,2],[8,11]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":40},{"menu":[[14,2],[13,14],[7,2],[14,9]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":41},{"menu":[[4,4],[7,14],[14,14],[7,8]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":42},{"menu":[[2,7],[2,8],[14,9],[1,11]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":43},{"menu":[[8,7],[2,4],[9,11],[7,8]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":44},{"menu":[[6,2],[1,7],[8,1],[11,11]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":45},{"menu":[[14,13],[4,6],[8,6],[13,8]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":46},{"menu":[[14,6],[9,11],[13,7],[4,4]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":47},{"menu":[[8,7],[14,1],[8,14],[1,9]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":48},{"menu":[[2,14],[4,14],[7,13],[11,4]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":49},{"menu":[[14,11],[2,4],[11,14],[2,11]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":50},{"menu":[[8,7],[11,8],[6,2],[1,8]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":51},{"menu":[[8,9],[11,9],[7,6],[6,9]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":52},{"menu":[[14,9],[8,1],[9,8],[2,4]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":53},{"menu":[[2,1],[4,14],[7,7],[11,2]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":54},{"menu":[[2,6],[7,13],[6,8],[2,2]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":55},{"menu":[[13,8],[14,8],[4,1],[4,7]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":56},{"menu":[[1,2],[11,9],[7,8],[1,1]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":57},{"menu":[[1,4],[8,4],[4,2],[8,14]],"oracle_cost":2.5,"pair":["new-33","new-34"],"task":58},{"menu":[[8,11],[14,7],[6,1],[13,7]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":59},{"menu":[[9,7],[9,11],[7,1],[8,8]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":60},{"menu":[[11,14],[4,6],[9,6],[4,7]],"oracle_cost":2.75,"pair":["new-33","new-34"],"task":61},{"menu":[[1,7],[8,13],[6,9],[11,14]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":62},{"menu":[[8,14],[13,2],[6,7],[2,11]],"oracle_cost":3.0,"pair":["new-33","new-34"],"task":63},{"menu":[[9,2],[14,5],[6,11],[1,2]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":0},{"menu":[[13,14],[11,11],[7,7],[1,2]],"oracle_cost":3.5,"pair":["new-35","new-36"],"task":1},{"menu":[[11,8],[7,8],[7,6],[14,1]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":2},{"menu":[[2,2],[9,9],[8,11],[14,9]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":3},{"menu":[[1,9],[4,5],[9,10],[6,6]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":4},{"menu":[[6,11],[14,14],[11,6],[4,11]],"oracle_cost":3.25,"pair":["new-35","new-36"],"task":5},{"menu":[[2,5],[13,10],[1,14],[7,8]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":6},{"menu":[[2,14],[6,5],[8,2],[14,9]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":7},{"menu":[[7,6],[6,5],[14,10],[7,11]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":8},{"menu":[[11,10],[4,14],[13,14],[13,10]],"oracle_cost":3.25,"pair":["new-35","new-36"],"task":9},{"menu":[[4,1],[7,7],[11,1],[9,10]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":10},{"menu":[[13,2],[6,2],[2,11],[7,2]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":11},{"menu":[[14,11],[7,5],[1,9],[6,2]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":12},{"menu":[[4,10],[6,6],[4,2],[13,5]],"oracle_cost":8,"pair":["new-35","new-36"],"task":13},{"menu":[[7,11],[11,9],[9,1],[6,9]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":14},{"menu":[[8,5],[13,11],[7,2],[8,8]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":15},{"menu":[[4,11],[14,5],[6,8],[6,1]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":16},{"menu":[[2,2],[13,5],[7,9],[9,11]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":17},{"menu":[[1,2],[7,7],[2,2],[14,7]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":18},{"menu":[[11,8],[2,11],[9,8],[9,5]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":19},{"menu":[[14,11],[6,6],[8,1],[7,14]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":20},{"menu":[[8,11],[14,8],[4,5],[7,1]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":21},{"menu":[[8,6],[13,6],[2,5],[6,14]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":22},{"menu":[[4,7],[9,11],[1,2],[1,10]],"oracle_cost":3.25,"pair":["new-35","new-36"],"task":23},{"menu":[[13,7],[11,10],[9,5],[13,6]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":24},{"menu":[[8,2],[11,11],[14,8],[6,2]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":25},{"menu":[[8,8],[8,14],[4,7],[2,2]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":26},{"menu":[[4,5],[8,10],[2,9],[9,10]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":27},{"menu":[[13,14],[7,8],[9,8],[4,14]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":28},{"menu":[[14,5],[4,2],[2,10],[6,7]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":29},{"menu":[[1,2],[7,2],[7,7],[11,9]],"oracle_cost":3.25,"pair":["new-35","new-36"],"task":30},{"menu":[[14,1],[13,7],[11,14],[2,2]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":31},{"menu":[[4,1],[13,6],[1,7],[13,10]],"oracle_cost":8,"pair":["new-35","new-36"],"task":32},{"menu":[[7,5],[8,11],[9,2],[14,6]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":33},{"menu":[[13,2],[13,10],[11,14],[6,8]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":34},{"menu":[[7,9],[1,11],[2,8],[1,1]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":35},{"menu":[[11,11],[14,2],[4,7],[11,6]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":36},{"menu":[[11,11],[1,7],[6,5],[13,9]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":37},{"menu":[[7,2],[1,10],[13,11],[14,8]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":38},{"menu":[[14,11],[13,2],[1,10],[11,8]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":39},{"menu":[[8,5],[13,8],[9,6],[1,1]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":40},{"menu":[[13,11],[2,5],[11,6],[8,5]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":41},{"menu":[[2,1],[11,1],[7,1],[4,1]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":42},{"menu":[[2,2],[2,8],[4,2],[14,14]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":43},{"menu":[[2,7],[1,11],[9,10],[11,8]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":44},{"menu":[[8,1],[9,2],[6,5],[13,6]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":45},{"menu":[[9,8],[8,1],[4,8],[9,2]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":46},{"menu":[[14,14],[6,8],[8,2],[1,14]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":47},{"menu":[[2,9],[4,7],[2,2],[8,2]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":48},{"menu":[[4,2],[4,9],[2,9],[13,5]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":49},{"menu":[[11,9],[2,14],[14,6],[13,5]],"oracle_cost":3.25,"pair":["new-35","new-36"],"task":50},{"menu":[[8,14],[2,6],[2,10],[14,11]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":51},{"menu":[[8,6],[7,8],[7,14],[11,1]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":52},{"menu":[[9,11],[6,14],[7,9],[9,6]],"oracle_cost":3.25,"pair":["new-35","new-36"],"task":53},{"menu":[[1,2],[13,8],[11,8],[14,11]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":54},{"menu":[[14,1],[2,6],[4,14],[8,14]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":55},{"menu":[[1,9],[11,14],[1,5],[4,10]],"oracle_cost":8,"pair":["new-35","new-36"],"task":56},{"menu":[[4,10],[8,10],[9,8],[2,11]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":57},{"menu":[[7,11],[4,5],[13,7],[2,7]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":58},{"menu":[[11,6],[6,6],[1,1],[2,7]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":59},{"menu":[[11,14],[11,6],[6,1],[1,11]],"oracle_cost":2.75,"pair":["new-35","new-36"],"task":60},{"menu":[[6,1],[8,2],[13,1],[9,8]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":61},{"menu":[[7,5],[7,7],[6,6],[2,8]],"oracle_cost":2.5,"pair":["new-35","new-36"],"task":62},{"menu":[[8,6],[13,2],[9,10],[13,9]],"oracle_cost":3.0,"pair":["new-35","new-36"],"task":63},{"menu":[[14,14],[6,13],[8,13],[14,10]],"oracle_cost":8,"pair":["new-37","new-38"],"task":0},{"menu":[[13,5],[2,11],[1,2],[14,2]],"oracle_cost":8,"pair":["new-37","new-38"],"task":1},{"menu":[[2,10],[14,6],[14,10],[4,2]],"oracle_cost":8,"pair":["new-37","new-38"],"task":2},{"menu":[[5,13],[13,7],[6,13],[11,5]],"oracle_cost":8,"pair":["new-37","new-38"],"task":3},{"menu":[[6,10],[2,8],[1,1],[12,14]],"oracle_cost":8,"pair":["new-37","new-38"],"task":4},{"menu":[[13,11],[14,11],[6,5],[4,13]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":5},{"menu":[[8,11],[12,14],[8,5],[11,1]],"oracle_cost":8,"pair":["new-37","new-38"],"task":6},{"menu":[[13,8],[6,5],[1,10],[12,7]],"oracle_cost":3.0,"pair":["new-37","new-38"],"task":7},{"menu":[[1,2],[8,10],[8,11],[13,7]],"oracle_cost":8,"pair":["new-37","new-38"],"task":8},{"menu":[[4,7],[13,1],[6,6],[11,11]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":9},{"menu":[[11,8],[2,6],[6,11],[8,13]],"oracle_cost":3.0,"pair":["new-37","new-38"],"task":10},{"menu":[[6,11],[4,14],[12,2],[5,11]],"oracle_cost":8,"pair":["new-37","new-38"],"task":11},{"menu":[[4,6],[2,1],[11,7],[12,11]],"oracle_cost":8,"pair":["new-37","new-38"],"task":12},{"menu":[[5,8],[12,14],[11,5],[14,14]],"oracle_cost":8,"pair":["new-37","new-38"],"task":13},{"menu":[[5,11],[14,10],[6,11],[1,10]],"oracle_cost":8,"pair":["new-37","new-38"],"task":14},{"menu":[[6,5],[8,13],[11,14],[8,10]],"oracle_cost":8,"pair":["new-37","new-38"],"task":15},{"menu":[[13,6],[11,5],[12,1],[5,5]],"oracle_cost":8,"pair":["new-37","new-38"],"task":16},{"menu":[[12,8],[8,11],[8,10],[5,10]],"oracle_cost":8,"pair":["new-37","new-38"],"task":17},{"menu":[[14,10],[14,11],[12,14],[11,5]],"oracle_cost":8,"pair":["new-37","new-38"],"task":18},{"menu":[[1,8],[12,10],[6,2],[12,11]],"oracle_cost":8,"pair":["new-37","new-38"],"task":19},{"menu":[[14,10],[2,14],[8,14],[14,14]],"oracle_cost":8,"pair":["new-37","new-38"],"task":20},{"menu":[[13,2],[6,13],[13,6],[8,8]],"oracle_cost":8,"pair":["new-37","new-38"],"task":21},{"menu":[[4,8],[6,1],[14,1],[11,10]],"oracle_cost":3.25,"pair":["new-37","new-38"],"task":22},{"menu":[[12,7],[6,14],[14,1],[1,10]],"oracle_cost":8,"pair":["new-37","new-38"],"task":23},{"menu":[[2,11],[14,7],[6,8],[1,1]],"oracle_cost":8,"pair":["new-37","new-38"],"task":24},{"menu":[[2,11],[6,2],[8,6],[6,6]],"oracle_cost":8,"pair":["new-37","new-38"],"task":25},{"menu":[[4,8],[2,6],[13,1],[5,8]],"oracle_cost":8,"pair":["new-37","new-38"],"task":26},{"menu":[[11,5],[4,5],[14,8],[12,7]],"oracle_cost":8,"pair":["new-37","new-38"],"task":27},{"menu":[[5,6],[1,14],[2,2],[5,8]],"oracle_cost":8,"pair":["new-37","new-38"],"task":28},{"menu":[[5,1],[13,11],[12,13],[4,11]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":29},{"menu":[[6,13],[14,6],[5,14],[14,13]],"oracle_cost":8,"pair":["new-37","new-38"],"task":30},{"menu":[[11,10],[11,7],[12,5],[2,10]],"oracle_cost":3.25,"pair":["new-37","new-38"],"task":31},{"menu":[[11,6],[1,1],[2,1],[2,14]],"oracle_cost":8,"pair":["new-37","new-38"],"task":32},{"menu":[[13,14],[13,8],[14,13],[8,6]],"oracle_cost":3.0,"pair":["new-37","new-38"],"task":33},{"menu":[[1,14],[11,7],[2,11],[5,6]],"oracle_cost":8,"pair":["new-37","new-38"],"task":34},{"menu":[[4,7],[12,6],[1,8],[12,14]],"oracle_cost":8,"pair":["new-37","new-38"],"task":35},{"menu":[[13,5],[14,7],[2,6],[8,13]],"oracle_cost":8,"pair":["new-37","new-38"],"task":36},{"menu":[[14,10],[8,14],[1,10],[5,6]],"oracle_cost":8,"pair":["new-37","new-38"],"task":37},{"menu":[[13,14],[4,8],[13,10],[2,6]],"oracle_cost":3.25,"pair":["new-37","new-38"],"task":38},{"menu":[[8,8],[6,5],[6,7],[4,2]],"oracle_cost":8,"pair":["new-37","new-38"],"task":39},{"menu":[[6,2],[14,1],[5,6],[12,14]],"oracle_cost":8,"pair":["new-37","new-38"],"task":40},{"menu":[[1,11],[2,10],[11,5],[6,1]],"oracle_cost":8,"pair":["new-37","new-38"],"task":41},{"menu":[[4,8],[14,11],[5,8],[11,2]],"oracle_cost":8,"pair":["new-37","new-38"],"task":42},{"menu":[[13,8],[14,5],[13,7],[2,8]],"oracle_cost":3.0,"pair":["new-37","new-38"],"task":43},{"menu":[[14,2],[13,6],[6,2],[4,5]],"oracle_cost":8,"pair":["new-37","new-38"],"task":44},{"menu":[[8,10],[11,6],[6,11],[11,13]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":45},{"menu":[[13,5],[2,6],[11,1],[11,14]],"oracle_cost":8,"pair":["new-37","new-38"],"task":46},{"menu":[[1,5],[6,2],[14,11],[11,10]],"oracle_cost":3.25,"pair":["new-37","new-38"],"task":47},{"menu":[[8,14],[11,13],[13,11],[6,14]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":48},{"menu":[[1,2],[14,14],[11,10],[4,7]],"oracle_cost":3.25,"pair":["new-37","new-38"],"task":49},{"menu":[[2,2],[8,11],[6,1],[5,13]],"oracle_cost":8,"pair":["new-37","new-38"],"task":50},{"menu":[[12,11],[11,1],[13,13],[5,8]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":51},{"menu":[[5,6],[6,5],[5,14],[11,11]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":52},{"menu":[[13,11],[1,13],[2,14],[12,14]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":53},{"menu":[[6,14],[6,1],[13,8],[11,7]],"oracle_cost":3.0,"pair":["new-37","new-38"],"task":54},{"menu":[[4,1],[13,5],[6,8],[11,11]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":55},{"menu":[[4,1],[2,14],[14,1],[8,13]],"oracle_cost":8,"pair":["new-37","new-38"],"task":56},{"menu":[[8,1],[8,8],[11,5],[14,13]],"oracle_cost":8,"pair":["new-37","new-38"],"task":57},{"menu":[[14,14],[2,11],[2,7],[8,5]],"oracle_cost":8,"pair":["new-37","new-38"],"task":58},{"menu":[[13,13],[8,11],[1,14],[12,6]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":59},{"menu":[[1,11],[8,7],[11,11],[8,13]],"oracle_cost":3.5,"pair":["new-37","new-38"],"task":60},{"menu":[[2,1],[1,13],[14,7],[6,14]],"oracle_cost":8,"pair":["new-37","new-38"],"task":61},{"menu":[[6,14],[13,8],[6,7],[13,10]],"oracle_cost":3.0,"pair":["new-37","new-38"],"task":62},{"menu":[[4,10],[8,6],[5,5],[14,2]],"oracle_cost":8,"pair":["new-37","new-38"],"task":63},{"menu":[[11,8],[2,14],[8,10],[6,12]],"oracle_cost":2.75,"pair":["new-39","new-40"],"task":0},{"menu":[[1,13],[6,12],[4,4],[11,12]],"oracle_cost":8,"pair":["new-39","new-40"],"task":1},{"menu":[[8,5],[4,2],[14,13],[1,8]],"oracle_cost":2.5,"pair":["new-39","new-40"],"task":2},{"menu":[[4,14],[2,2],[8,13],[4,8]],"oracle_cost":8,"pair":["new-39","new-40"],"task":3},{"menu":[[14,8],[11,4],[11,14],[9,11]],"oracle_cost":3.25,"pair":["new-39","new-40"],"task":4},{"menu":[[1,8],[4,4],[1,9],[4,13]],"oracle_cost":8,"pair":["new-39","new-40"],"task":5},{"menu":[[2,5],[2,4],[14,2],[1,9]],"oracle_cost":8,"pair":["new-39","new-40"],"task":6},{"menu":[[4,10],[1,9],[9,9],[9,10]],"oracle_cost":2.75,"pair":["new-39","new-40"],"task":7},{"menu":[[11,8],[14,10],[13,9],[13,4]],"oracle_cost":8,"pair":["new-39","new-40"],"task":8},{"menu":[[4,13],[13,4],[6,11],[13,8]],"oracle_cost":8,"pair":["new-39","new-40"],"task":9},{"menu":[[11,9],[13,12],[14,4],[4,14]],"oracle_cost":8,"pair":["new-39","new-40"],"task":10},{"menu":[[9,4],[2,13],[14,8],[14,14]],"oracle_cost":8,"pair":["new-39","new-40"],"task":11},{"menu":[[4,5],[14,4],[9,13],[14,5]],"oracle_cost":8,"pair":["new-39","new-40"],"task":12},{"menu":[[4,13],[11,14],[14,5],[7,13]],"oracle_cost":8,"pair":["new-39","new-40"],"task":13},{"menu":[[2,12],[7,12],[9,5],[14,4]],"oracle_cost":8,"pair":["new-39","new-40"],"task":14},{"menu":[[13,12],[2,13],[13,14],[9,13]],"oracle_cost":8,"pair":["new-39","new-40"],"task":15},{"menu":[[8,12],[8,14],[13,9],[1,11]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":16},{"menu":[[4,8],[7,4],[13,14],[6,4]],"oracle_cost":8,"pair":["new-39","new-40"],"task":17},{"menu":[[9,12],[2,5],[6,12],[8,9]],"oracle_cost":8,"pair":["new-39","new-40"],"task":18},{"menu":[[11,2],[14,14],[7,10],[1,12]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":19},{"menu":[[14,2],[13,2],[9,4],[11,12]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":20},{"menu":[[2,4],[14,8],[8,8],[11,13]],"oracle_cost":8,"pair":["new-39","new-40"],"task":21},{"menu":[[7,4],[8,12],[4,4],[6,14]],"oracle_cost":8,"pair":["new-39","new-40"],"task":22},{"menu":[[7,9],[13,11],[2,14],[9,5]],"oracle_cost":3.5,"pair":["new-39","new-40"],"task":23},{"menu":[[2,10],[2,9],[2,14],[4,11]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":24},{"menu":[[2,10],[8,10],[13,8],[14,5]],"oracle_cost":2.75,"pair":["new-39","new-40"],"task":25},{"menu":[[14,11],[14,2],[7,8],[13,8]],"oracle_cost":8,"pair":["new-39","new-40"],"task":26},{"menu":[[9,13],[9,12],[1,12],[9,5]],"oracle_cost":8,"pair":["new-39","new-40"],"task":27},{"menu":[[7,13],[13,2],[6,11],[1,8]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":28},{"menu":[[4,12],[9,9],[6,10],[6,4]],"oracle_cost":8,"pair":["new-39","new-40"],"task":29},{"menu":[[13,14],[9,12],[14,9],[7,8]],"oracle_cost":8,"pair":["new-39","new-40"],"task":30},{"menu":[[7,2],[11,13],[2,5],[14,13]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":31},{"menu":[[4,12],[1,12],[1,8],[6,8]],"oracle_cost":8,"pair":["new-39","new-40"],"task":32},{"menu":[[13,4],[8,13],[13,13],[4,13]],"oracle_cost":8,"pair":["new-39","new-40"],"task":33},{"menu":[[14,8],[4,8],[11,11],[6,2]],"oracle_cost":3.5,"pair":["new-39","new-40"],"task":34},{"menu":[[13,2],[9,5],[14,9],[6,14]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":35},{"menu":[[4,9],[1,14],[14,5],[13,14]],"oracle_cost":8,"pair":["new-39","new-40"],"task":36},{"menu":[[6,9],[13,10],[14,14],[8,4]],"oracle_cost":3.25,"pair":["new-39","new-40"],"task":37},{"menu":[[7,4],[14,10],[9,14],[2,11]],"oracle_cost":8,"pair":["new-39","new-40"],"task":38},{"menu":[[2,12],[13,12],[2,4],[8,13]],"oracle_cost":8,"pair":["new-39","new-40"],"task":39},{"menu":[[2,14],[1,12],[9,2],[9,13]],"oracle_cost":2.75,"pair":["new-39","new-40"],"task":40},{"menu":[[8,12],[1,2],[11,11],[6,8]],"oracle_cost":2.5,"pair":["new-39","new-40"],"task":41},{"menu":[[9,11],[7,11],[11,13],[4,5]],"oracle_cost":3.25,"pair":["new-39","new-40"],"task":42},{"menu":[[14,13],[13,8],[4,10],[6,4]],"oracle_cost":2.75,"pair":["new-39","new-40"],"task":43},{"menu":[[4,2],[8,11],[1,5],[11,9]],"oracle_cost":2.5,"pair":["new-39","new-40"],"task":44},{"menu":[[13,11],[11,8],[9,12],[8,4]],"oracle_cost":3.5,"pair":["new-39","new-40"],"task":45},{"menu":[[7,5],[6,13],[1,14],[13,8]],"oracle_cost":8,"pair":["new-39","new-40"],"task":46},{"menu":[[7,14],[13,2],[2,4],[6,9]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":47},{"menu":[[9,13],[8,5],[11,9],[9,8]],"oracle_cost":8,"pair":["new-39","new-40"],"task":48},{"menu":[[1,8],[6,9],[6,2],[2,2]],"oracle_cost":8,"pair":["new-39","new-40"],"task":49},{"menu":[[9,5],[11,5],[11,9],[8,4]],"oracle_cost":8,"pair":["new-39","new-40"],"task":50},{"menu":[[4,14],[7,4],[2,5],[4,9]],"oracle_cost":8,"pair":["new-39","new-40"],"task":51},{"menu":[[14,9],[9,4],[7,4],[13,9]],"oracle_cost":8,"pair":["new-39","new-40"],"task":52},{"menu":[[8,4],[6,9],[9,4],[14,13]],"oracle_cost":8,"pair":["new-39","new-40"],"task":53},{"menu":[[4,2],[13,14],[1,9],[13,11]],"oracle_cost":2.5,"pair":["new-39","new-40"],"task":54},{"menu":[[1,14],[13,14],[4,10],[8,12]],"oracle_cost":2.75,"pair":["new-39","new-40"],"task":55},{"menu":[[11,14],[8,14],[7,14],[13,4]],"oracle_cost":8,"pair":["new-39","new-40"],"task":56},{"menu":[[4,12],[8,12],[9,11],[11,11]],"oracle_cost":3.25,"pair":["new-39","new-40"],"task":57},{"menu":[[7,8],[6,4],[6,10],[6,13]],"oracle_cost":8,"pair":["new-39","new-40"],"task":58},{"menu":[[9,10],[11,12],[11,2],[4,9]],"oracle_cost":3.0,"pair":["new-39","new-40"],"task":59},{"menu":[[4,10],[6,10],[7,5],[7,14]],"oracle_cost":2.75,"pair":["new-39","new-40"],"task":60},{"menu":[[13,4],[6,5],[4,10],[1,8]],"oracle_cost":2.75,"pair":["new-39","new-40"],"task":61},{"menu":[[11,5],[11,10],[6,13],[9,14]],"oracle_cost":3.25,"pair":["new-39","new-40"],"task":62},{"menu":[[13,9],[8,9],[9,14],[13,4]],"oracle_cost":8,"pair":["new-39","new-40"],"task":63},{"menu":[[8,14],[11,10],[14,5],[1,14]],"oracle_cost":8,"pair":["new-41","new-42"],"task":0},{"menu":[[9,1],[10,6],[14,13],[12,14]],"oracle_cost":8,"pair":["new-41","new-42"],"task":1},{"menu":[[12,5],[6,5],[8,2],[9,1]],"oracle_cost":8,"pair":["new-41","new-42"],"task":2},{"menu":[[10,2],[8,14],[8,9],[8,2]],"oracle_cost":8,"pair":["new-41","new-42"],"task":3},{"menu":[[11,10],[12,12],[12,14],[2,2]],"oracle_cost":8,"pair":["new-41","new-42"],"task":4},{"menu":[[9,9],[1,14],[10,14],[1,1]],"oracle_cost":8,"pair":["new-41","new-42"],"task":5},{"menu":[[1,8],[8,2],[6,6],[2,6]],"oracle_cost":8,"pair":["new-41","new-42"],"task":6},{"menu":[[11,9],[9,9],[13,12],[6,6]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":7},{"menu":[[12,1],[14,14],[2,13],[13,14]],"oracle_cost":3.5,"pair":["new-41","new-42"],"task":8},{"menu":[[8,1],[13,10],[2,12],[1,6]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":9},{"menu":[[13,6],[10,5],[9,8],[1,2]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":10},{"menu":[[10,14],[8,5],[8,13],[12,14]],"oracle_cost":8,"pair":["new-41","new-42"],"task":11},{"menu":[[14,1],[12,12],[8,1],[14,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":12},{"menu":[[9,8],[8,1],[8,5],[6,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":13},{"menu":[[2,1],[1,5],[2,8],[13,6]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":14},{"menu":[[12,8],[11,5],[1,5],[1,12]],"oracle_cost":8,"pair":["new-41","new-42"],"task":15},{"menu":[[1,6],[6,5],[6,12],[13,9]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":16},{"menu":[[1,1],[11,1],[11,14],[2,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":17},{"menu":[[2,14],[11,6],[10,10],[8,13]],"oracle_cost":8,"pair":["new-41","new-42"],"task":18},{"menu":[[1,6],[1,14],[13,9],[9,14]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":19},{"menu":[[14,12],[8,12],[12,5],[10,12]],"oracle_cost":8,"pair":["new-41","new-42"],"task":20},{"menu":[[2,14],[11,2],[9,6],[8,1]],"oracle_cost":8,"pair":["new-41","new-42"],"task":21},{"menu":[[13,2],[6,12],[11,14],[14,10]],"oracle_cost":8,"pair":["new-41","new-42"],"task":22},{"menu":[[9,12],[13,12],[11,2],[10,13]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":23},{"menu":[[1,10],[11,1],[12,2],[10,5]],"oracle_cost":8,"pair":["new-41","new-42"],"task":24},{"menu":[[14,5],[13,8],[12,14],[14,14]],"oracle_cost":3.0,"pair":["new-41","new-42"],"task":25},{"menu":[[14,9],[13,14],[6,2],[1,8]],"oracle_cost":3.5,"pair":["new-41","new-42"],"task":26},{"menu":[[8,8],[11,10],[11,2],[10,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":27},{"menu":[[10,1],[12,13],[8,6],[13,12]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":28},{"menu":[[14,5],[8,2],[11,2],[10,10]],"oracle_cost":8,"pair":["new-41","new-42"],"task":29},{"menu":[[1,8],[2,14],[8,8],[9,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":30},{"menu":[[1,14],[10,2],[2,14],[14,1]],"oracle_cost":8,"pair":["new-41","new-42"],"task":31},{"menu":[[8,12],[2,1],[2,8],[14,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":32},{"menu":[[10,10],[10,12],[1,9],[1,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":33},{"menu":[[10,1],[2,8],[2,10],[13,13]],"oracle_cost":3.5,"pair":["new-41","new-42"],"task":34},{"menu":[[6,6],[10,9],[6,9],[12,5]],"oracle_cost":8,"pair":["new-41","new-42"],"task":35},{"menu":[[14,2],[13,6],[12,2],[13,5]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":36},{"menu":[[6,14],[14,1],[13,12],[10,6]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":37},{"menu":[[2,10],[1,6],[9,8],[9,9]],"oracle_cost":8,"pair":["new-41","new-42"],"task":38},{"menu":[[2,6],[6,9],[14,14],[2,14]],"oracle_cost":8,"pair":["new-41","new-42"],"task":39},{"menu":[[10,10],[12,10],[10,2],[11,14]],"oracle_cost":8,"pair":["new-41","new-42"],"task":40},{"menu":[[1,14],[11,9],[13,9],[10,10]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":41},{"menu":[[14,14],[11,2],[13,1],[14,1]],"oracle_cost":8,"pair":["new-41","new-42"],"task":42},{"menu":[[9,2],[13,2],[10,2],[10,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":43},{"menu":[[11,9],[14,1],[6,5],[14,5]],"oracle_cost":8,"pair":["new-41","new-42"],"task":44},{"menu":[[6,6],[8,10],[8,2],[14,2]],"oracle_cost":8,"pair":["new-41","new-42"],"task":45},{"menu":[[10,14],[2,8],[14,8],[2,2]],"oracle_cost":8,"pair":["new-41","new-42"],"task":46},{"menu":[[12,9],[9,2],[12,12],[6,5]],"oracle_cost":8,"pair":["new-41","new-42"],"task":47},{"menu":[[14,12],[2,9],[11,12],[13,6]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":48},{"menu":[[9,9],[14,14],[6,14],[9,6]],"oracle_cost":8,"pair":["new-41","new-42"],"task":49},{"menu":[[1,8],[13,9],[12,13],[6,1]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":50},{"menu":[[14,9],[1,13],[10,10],[12,6]],"oracle_cost":8,"pair":["new-41","new-42"],"task":51},{"menu":[[6,10],[14,10],[9,12],[12,10]],"oracle_cost":8,"pair":["new-41","new-42"],"task":52},{"menu":[[13,14],[8,5],[10,14],[1,14]],"oracle_cost":3.5,"pair":["new-41","new-42"],"task":53},{"menu":[[10,1],[11,13],[1,13],[9,14]],"oracle_cost":8,"pair":["new-41","new-42"],"task":54},{"menu":[[12,10],[8,9],[14,14],[9,10]],"oracle_cost":8,"pair":["new-41","new-42"],"task":55},{"menu":[[14,8],[12,12],[8,1],[8,2]],"oracle_cost":8,"pair":["new-41","new-42"],"task":56},{"menu":[[1,2],[1,14],[11,14],[13,12]],"oracle_cost":3.25,"pair":["new-41","new-42"],"task":57},{"menu":[[9,1],[11,14],[9,5],[14,6]],"oracle_cost":8,"pair":["new-41","new-42"],"task":58},{"menu":[[9,9],[8,12],[14,13],[10,13]],"oracle_cost":8,"pair":["new-41","new-42"],"task":59},{"menu":[[1,2],[9,8],[6,12],[8,2]],"oracle_cost":8,"pair":["new-41","new-42"],"task":60},{"menu":[[10,14],[9,10],[14,13],[14,9]],"oracle_cost":8,"pair":["new-41","new-42"],"task":61},{"menu":[[8,14],[6,10],[6,8],[12,12]],"oracle_cost":8,"pair":["new-41","new-42"],"task":62},{"menu":[[14,14],[12,2],[10,12],[10,8]],"oracle_cost":8,"pair":["new-41","new-42"],"task":63},{"menu":[[10,10],[9,9],[11,7],[11,8]],"oracle_cost":8,"pair":["new-43","new-44"],"task":0},{"menu":[[9,10],[9,7],[8,14],[9,5]],"oracle_cost":8,"pair":["new-43","new-44"],"task":1},{"menu":[[2,6],[8,9],[10,7],[7,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":2},{"menu":[[14,1],[5,5],[6,8],[14,2]],"oracle_cost":8,"pair":["new-43","new-44"],"task":3},{"menu":[[2,5],[5,10],[1,6],[8,2]],"oracle_cost":8,"pair":["new-43","new-44"],"task":4},{"menu":[[2,10],[9,1],[2,14],[11,8]],"oracle_cost":8,"pair":["new-43","new-44"],"task":5},{"menu":[[2,8],[2,6],[9,1],[9,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":6},{"menu":[[6,8],[11,8],[8,2],[11,1]],"oracle_cost":8,"pair":["new-43","new-44"],"task":7},{"menu":[[2,7],[14,14],[8,1],[2,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":8},{"menu":[[8,8],[1,11],[2,2],[7,8]],"oracle_cost":8,"pair":["new-43","new-44"],"task":9},{"menu":[[1,8],[9,7],[1,14],[10,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":10},{"menu":[[10,9],[11,14],[8,11],[14,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":11},{"menu":[[10,14],[11,8],[11,6],[10,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":12},{"menu":[[2,8],[11,9],[5,2],[7,2]],"oracle_cost":8,"pair":["new-43","new-44"],"task":13},{"menu":[[2,2],[14,5],[14,14],[1,8]],"oracle_cost":8,"pair":["new-43","new-44"],"task":14},{"menu":[[14,2],[6,10],[1,1],[1,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":15},{"menu":[[11,2],[9,8],[7,9],[5,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":16},{"menu":[[5,7],[7,9],[14,8],[8,5]],"oracle_cost":8,"pair":["new-43","new-44"],"task":17},{"menu":[[10,6],[1,11],[2,11],[5,11]],"oracle_cost":8,"pair":["new-43","new-44"],"task":18},{"menu":[[7,7],[5,1],[1,9],[10,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":19},{"menu":[[10,5],[11,2],[9,6],[5,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":20},{"menu":[[8,14],[14,7],[9,9],[9,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":21},{"menu":[[9,11],[8,8],[2,5],[1,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":22},{"menu":[[6,7],[7,2],[11,6],[11,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":23},{"menu":[[1,1],[14,14],[6,1],[1,5]],"oracle_cost":8,"pair":["new-43","new-44"],"task":24},{"menu":[[7,9],[5,8],[10,2],[14,8]],"oracle_cost":8,"pair":["new-43","new-44"],"task":25},{"menu":[[6,1],[10,8],[5,8],[5,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":26},{"menu":[[9,6],[8,14],[2,1],[8,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":27},{"menu":[[9,10],[6,1],[6,9],[6,11]],"oracle_cost":8,"pair":["new-43","new-44"],"task":28},{"menu":[[14,10],[11,8],[5,14],[8,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":29},{"menu":[[14,7],[8,5],[8,7],[5,1]],"oracle_cost":8,"pair":["new-43","new-44"],"task":30},{"menu":[[9,2],[9,1],[5,10],[14,11]],"oracle_cost":8,"pair":["new-43","new-44"],"task":31},{"menu":[[9,9],[11,10],[9,11],[2,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":32},{"menu":[[11,11],[14,11],[1,2],[1,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":33},{"menu":[[5,8],[10,9],[7,14],[2,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":34},{"menu":[[2,2],[10,6],[8,9],[8,11]],"oracle_cost":8,"pair":["new-43","new-44"],"task":35},{"menu":[[5,1],[8,2],[10,14],[6,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":36},{"menu":[[7,6],[6,10],[1,11],[5,7]],"oracle_cost":8,"pair":["new-43","new-44"],"task":37},{"menu":[[9,9],[11,7],[7,11],[9,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":38},{"menu":[[1,2],[10,2],[10,10],[5,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":39},{"menu":[[10,9],[2,14],[7,1],[11,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":40},{"menu":[[5,9],[1,6],[9,8],[1,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":41},{"menu":[[1,9],[7,7],[1,10],[10,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":42},{"menu":[[7,8],[10,9],[9,2],[14,2]],"oracle_cost":8,"pair":["new-43","new-44"],"task":43},{"menu":[[6,10],[8,14],[1,14],[5,7]],"oracle_cost":8,"pair":["new-43","new-44"],"task":44},{"menu":[[2,5],[8,14],[10,1],[6,8]],"oracle_cost":8,"pair":["new-43","new-44"],"task":45},{"menu":[[7,9],[1,8],[14,8],[6,7]],"oracle_cost":8,"pair":["new-43","new-44"],"task":46},{"menu":[[2,7],[9,2],[6,2],[11,5]],"oracle_cost":8,"pair":["new-43","new-44"],"task":47},{"menu":[[7,14],[11,7],[14,7],[2,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":48},{"menu":[[6,2],[6,7],[9,14],[14,14]],"oracle_cost":8,"pair":["new-43","new-44"],"task":49},{"menu":[[7,11],[5,7],[14,5],[11,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":50},{"menu":[[8,1],[9,10],[5,14],[11,5]],"oracle_cost":8,"pair":["new-43","new-44"],"task":51},{"menu":[[1,9],[11,5],[1,6],[8,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":52},{"menu":[[6,11],[1,6],[10,1],[1,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":53},{"menu":[[11,9],[9,10],[9,8],[14,7]],"oracle_cost":8,"pair":["new-43","new-44"],"task":54},{"menu":[[10,8],[6,7],[10,2],[14,5]],"oracle_cost":8,"pair":["new-43","new-44"],"task":55},{"menu":[[5,6],[1,2],[14,5],[10,1]],"oracle_cost":8,"pair":["new-43","new-44"],"task":56},{"menu":[[2,9],[1,7],[8,10],[5,9]],"oracle_cost":8,"pair":["new-43","new-44"],"task":57},{"menu":[[6,11],[2,5],[1,11],[5,5]],"oracle_cost":8,"pair":["new-43","new-44"],"task":58},{"menu":[[9,9],[8,1],[2,2],[1,1]],"oracle_cost":8,"pair":["new-43","new-44"],"task":59},{"menu":[[14,11],[9,11],[10,8],[11,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":60},{"menu":[[1,8],[9,7],[6,10],[9,6]],"oracle_cost":8,"pair":["new-43","new-44"],"task":61},{"menu":[[8,8],[11,10],[6,10],[11,7]],"oracle_cost":8,"pair":["new-43","new-44"],"task":62},{"menu":[[7,10],[11,2],[2,9],[11,10]],"oracle_cost":8,"pair":["new-43","new-44"],"task":63},{"menu":[[6,1],[13,12],[4,6],[11,9]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":0},{"menu":[[9,12],[2,9],[5,10],[4,9]],"oracle_cost":2.75,"pair":["new-45","new-46"],"task":1},{"menu":[[2,14],[6,11],[10,14],[10,2]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":2},{"menu":[[13,1],[10,2],[11,12],[7,9]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":3},{"menu":[[2,2],[9,1],[10,13],[9,2]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":4},{"menu":[[11,12],[6,14],[2,6],[13,1]],"oracle_cost":2.75,"pair":["new-45","new-46"],"task":5},{"menu":[[4,8],[7,9],[11,14],[10,11]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":6},{"menu":[[9,6],[4,8],[13,10],[8,11]],"oracle_cost":8,"pair":["new-45","new-46"],"task":7},{"menu":[[5,1],[5,6],[6,8],[10,8]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":8},{"menu":[[6,2],[9,2],[10,13],[4,9]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":9},{"menu":[[6,14],[2,14],[11,13],[8,13]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":10},{"menu":[[11,9],[4,8],[10,1],[13,10]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":11},{"menu":[[13,12],[2,2],[9,12],[9,14]],"oracle_cost":8,"pair":["new-45","new-46"],"task":12},{"menu":[[10,11],[8,9],[10,12],[10,14]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":13},{"menu":[[10,10],[7,1],[5,9],[6,1]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":14},{"menu":[[7,13],[13,6],[7,8],[9,6]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":15},{"menu":[[9,11],[8,2],[13,12],[11,8]],"oracle_cost":8,"pair":["new-45","new-46"],"task":16},{"menu":[[9,10],[13,14],[9,2],[8,14]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":17},{"menu":[[6,10],[5,9],[2,8],[4,11]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":18},{"menu":[[7,12],[2,10],[4,9],[13,1]],"oracle_cost":8,"pair":["new-45","new-46"],"task":19},{"menu":[[9,11],[7,14],[13,10],[5,13]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":20},{"menu":[[13,9],[13,11],[7,12],[4,6]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":21},{"menu":[[10,8],[11,13],[13,8],[4,8]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":22},{"menu":[[10,1],[9,2],[2,1],[7,2]],"oracle_cost":8,"pair":["new-45","new-46"],"task":23},{"menu":[[5,14],[7,6],[13,9],[4,13]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":24},{"menu":[[8,9],[10,9],[7,11],[13,2]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":25},{"menu":[[11,2],[8,9],[7,14],[5,10]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":26},{"menu":[[2,2],[8,13],[13,8],[4,14]],"oracle_cost":8,"pair":["new-45","new-46"],"task":27},{"menu":[[2,1],[8,8],[7,14],[4,9]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":28},{"menu":[[9,12],[10,2],[13,12],[6,2]],"oracle_cost":8,"pair":["new-45","new-46"],"task":29},{"menu":[[9,8],[13,1],[10,8],[6,2]],"oracle_cost":8,"pair":["new-45","new-46"],"task":30},{"menu":[[8,10],[8,12],[2,2],[7,9]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":31},{"menu":[[13,9],[11,11],[10,10],[8,8]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":32},{"menu":[[10,9],[11,2],[7,13],[11,12]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":33},{"menu":[[2,13],[11,2],[9,12],[11,6]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":34},{"menu":[[8,2],[6,8],[7,10],[9,14]],"oracle_cost":8,"pair":["new-45","new-46"],"task":35},{"menu":[[13,14],[8,8],[7,2],[11,9]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":36},{"menu":[[11,11],[11,12],[8,12],[13,10]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":37},{"menu":[[7,2],[2,6],[4,8],[6,11]],"oracle_cost":2.75,"pair":["new-45","new-46"],"task":38},{"menu":[[9,2],[5,13],[7,1],[5,9]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":39},{"menu":[[8,11],[8,10],[6,9],[4,2]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":40},{"menu":[[5,1],[4,14],[4,12],[4,2]],"oracle_cost":8,"pair":["new-45","new-46"],"task":41},{"menu":[[4,2],[9,12],[5,11],[6,9]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":42},{"menu":[[6,9],[4,13],[6,8],[2,9]],"oracle_cost":2.75,"pair":["new-45","new-46"],"task":43},{"menu":[[8,8],[5,13],[13,11],[6,13]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":44},{"menu":[[13,10],[11,11],[7,10],[5,10]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":45},{"menu":[[4,6],[9,13],[5,11],[13,8]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":46},{"menu":[[7,9],[11,8],[2,8],[5,10]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":47},{"menu":[[2,2],[11,11],[7,14],[5,1]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":48},{"menu":[[4,1],[13,8],[11,1],[7,6]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":49},{"menu":[[8,8],[2,1],[7,13],[4,2]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":50},{"menu":[[7,14],[10,6],[9,9],[7,12]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":51},{"menu":[[8,14],[9,2],[7,12],[2,12]],"oracle_cost":8,"pair":["new-45","new-46"],"task":52},{"menu":[[5,1],[8,14],[5,6],[4,8]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":53},{"menu":[[9,13],[9,1],[10,1],[8,11]],"oracle_cost":8,"pair":["new-45","new-46"],"task":54},{"menu":[[2,13],[11,13],[8,8],[6,1]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":55},{"menu":[[8,12],[6,13],[7,12],[10,14]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":56},{"menu":[[11,6],[2,9],[8,6],[13,2]],"oracle_cost":2.75,"pair":["new-45","new-46"],"task":57},{"menu":[[6,6],[6,11],[8,8],[2,10]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":58},{"menu":[[2,2],[11,9],[5,6],[7,2]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":59},{"menu":[[6,2],[2,14],[6,8],[5,14]],"oracle_cost":3.0,"pair":["new-45","new-46"],"task":60},{"menu":[[8,12],[11,9],[7,6],[10,13]],"oracle_cost":3.25,"pair":["new-45","new-46"],"task":61},{"menu":[[13,14],[8,14],[13,11],[10,10]],"oracle_cost":3.5,"pair":["new-45","new-46"],"task":62},{"menu":[[8,12],[11,10],[9,13],[2,1]],"oracle_cost":8,"pair":["new-45","new-46"],"task":63},{"menu":[[10,1],[7,6],[8,2],[13,9]],"oracle_cost":2.5,"pair":["new-47","new-48"],"task":0},{"menu":[[2,14],[7,6],[5,4],[10,1]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":1},{"menu":[[7,2],[8,7],[2,14],[8,11]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":2},{"menu":[[8,1],[14,8],[7,2],[10,11]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":3},{"menu":[[14,8],[14,6],[5,11],[6,11]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":4},{"menu":[[8,2],[10,7],[9,8],[5,11]],"oracle_cost":2.5,"pair":["new-47","new-48"],"task":5},{"menu":[[10,8],[6,1],[10,1],[9,7]],"oracle_cost":8,"pair":["new-47","new-48"],"task":6},{"menu":[[5,2],[9,14],[2,11],[6,2]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":7},{"menu":[[7,4],[6,7],[7,11],[9,7]],"oracle_cost":8,"pair":["new-47","new-48"],"task":8},{"menu":[[13,7],[5,2],[13,4],[14,13]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":9},{"menu":[[10,2],[10,14],[14,6],[11,6]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":10},{"menu":[[5,9],[11,2],[9,13],[10,9]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":11},{"menu":[[11,7],[6,1],[8,8],[13,1]],"oracle_cost":8,"pair":["new-47","new-48"],"task":12},{"menu":[[11,7],[8,13],[14,2],[7,14]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":13},{"menu":[[11,7],[8,7],[8,14],[8,13]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":14},{"menu":[[2,4],[5,14],[8,8],[13,1]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":15},{"menu":[[7,14],[2,7],[7,1],[6,8]],"oracle_cost":3.5,"pair":["new-47","new-48"],"task":16},{"menu":[[5,9],[2,11],[9,7],[5,14]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":17},{"menu":[[7,8],[10,2],[13,7],[11,1]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":18},{"menu":[[8,1],[7,9],[10,13],[7,6]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":19},{"menu":[[11,14],[7,1],[9,11],[10,4]],"oracle_cost":3.5,"pair":["new-47","new-48"],"task":20},{"menu":[[7,2],[11,7],[6,4],[13,7]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":21},{"menu":[[5,4],[5,9],[5,2],[2,14]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":22},{"menu":[[9,8],[14,9],[9,9],[8,14]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":23},{"menu":[[9,8],[9,11],[9,2],[8,8]],"oracle_cost":8,"pair":["new-47","new-48"],"task":24},{"menu":[[14,8],[7,1],[6,4],[10,13]],"oracle_cost":8,"pair":["new-47","new-48"],"task":25},{"menu":[[11,14],[10,11],[5,11],[14,8]],"oracle_cost":3.5,"pair":["new-47","new-48"],"task":26},{"menu":[[11,13],[2,1],[5,13],[9,2]],"oracle_cost":8,"pair":["new-47","new-48"],"task":27},{"menu":[[6,14],[14,11],[7,1],[6,2]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":28},{"menu":[[5,7],[10,1],[10,7],[9,8]],"oracle_cost":8,"pair":["new-47","new-48"],"task":29},{"menu":[[11,14],[11,11],[10,1],[2,4]],"oracle_cost":3.5,"pair":["new-47","new-48"],"task":30},{"menu":[[7,2],[5,6],[9,2],[11,4]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":31},{"menu":[[11,9],[14,8],[5,7],[13,8]],"oracle_cost":8,"pair":["new-47","new-48"],"task":32},{"menu":[[9,6],[9,8],[5,7],[11,6]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":33},{"menu":[[5,11],[2,11],[13,9],[7,9]],"oracle_cost":8,"pair":["new-47","new-48"],"task":34},{"menu":[[2,7],[14,8],[13,7],[13,2]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":35},{"menu":[[11,14],[14,7],[14,1],[10,8]],"oracle_cost":3.5,"pair":["new-47","new-48"],"task":36},{"menu":[[7,6],[5,6],[8,7],[2,11]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":37},{"menu":[[5,2],[9,11],[13,4],[14,4]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":38},{"menu":[[6,2],[6,1],[11,6],[2,1]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":39},{"menu":[[14,6],[7,9],[7,13],[11,4]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":40},{"menu":[[14,7],[11,4],[14,1],[9,2]],"oracle_cost":8,"pair":["new-47","new-48"],"task":41},{"menu":[[13,13],[14,14],[13,6],[13,14]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":42},{"menu":[[8,2],[2,8],[6,7],[8,11]],"oracle_cost":2.5,"pair":["new-47","new-48"],"task":43},{"menu":[[11,4],[9,9],[11,11],[6,2]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":44},{"menu":[[5,4],[11,13],[6,14],[7,9]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":45},{"menu":[[13,6],[14,9],[2,8],[10,1]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":46},{"menu":[[8,11],[2,8],[7,2],[11,11]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":47},{"menu":[[9,2],[10,7],[10,4],[8,9]],"oracle_cost":8,"pair":["new-47","new-48"],"task":48},{"menu":[[10,13],[14,1],[5,2],[13,4]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":49},{"menu":[[5,8],[7,1],[14,6],[5,14]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":50},{"menu":[[10,1],[11,9],[11,7],[9,14]],"oracle_cost":8,"pair":["new-47","new-48"],"task":51},{"menu":[[7,14],[9,1],[9,2],[5,7]],"oracle_cost":3.5,"pair":["new-47","new-48"],"task":52},{"menu":[[13,6],[13,13],[14,14],[6,2]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":53},{"menu":[[10,2],[5,7],[8,14],[13,13]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":54},{"menu":[[5,1],[14,1],[5,4],[7,7]],"oracle_cost":8,"pair":["new-47","new-48"],"task":55},{"menu":[[10,11],[11,13],[6,1],[13,7]],"oracle_cost":8,"pair":["new-47","new-48"],"task":56},{"menu":[[13,11],[9,9],[11,14],[11,4]],"oracle_cost":3.5,"pair":["new-47","new-48"],"task":57},{"menu":[[10,4],[14,7],[13,6],[7,13]],"oracle_cost":3.25,"pair":["new-47","new-48"],"task":58},{"menu":[[9,13],[14,11],[13,1],[9,7]],"oracle_cost":8,"pair":["new-47","new-48"],"task":59},{"menu":[[7,7],[6,1],[6,11],[9,11]],"oracle_cost":8,"pair":["new-47","new-48"],"task":60},{"menu":[[6,6],[13,6],[8,4],[5,11]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":61},{"menu":[[5,13],[6,2],[11,2],[11,13]],"oracle_cost":2.75,"pair":["new-47","new-48"],"task":62},{"menu":[[11,13],[2,14],[14,1],[14,6]],"oracle_cost":3.0,"pair":["new-47","new-48"],"task":63}]


==> anc/data/controller/initial.json <==
{"new-1":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":5,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-10":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":0,"progress":0,"released":false}},{"context":14,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-11":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":0,"progress":0,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":13,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-12":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":6,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-13":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":0,"progress":0,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":13,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-14":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":9,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-15":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":1,"progress":1,"released":false}},{"context":8,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-16":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-17":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":6,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-18":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-19":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":1,"progress":1,"released":false}},{"context":13,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-2":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-20":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":1,"observation":{"position":0,"progress":0,"released":false}},{"context":6,"observation":{"position":1,"progress":1,"released":false}},{"context":14,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-21":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":1,"progress":1,"released":false}},{"context":11,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-22":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":14,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-23":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":1,"progress":1,"released":false}},{"context":13,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-24":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":9,"observation":{"position":0,"progress":0,"released":false}},{"context":8,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-25":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":6,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-26":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":0,"progress":0,"released":false}},{"context":4,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-27":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":9,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-28":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":9,"observation":{"position":0,"progress":0,"released":false}},{"context":8,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-29":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":6,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-3":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":14,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-30":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":0,"progress":0,"released":false}},{"context":10,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-31":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":14,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-32":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-33":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":5,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-34":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":5,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-35":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":0,"progress":0,"released":false}},{"context":5,"observation":{"position":0,"progress":0,"released":false}},{"context":10,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-36":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":0,"progress":0,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":13,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-37":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":0,"progress":0,"released":false}},{"context":10,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-38":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-39":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":5,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-4":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":0,"progress":0,"released":false}},{"context":6,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-40":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":0,"progress":0,"released":false}},{"context":6,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-41":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":5,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-42":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":1,"progress":1,"released":false}},{"context":11,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-43":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":1,"progress":1,"released":false}},{"context":13,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-44":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":1,"progress":1,"released":false}},{"context":13,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-45":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":0,"progress":0,"released":false}},{"context":14,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-46":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":5,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-47":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":1,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-48":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":0,"progress":0,"released":false}},{"context":5,"observation":{"position":0,"progress":0,"released":false}},{"context":10,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-5":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":1,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":0,"progress":0,"released":false}},{"context":6,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-6":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":5,"observation":{"position":1,"progress":1,"released":false}},{"context":10,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-7":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":4,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":0,"progress":0,"released":false}}],"initial_guard":"x0"},"new-8":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":1,"progress":1,"released":false}},{"context":15,"observation":{"position":0,"progress":0,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":1,"observation":{"position":1,"progress":1,"released":false}},{"context":12,"observation":{"position":1,"progress":1,"released":false}},{"context":14,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"},"new-9":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"family":"neutral","flags":["x0","x1","x2","x3"],"history":[{"context":0,"observation":{"position":0,"progress":0,"released":false}},{"context":15,"observation":{"position":1,"progress":1,"released":false}},{"context":3,"observation":{"position":0,"progress":0,"released":false}},{"context":7,"observation":{"position":0,"progress":0,"released":false}},{"context":9,"observation":{"position":1,"progress":1,"released":false}},{"context":8,"observation":{"position":1,"progress":1,"released":false}}],"initial_guard":"x0"}}


==> anc/data/controller/worlds.json <==
{"new-1":{"holdout":[1,2,4,6,7,8,9,11,13,14],"literals":3,"mask":65021},"new-10":{"holdout":[2,4,5,6,7,8,9,10,11,13],"literals":4,"mask":52684},"new-11":{"holdout":[1,2,5,6,7,8,9,10,11,14],"literals":4,"mask":43951},"new-12":{"holdout":[2,4,5,8,9,10,11,12,13,14],"literals":3,"mask":238},"new-13":{"holdout":[1,2,5,6,7,8,9,10,11,14],"literals":3,"mask":44815},"new-14":{"holdout":[1,2,4,5,6,8,11,12,13,14],"literals":2,"mask":4095},"new-15":{"holdout":[1,2,4,5,6,10,11,12,13,14],"literals":3,"mask":60928},"new-16":{"holdout":[1,2,5,6,7,8,10,11,13,14],"literals":3,"mask":20480},"new-17":{"holdout":[2,4,5,7,8,9,11,12,13,14],"literals":3,"mask":43770},"new-18":{"holdout":[2,4,5,6,8,9,11,12,13,14],"literals":3,"mask":3276},"new-19":{"holdout":[1,2,5,6,7,8,9,10,11,14],"literals":2,"mask":20560},"new-2":{"holdout":[1,2,5,6,7,8,10,11,13,14],"literals":2,"mask":21760},"new-20":{"holdout":[2,4,5,7,8,9,10,11,12,13],"literals":2,"mask":85},"new-21":{"holdout":[1,2,5,6,8,9,10,12,13,14],"literals":4,"mask":62450},"new-22":{"holdout":[2,4,5,6,7,8,9,10,11,13],"literals":4,"mask":30071},"new-23":{"holdout":[1,2,5,6,7,8,9,10,11,14],"literals":4,"mask":21584},"new-24":{"holdout":[1,2,4,5,6,10,11,12,13,14],"literals":2,"mask":22015},"new-25":{"holdout":[2,4,5,7,8,9,11,12,13,14],"literals":2,"mask":61166},"new-26":{"holdout":[2,5,6,7,8,9,10,11,13,14],"literals":3,"mask":819},"new-27":{"holdout":[1,2,4,5,6,8,11,12,13,14],"literals":2,"mask":13311},"new-28":{"holdout":[1,2,4,5,6,10,11,12,13,14],"literals":3,"mask":221},"new-29":{"holdout":[2,4,5,7,8,9,11,12,13,14],"literals":3,"mask":43758},"new-3":{"holdout":[2,4,5,6,7,8,9,10,11,13],"literals":4,"mask":30711},"new-30":{"holdout":[1,2,4,5,6,8,11,12,13,14],"literals":2,"mask":52224},"new-31":{"holdout":[2,4,5,6,7,8,9,10,11,13],"literals":3,"mask":22359},"new-32":{"holdout":[1,2,5,6,7,8,10,11,13,14],"literals":3,"mask":13090},"new-33":{"holdout":[1,2,4,6,7,8,9,11,13,14],"literals":2,"mask":61695},"new-34":{"holdout":[1,2,4,6,7,8,9,11,13,14],"literals":4,"mask":64511},"new-35":{"holdout":[1,2,4,6,7,8,9,11,13,14],"literals":4,"mask":20292},"new-36":{"holdout":[1,2,5,6,7,8,9,10,11,14],"literals":2,"mask":44975},"new-37":{"holdout":[1,2,4,5,6,8,11,12,13,14],"literals":4,"mask":43008},"new-38":{"holdout":[1,2,5,6,7,8,10,11,13,14],"literals":3,"mask":16128},"new-39":{"holdout":[1,2,4,6,7,8,9,11,13,14],"literals":2,"mask":48059},"new-4":{"holdout":[2,4,5,8,9,10,11,12,13,14],"literals":4,"mask":17484},"new-40":{"holdout":[2,4,5,8,9,10,11,12,13,14],"literals":2,"mask":3084},"new-41":{"holdout":[1,2,6,8,9,10,11,12,13,14],"literals":2,"mask":41120},"new-42":{"holdout":[1,2,5,6,8,9,10,12,13,14],"literals":2,"mask":65520},"new-43":{"holdout":[1,2,5,6,7,8,9,10,11,14],"literals":4,"mask":22000},"new-44":{"holdout":[1,2,5,6,7,8,9,10,11,14],"literals":3,"mask":4112},"new-45":{"holdout":[2,4,5,6,7,8,9,10,11,13],"literals":3,"mask":60652},"new-46":{"holdout":[1,2,6,8,9,10,11,12,13,14],"literals":4,"mask":60096},"new-47":{"holdout":[2,5,6,7,8,9,10,11,13,14],"literals":4,"mask":65020},"new-48":{"holdout":[1,2,4,6,7,8,9,11,13,14],"literals":2,"mask":17476},"new-5":{"holdout":[2,4,5,8,9,10,11,12,13,14],"literals":4,"mask":54613},"new-6":{"holdout":[1,2,4,6,7,8,9,11,13,14],"literals":3,"mask":49087},"new-7":{"holdout":[1,2,5,6,7,8,10,11,13,14],"literals":4,"mask":21824},"new-8":{"holdout":[2,4,5,6,7,8,9,10,11,13],"literals":2,"mask":30583},"new-9":{"holdout":[1,2,4,5,6,10,11,12,13,14],"literals":4,"mask":65392}}


==> anc/data/large/AI_repairs.json <==
{"synth-1":{"hypotheses":[[[3,8]],[[3,8],[5]]],"identifiable":false,"patch":[[3,8]],"query":0,"reason":"Both hypotheses fit every observation but differ on allowed contexts. Patch is provisional; final-phase query is unused."},"synth-10":{"hypotheses":[[[1,-5]],[[1,-7]]],"identifiable":false,"patch":[[1,-5]],"query":0,"reason":"Either absent flag can explain the observed inhibition. Both hypotheses fit history; query is unused."},"synth-11":{"hypotheses":[[[-3,-6],[-3,-8]],[[-3,-7],[-3,-8]]],"identifiable":false,"patch":[[-3,-6],[-3,-8]],"query":0,"reason":"Both hypotheses fit history and disagree on allowed unobserved contexts. Patch is provisional; query is unused."},"synth-12":{"hypotheses":[[[-3],[5,-4]],[[-3,-7],[5,-4]]],"identifiable":false,"patch":[[-3],[5,-4]],"query":0,"reason":"History permits both the broader and restricted first term. Patch is provisional; query is unused."},"synth-2":{"hypotheses":[[[3,-4],[7,-3]],[[3,-4],[7,-6]]],"identifiable":false,"patch":[[3,-4],[7,-3]],"query":0,"reason":"Both alternatives explain every observation but impose different conditions on x6. Query is unused."},"synth-3":{"hypotheses":[[[-2,-4]],[[-2,-4,-5]]],"identifiable":false,"patch":[[-2,-4]],"query":0,"reason":"The additional negative literal is unresolved by history. Both hypotheses fit; query is unused."},"synth-4":{"hypotheses":[[[-7],[2,-3]],[[-7],[2,-1]]],"identifiable":false,"patch":[[-7],[2,-3]],"query":0,"reason":"Both hypotheses fit history but differ in the second term's inhibitory flag. Query is unused."},"synth-5":{"hypotheses":[[],[[1,2,-3]]],"identifiable":false,"patch":[],"query":0,"reason":"All observations are negative; both False and an unobserved positive region remain possible. Query is unused."},"synth-6":{"hypotheses":[[],[[1,3,-2]]],"identifiable":false,"patch":[],"query":0,"reason":"All observations are negative; the nonconstant alternative also fits every trial. Query is unused."},"synth-7":{"hypotheses":[[[-6,-7],[-1,-3,-7]],[[-6,-7],[-1,-3,-8]]],"identifiable":false,"patch":[[-6,-7],[-1,-3,-7]],"query":0,"reason":"Both hypotheses fit history while differing on unobserved contexts. Patch is provisional; query is unused."},"synth-8":{"hypotheses":[[[-1,-7],[1,3]],[[-1,-7],[3,5]]],"identifiable":false,"patch":[[-1,-7],[1,3]],"query":0,"reason":"Both second-term alternatives cover the observed positives and exclude all negatives. Query is unused."},"synth-9":{"hypotheses":[[[3,5],[3,7]],[[3,5],[3,8]]],"identifiable":false,"patch":[[3,5],[3,7]],"query":0,"reason":"History leaves x6 versus x7 unresolved in the second term. Both hypotheses fit; query is unused."}}


==> anc/data/large/AI_selected_history.json <==
{"synth-1":{"allowed_contexts":[0,1,2,3,4,6,7,8,9,10,11,12,13,14,16,17,18,20,22,23,24,26,28,30,31,32,33,34,35,36,37,38,39,41,42,43,47,48,49,50,51,52,53,54,55,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,80,82,84,85,86,89,90,91,92,93,94,96,97,98,99,100,101,103,105,106,109,111,112,113,116,118,119,120,123,124,125,127,128,129,130,131,132,135,136,137,141,142,144,145,146,147,148,149,150,151,152,154,157,158,159,160,162,163,165,166,167,168,169,170,171,174,176,178,179,180,181,182,183,184,185,187,190,191,192,194,196,197,200,201,202,204,207,210,211,212,213,214,215,216,217,218,219,221,222,223,226,227,228,230,232,233,234,235,236,237,238,239,240,241,242,244,245,246,247,249,250,252,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":1},{"context":12,"progress":0},{"context":237,"progress":1},{"context":254,"progress":1},{"context":35,"progress":0},{"context":64,"progress":0},{"context":128,"progress":0},{"context":132,"progress":1},{"context":4,"progress":0}],"initial_guard":[[1]],"previous_patch":[[3,8]]},"synth-10":{"allowed_contexts":[0,2,3,4,5,7,9,10,12,13,14,16,18,19,20,21,22,25,26,28,29,30,31,32,33,35,36,37,39,40,41,42,43,45,46,47,48,50,51,52,53,54,55,56,57,58,60,61,62,63,64,65,66,67,68,69,70,71,72,74,75,78,79,80,81,82,83,84,87,88,89,91,92,93,96,98,99,100,101,102,103,105,106,108,109,110,111,113,114,115,116,117,119,120,122,123,124,125,126,127,128,129,130,132,133,137,138,140,144,145,146,148,150,151,152,154,155,156,157,158,160,161,162,163,164,166,168,169,170,172,173,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,194,195,196,197,198,199,200,203,205,208,209,210,212,213,214,215,216,218,220,221,222,225,227,228,229,230,232,233,234,236,237,238,240,241,242,244,245,246,248,251,252,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":5,"progress":1},{"context":160,"progress":0},{"context":110,"progress":0},{"context":162,"progress":0},{"context":4,"progress":0},{"context":3,"progress":1},{"context":9,"progress":1},{"context":33,"progress":1}],"initial_guard":[[1]],"previous_patch":[[1,-5]]},"synth-11":{"allowed_contexts":[0,2,3,4,5,6,7,8,12,13,14,15,16,17,18,19,20,21,22,25,26,27,29,30,33,35,36,38,39,41,44,45,46,47,48,49,50,52,53,54,56,57,59,61,62,63,64,65,66,67,68,69,70,73,74,75,78,80,81,82,83,84,86,87,88,90,92,93,95,98,99,100,101,102,103,104,105,106,107,108,109,111,113,114,115,116,117,118,119,120,121,122,123,124,125,127,129,131,132,133,134,135,136,137,138,140,141,142,144,145,146,147,148,149,150,151,152,154,155,156,158,162,163,164,166,167,168,170,171,172,173,174,175,177,178,180,181,183,186,187,188,189,190,192,193,194,196,197,198,200,201,202,204,205,206,207,209,213,214,215,216,217,220,221,222,225,226,227,228,229,231,232,233,234,235,236,238,239,240,241,242,243,244,245,246,247,248,249,250,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":33,"progress":1},{"context":84,"progress":0},{"context":16,"progress":1},{"context":240,"progress":0},{"context":4,"progress":0},{"context":64,"progress":1},{"context":80,"progress":1},{"context":129,"progress":1}],"initial_guard":[[1]],"previous_patch":[[-3,-6],[-3,-8]]},"synth-12":{"allowed_contexts":[0,2,3,4,5,6,7,8,9,10,11,14,16,17,18,19,20,21,22,23,24,25,26,27,28,29,31,32,33,34,35,36,37,38,40,41,42,43,44,46,48,49,50,51,52,53,55,56,57,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,81,82,83,84,85,86,87,88,89,91,92,93,95,97,99,104,105,106,108,110,111,112,115,116,117,118,119,120,121,123,125,126,128,129,130,131,133,134,136,137,138,139,141,143,144,145,146,148,149,150,153,154,156,157,158,159,160,161,163,164,165,170,173,174,176,178,179,180,181,183,184,186,187,188,189,190,191,192,193,194,195,197,198,199,200,201,202,203,204,208,209,210,212,213,214,215,218,220,222,223,224,225,226,227,228,232,234,236,239,240,241,242,243,244,245,246,248,249,250,252,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":181,"progress":1},{"context":119,"progress":1},{"context":27,"progress":1},{"context":157,"progress":0},{"context":8,"progress":1},{"context":4,"progress":0},{"context":20,"progress":1},{"context":28,"progress":0}],"initial_guard":[[1]],"previous_patch":[[-3],[5,-4]]},"synth-2":{"allowed_contexts":[0,1,2,3,4,5,7,8,9,10,11,12,14,17,18,19,21,22,23,24,26,27,28,30,32,34,35,36,37,38,39,40,41,43,44,46,49,50,52,53,54,56,57,58,59,60,63,64,65,66,68,69,71,72,73,74,76,77,78,79,80,81,83,84,86,87,88,89,91,92,93,94,95,97,98,99,100,101,102,103,104,107,108,109,110,111,112,114,115,116,117,118,119,120,121,122,125,126,127,128,130,132,133,134,136,138,140,141,142,143,144,145,146,147,148,149,150,151,154,155,156,157,158,159,160,161,162,164,165,166,167,168,169,170,172,173,174,176,177,179,180,181,183,184,185,186,189,190,192,194,195,196,197,198,199,201,202,203,204,205,206,207,208,209,210,214,215,218,219,220,221,222,223,224,225,226,227,231,233,234,239,243,244,245,246,247,248,251,252,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":239,"progress":0},{"context":64,"progress":1},{"context":38,"progress":1},{"context":130,"progress":0},{"context":4,"progress":1},{"context":5,"progress":1},{"context":12,"progress":0},{"context":72,"progress":1}],"initial_guard":[[1]],"previous_patch":[[3,-4],[7,-3]]},"synth-3":{"allowed_contexts":[0,1,4,5,7,8,9,10,13,14,15,17,21,22,23,24,25,26,28,29,31,33,34,37,38,39,40,41,42,43,44,45,48,51,52,53,54,55,56,57,58,60,61,62,63,65,66,67,69,71,74,77,79,80,81,82,83,84,85,87,88,89,91,92,93,94,95,96,97,98,100,101,102,103,104,105,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,123,125,126,128,129,130,131,132,133,134,136,138,140,141,142,143,146,147,148,149,150,151,152,153,154,155,157,158,159,160,161,162,163,164,165,166,167,168,172,174,175,177,178,179,180,182,183,185,187,188,189,191,192,194,195,196,197,200,201,203,205,206,207,209,210,212,213,214,215,216,217,219,220,221,222,223,225,226,227,228,229,230,232,233,234,235,236,237,240,241,242,243,244,245,246,248,249,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":45,"progress":0},{"context":57,"progress":0},{"context":131,"progress":0},{"context":66,"progress":0},{"context":1,"progress":1},{"context":8,"progress":0},{"context":4,"progress":1},{"context":128,"progress":1}],"initial_guard":[[1]],"previous_patch":[[-2,-4]]},"synth-4":{"allowed_contexts":[0,2,3,5,6,7,9,10,12,13,14,15,17,19,20,21,22,23,24,27,28,29,30,31,33,34,35,36,37,38,40,41,42,43,44,45,46,49,50,51,52,54,55,56,57,58,59,60,62,63,66,68,70,71,72,73,75,76,78,80,81,82,83,85,86,87,89,90,91,92,93,94,95,96,97,99,100,101,102,103,104,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,124,125,128,129,132,133,134,137,138,139,142,143,144,145,146,147,149,150,151,152,153,154,157,159,160,161,162,163,164,168,169,171,172,173,174,175,176,177,179,180,181,182,184,187,190,191,192,194,195,196,197,198,199,200,201,202,205,206,207,208,209,212,213,214,216,217,218,220,221,222,223,224,225,226,227,228,229,231,234,235,236,237,238,239,243,244,246,247,248,249,250,251,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":128,"progress":1},{"context":71,"progress":0},{"context":7,"progress":1},{"context":194,"progress":1},{"context":68,"progress":0},{"context":66,"progress":1},{"context":80,"progress":0},{"context":82,"progress":1}],"initial_guard":[[1]],"previous_patch":[[-7],[2,-3]]},"synth-5":{"allowed_contexts":[0,1,2,4,7,11,12,14,16,17,18,19,20,22,26,27,30,31,33,34,35,36,38,39,40,41,42,43,44,46,47,48,49,50,51,52,53,54,55,56,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,79,80,81,82,83,84,87,89,90,91,93,94,97,98,99,100,101,102,104,105,106,107,109,112,113,115,116,117,118,119,121,122,123,124,126,127,128,130,131,132,133,134,135,136,137,138,139,140,141,142,143,146,147,148,149,150,151,152,153,154,155,156,157,158,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,178,179,182,183,184,185,189,190,192,195,197,198,199,200,201,202,203,205,206,208,212,213,214,215,216,217,218,219,220,222,223,224,226,227,230,231,233,234,235,236,238,239,240,241,242,244,245,246,247,248,249,252,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":122,"progress":0},{"context":116,"progress":0},{"context":238,"progress":0},{"context":213,"progress":0},{"context":1,"progress":0},{"context":2,"progress":0},{"context":4,"progress":0},{"context":16,"progress":0}],"initial_guard":[[1]],"previous_patch":[]},"synth-6":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,11,12,13,16,18,19,21,23,26,27,28,29,30,32,33,34,35,37,38,39,40,41,42,44,46,48,49,51,52,55,56,57,58,59,60,61,63,64,67,68,69,70,71,72,73,75,76,77,79,81,83,85,87,88,89,90,92,94,95,98,99,100,101,103,105,106,107,108,109,113,114,115,116,119,121,122,123,124,125,126,127,128,129,131,132,133,134,135,136,137,139,140,142,143,144,145,146,147,149,150,152,154,155,156,157,158,159,160,161,163,164,165,167,168,170,171,172,173,176,177,178,179,180,181,182,183,184,186,187,189,190,191,193,194,195,196,197,198,199,201,203,204,205,206,207,208,209,210,211,212,213,214,215,216,217,218,220,222,223,224,225,226,227,228,232,233,234,235,238,239,241,242,244,245,246,247,248,249,250,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":171,"progress":0},{"context":44,"progress":0},{"context":1,"progress":0},{"context":51,"progress":0},{"context":64,"progress":0},{"context":4,"progress":0},{"context":2,"progress":0},{"context":8,"progress":0}],"initial_guard":[[1]],"previous_patch":[]},"synth-7":{"allowed_contexts":[0,1,2,3,5,6,9,10,12,15,16,18,20,21,22,23,24,25,26,27,28,30,33,34,35,36,37,38,39,40,41,42,44,45,46,47,48,50,51,52,54,55,56,58,61,62,64,65,66,67,68,70,71,72,73,74,75,76,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,96,97,98,100,102,103,104,106,107,109,110,112,113,114,116,119,120,121,122,123,124,125,126,127,130,133,134,137,138,139,140,142,143,144,145,146,147,148,149,150,151,152,153,154,155,157,159,161,162,163,164,166,167,169,170,171,172,173,174,175,176,177,178,180,181,183,187,188,189,191,192,193,195,197,198,199,201,202,203,204,205,207,208,211,212,213,214,215,216,217,218,219,220,221,222,223,225,226,227,228,229,230,231,232,234,235,236,239,241,243,244,245,246,247,249,250,251,252,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":166,"progress":0},{"context":199,"progress":0},{"context":154,"progress":1},{"context":192,"progress":0},{"context":5,"progress":1},{"context":33,"progress":0},{"context":34,"progress":1},{"context":48,"progress":1}],"initial_guard":[[1]],"previous_patch":[[-6,-7],[-1,-3,-7]]},"synth-8":{"allowed_contexts":[0,1,3,5,7,10,11,12,14,16,17,19,21,22,23,26,27,28,29,30,31,32,33,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,51,52,53,54,56,57,59,61,62,63,64,66,68,69,70,72,73,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,98,99,100,102,103,104,108,110,112,113,114,115,116,118,119,122,125,126,127,128,129,130,131,132,133,135,136,138,139,141,142,143,145,146,149,150,151,153,154,157,158,159,160,161,162,163,164,165,167,170,171,172,173,174,175,176,177,178,180,181,183,184,185,186,187,188,190,191,192,193,194,196,197,198,199,201,203,205,206,207,209,211,212,214,215,216,217,218,221,222,223,225,226,227,228,229,230,231,234,235,236,237,239,240,241,245,246,247,248,249,250,251,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":1},{"context":29,"progress":1},{"context":177,"progress":0},{"context":108,"progress":0},{"context":172,"progress":1},{"context":164,"progress":1},{"context":32,"progress":1},{"context":33,"progress":0},{"context":36,"progress":1}],"initial_guard":[[1]],"previous_patch":[[-1,-7],[1,3]]},"synth-9":{"allowed_contexts":[0,3,5,6,7,8,9,10,11,12,13,15,16,20,21,22,24,25,26,27,28,30,34,36,38,40,41,42,43,44,45,46,48,49,50,53,54,55,56,57,58,59,60,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,83,84,85,86,87,88,90,91,92,93,94,95,96,97,98,99,100,102,103,104,107,108,110,111,112,113,114,115,116,117,119,122,123,124,125,126,128,130,131,132,133,134,136,138,139,141,143,145,146,147,148,151,153,154,155,156,157,158,159,160,161,162,163,164,165,167,168,169,170,171,172,173,174,175,176,179,180,182,184,187,188,190,191,193,194,195,197,198,200,201,202,204,205,206,208,209,210,211,212,213,216,217,218,219,221,224,225,226,227,230,231,233,234,235,236,237,238,240,242,243,244,245,246,247,248,249,250,251,252,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":1},{"context":117,"progress":1},{"context":159,"progress":1},{"context":10,"progress":0},{"context":236,"progress":1},{"context":5,"progress":0},{"context":16,"progress":0},{"context":20,"progress":1},{"context":36,"progress":0}],"initial_guard":[[1]],"previous_patch":[[3,5],[3,7]]}}


==> anc/data/large/EXACT_SYNTAX_EIG_HISTORY.json <==
[{"case":"synth-1","history":[{"context":0,"progress":0},{"context":255,"progress":1},{"context":12,"progress":0},{"context":237,"progress":1},{"context":254,"progress":1},{"context":35,"progress":0},{"context":212,"progress":1},{"context":174,"progress":1},{"context":116,"progress":0},{"context":178,"progress":0}],"trials":[{"context":212,"progress":1,"total_programs":1992450,"true_programs":990384},{"context":174,"progress":1,"total_programs":990384,"true_programs":493934},{"context":116,"progress":0,"total_programs":493934,"true_programs":249190},{"context":178,"progress":0,"total_programs":244744,"true_programs":123426}]},{"case":"synth-10","history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":5,"progress":1},{"context":160,"progress":0},{"context":110,"progress":0},{"context":162,"progress":0},{"context":19,"progress":0},{"context":221,"progress":0},{"context":36,"progress":0},{"context":47,"progress":1}],"trials":[{"context":19,"progress":0,"total_programs":1348890,"true_programs":671360},{"context":221,"progress":0,"total_programs":677530,"true_programs":335888},{"context":36,"progress":0,"total_programs":341642,"true_programs":171234},{"context":47,"progress":1,"total_programs":170408,"true_programs":85092}]},{"case":"synth-11","history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":33,"progress":1},{"context":84,"progress":0},{"context":16,"progress":1},{"context":240,"progress":0},{"context":164,"progress":0},{"context":138,"progress":1},{"context":75,"progress":0},{"context":6,"progress":0}],"trials":[{"context":164,"progress":0,"total_programs":1125859,"true_programs":555524},{"context":138,"progress":1,"total_programs":570335,"true_programs":285275},{"context":75,"progress":0,"total_programs":285275,"true_programs":144171},{"context":6,"progress":0,"total_programs":141104,"true_programs":69679}]},{"case":"synth-12","history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":181,"progress":1},{"context":119,"progress":1},{"context":27,"progress":1},{"context":157,"progress":0},{"context":150,"progress":1},{"context":227,"progress":0},{"context":95,"progress":0},{"context":138,"progress":0}],"trials":[{"context":150,"progress":1,"total_programs":149538,"true_programs":73591},{"context":227,"progress":0,"total_programs":73591,"true_programs":36464},{"context":95,"progress":0,"total_programs":37127,"true_programs":18683},{"context":138,"progress":0,"total_programs":18444,"true_programs":9213}]},{"case":"synth-2","history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":239,"progress":0},{"context":64,"progress":1},{"context":38,"progress":1},{"context":130,"progress":0},{"context":89,"progress":0},{"context":22,"progress":0},{"context":71,"progress":1},{"context":115,"progress":0}],"trials":[{"context":89,"progress":0,"total_programs":343845,"true_programs":172485},{"context":22,"progress":0,"total_programs":171360,"true_programs":85986},{"context":71,"progress":1,"total_programs":85374,"true_programs":42738},{"context":115,"progress":0,"total_programs":42738,"true_programs":21431}]},{"case":"synth-3","history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":45,"progress":0},{"context":57,"progress":0},{"context":131,"progress":0},{"context":66,"progress":0},{"context":220,"progress":0},{"context":228,"progress":0},{"context":38,"progress":1},{"context":5,"progress":1}],"trials":[{"context":220,"progress":0,"total_programs":604728,"true_programs":300760},{"context":228,"progress":0,"total_programs":303968,"true_programs":152328},{"context":38,"progress":1,"total_programs":151640,"true_programs":75735},{"context":5,"progress":1,"total_programs":75735,"true_programs":37263}]},{"case":"synth-4","history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":128,"progress":1},{"context":71,"progress":0},{"context":7,"progress":1},{"context":194,"progress":1},{"context":27,"progress":0},{"context":195,"progress":0},{"context":216,"progress":0},{"context":40,"progress":0}],"trials":[{"context":27,"progress":0,"total_programs":371235,"true_programs":186385},{"context":195,"progress":0,"total_programs":184850,"true_programs":92286},{"context":216,"progress":0,"total_programs":92564,"true_programs":46515},{"context":40,"progress":0,"total_programs":46049,"true_programs":23033}]},{"case":"synth-5","history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":122,"progress":0},{"context":116,"progress":0},{"context":238,"progress":0},{"context":213,"progress":0},{"context":47,"progress":0},{"context":130,"progress":1},{"context":184,"progress":0},{"context":167,"progress":0}],"trials":[{"context":47,"progress":0,"total_programs":1394408,"true_programs":698726},{"context":130,"progress":1,"total_programs":695682,"true_programs":346049},{"context":184,"progress":0,"total_programs":346049,"true_programs":172617},{"context":167,"progress":0,"total_programs":173432,"true_programs":86592}]},{"case":"synth-6","history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":171,"progress":0},{"context":44,"progress":0},{"context":1,"progress":0},{"context":51,"progress":0},{"context":158,"progress":0},{"context":68,"progress":0},{"context":75,"progress":0},{"context":114,"progress":1}],"trials":[{"context":158,"progress":0,"total_programs":1726888,"true_programs":863790},{"context":68,"progress":0,"total_programs":863098,"true_programs":434424},{"context":75,"progress":0,"total_programs":428674,"true_programs":212744},{"context":114,"progress":1,"total_programs":215930,"true_programs":106106}]},{"case":"synth-7","history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":166,"progress":0},{"context":199,"progress":0},{"context":154,"progress":1},{"context":192,"progress":0},{"context":74,"progress":0},{"context":36,"progress":1},{"context":96,"progress":0},{"context":149,"progress":1}],"trials":[{"context":74,"progress":0,"total_programs":690763,"true_programs":338505},{"context":36,"progress":1,"total_programs":352258,"true_programs":176580},{"context":96,"progress":0,"total_programs":176580,"true_programs":88146},{"context":149,"progress":1,"total_programs":88434,"true_programs":43963}]},{"case":"synth-8","history":[{"context":0,"progress":1},{"context":255,"progress":1},{"context":29,"progress":1},{"context":177,"progress":0},{"context":108,"progress":0},{"context":172,"progress":1},{"context":3,"progress":1},{"context":66,"progress":0},{"context":149,"progress":1},{"context":35,"progress":0}],"trials":[{"context":3,"progress":1,"total_programs":105000,"true_programs":52052},{"context":66,"progress":0,"total_programs":52052,"true_programs":26002},{"context":149,"progress":1,"total_programs":26050,"true_programs":12819},{"context":35,"progress":0,"total_programs":12819,"true_programs":6419}]},{"case":"synth-9","history":[{"context":0,"progress":0},{"context":255,"progress":1},{"context":117,"progress":1},{"context":159,"progress":1},{"context":10,"progress":0},{"context":236,"progress":1},{"context":225,"progress":0},{"context":251,"progress":1},{"context":234,"progress":0},{"context":248,"progress":0}],"trials":[{"context":225,"progress":0,"total_programs":819976,"true_programs":407712},{"context":251,"progress":1,"total_programs":412264,"true_programs":208349},{"context":234,"progress":0,"total_programs":208349,"true_programs":104208},{"context":248,"progress":0,"total_programs":104141,"true_programs":52043}]}]


==> anc/data/large/MODEL.json <==
{"model":"gpt-6-astra","effort":"high"}


==> anc/data/large/PREDICTION_RESULTS.json <==
{"rows":[{"arm":"active+AI","case":"synth-1","consistent":true,"correct":240,"exact":false,"held_correct":58,"mask":108980789870415242751596221184647442685110308045853765247994550023982457815040,"regressions":8},{"arm":"active+synthesis","case":"synth-1","consistent":true,"correct":240,"exact":false,"held_correct":58,"mask":108980789870415242751596221184647442685110308045853765247994550023982457815040,"regressions":8},{"arm":"fixed+AI","case":"synth-1","consistent":true,"correct":192,"exact":false,"held_correct":43,"mask":115792089237316195417293883273301227089434195242432897623355228563449095127040,"regressions":32},{"arm":"fixed+synthesis","case":"synth-1","consistent":true,"correct":192,"exact":false,"held_correct":43,"mask":115792089237316195417293883273301227089434195242432897623355228563449095127040,"regressions":32},{"arm":"EIG+synthesis","case":"synth-1","consistent":true,"correct":192,"exact":false,"held_correct":43,"mask":115792089237316195417293883273301227089434195242432897623355228563449095127040,"regressions":32},{"arm":"random+synthesis","case":"synth-1","consistent":true,"correct":240,"exact":false,"held_correct":58,"mask":108980789870415242751596221184647442685110308045853765247994550023982457815040,"regressions":8},{"arm":"active+AI","case":"synth-10","consistent":true,"correct":196,"exact":false,"held_correct":45,"mask":1177880070162058027511898978273727389141706055771452909953741998239296170,"regressions":28},{"arm":"active+synthesis","case":"synth-10","consistent":true,"correct":196,"exact":false,"held_correct":45,"mask":1177880070162058027511898978273727389141706055771452909953741998239296170,"regressions":28},{"arm":"fixed+AI","case":"synth-10","consistent":true,"correct":196,"exact":false,"held_correct":45,"mask":1177880070162058027511898978273727389141706055771452909953741998239296170,"regressions":28},{"arm":"fixed+synthesis","case":"synth-10","consistent":true,"correct":196,"exact":false,"held_correct":45,"mask":1177880070162058027511898978273727389141706055771452909953741998239296170,"regressions":28},{"arm":"EIG+synthesis","case":"synth-10","consistent":true,"correct":196,"exact":false,"held_correct":45,"mask":1177880070162058027511898978273727389141706055771452909953741998239296170,"regressions":28},{"arm":"random+synthesis","case":"synth-10","consistent":true,"correct":204,"exact":false,"held_correct":49,"mask":300368584273193762447654954626946583276964940766901592839059880694975692970,"regressions":24},{"arm":"active+AI","case":"synth-11","consistent":true,"correct":192,"exact":false,"held_correct":43,"mask":1585879215345502238867166821206749656978421343479676473899735781135,"regressions":44},{"arm":"active+synthesis","case":"synth-11","consistent":true,"correct":192,"exact":false,"held_correct":49,"mask":15438945233016588043108899941509932292131166596294384550345051434588583178031,"regressions":20},{"arm":"fixed+AI","case":"synth-11","consistent":true,"correct":176,"exact":false,"held_correct":40,"mask":20016609818878733144904388672456953615,"regressions":52},{"arm":"fixed+synthesis","case":"synth-11","consistent":true,"correct":176,"exact":false,"held_correct":40,"mask":20016609818878733144904388672456953615,"regressions":52},{"arm":"EIG+synthesis","case":"synth-11","consistent":true,"correct":176,"exact":false,"held_correct":40,"mask":20016609818878733144904388672456953615,"regressions":52},{"arm":"random+synthesis","case":"synth-11","consistent":true,"correct":120,"exact":false,"held_correct":27,"mask":1766820105243093318273804344266573451558973182669998159766720163711287295,"regressions":80},{"arm":"active+AI","case":"synth-12","consistent":true,"correct":184,"exact":false,"held_correct":47,"mask":7235342662546495184537015019866404274315716734441413473999103122992063778575,"regressions":24},{"arm":"active+synthesis","case":"synth-12","consistent":true,"correct":184,"exact":false,"held_correct":47,"mask":7235342662546495184537015019866404274315716734441413473999103122992063778575,"regressions":24},{"arm":"fixed+AI","case":"synth-12","consistent":true,"correct":168,"exact":false,"held_correct":49,"mask":450546003104367219413667249239161146404151632311620358461865173618776805135,"regressions":32},{"arm":"fixed+synthesis","case":"synth-12","consistent":true,"correct":184,"exact":false,"held_correct":50,"mask":450546003203097492852939611773811476205240012164843224982023083183073857295,"regressions":24},{"arm":"EIG+synthesis","case":"synth-12","consistent":true,"correct":184,"exact":false,"held_correct":50,"mask":450546003203097492852939611773811476205240012164843224982023083183073857295,"regressions":24},{"arm":"random+synthesis","case":"synth-12","consistent":true,"correct":164,"exact":false,"held_correct":40,"mask":424049766032744135220218759559307037390457595864022623375902679347522113535,"regressions":34},{"arm":"active+AI","case":"synth-2","consistent":true,"correct":172,"exact":false,"held_correct":40,"mask":7235349132933696806825741304961643828730684481632910253819858444910974730480,"regressions":28},{"arm":"active+synthesis","case":"synth-2","consistent":true,"correct":204,"exact":false,"held_correct":50,"mask":38880062923127227895919102858708877782768387907031967312103078123008420741360,"regressions":36},{"arm":"fixed+AI","case":"synth-2","consistent":true,"correct":188,"exact":false,"held_correct":46,"mask":90110575281958128729411582313853095267710253626670224789251004911579087040,"regressions":20},{"arm":"fixed+synthesis","case":"synth-2","consistent":true,"correct":204,"exact":false,"held_correct":50,"mask":8115252397451640887359995579320444638842955632154894084921200901621891989744,"regressions":24},{"arm":"EIG+synthesis","case":"synth-2","consistent":true,"correct":204,"exact":false,"held_correct":50,"mask":8115252397451640887359995579320444638842955632154894084921200901621891989744,"regressions":24},{"arm":"random+synthesis","case":"synth-2","consistent":true,"correct":204,"exact":false,"held_correct":55,"mask":36326929956805080917198740394882480895150196804258234570485613176273884958800,"regressions":52},{"arm":"active+AI","case":"synth-3","consistent":true,"correct":204,"exact":false,"held_correct":55,"mask":90110575281958128734296486388083974983089482230070477851717964208492707891,"regressions":12},{"arm":"active+synthesis","case":"synth-3","consistent":true,"correct":204,"exact":false,"held_correct":55,"mask":90110575281958128734296486388083974983089482230070477851717964208492707891,"regressions":12},{"arm":"fixed+AI","case":"synth-3","consistent":true,"correct":204,"exact":false,"held_correct":55,"mask":90110575281958128734296486388083974983089482230070477851717964208492707891,"regressions":12},{"arm":"fixed+synthesis","case":"synth-3","consistent":true,"correct":204,"exact":false,"held_correct":55,"mask":90110575281958128734296486388083974983089482230070477851717964208492707891,"regressions":12},{"arm":"EIG+synthesis","case":"synth-3","consistent":true,"correct":204,"exact":false,"held_correct":55,"mask":90110575281958128734296486388083974983089482230070477851717964208492707891,"regressions":12},{"arm":"random+synthesis","case":"synth-3","consistent":true,"correct":204,"exact":false,"held_correct":55,"mask":90110575281958128734296486388083974983089482230070477851717964208492707891,"regressions":12},{"arm":"active+AI","case":"synth-4","consistent":true,"correct":136,"exact":false,"held_correct":34,"mask":5449039493520762143561519771777326744190776590844555533212729060014547795967,"regressions":48},{"arm":"active+synthesis","case":"synth-4","consistent":true,"correct":152,"exact":false,"held_correct":39,"mask":30877890463284318784222137274933674654102034418781084242470802628254550196223,"regressions":56},{"arm":"fixed+AI","case":"synth-4","consistent":true,"correct":176,"exact":false,"held_correct":47,"mask":1766820105243087041267848467410591083707366866025598144193549539108519935,"regressions":28},{"arm":"fixed+synthesis","case":"synth-4","consistent":true,"correct":200,"exact":false,"held_correct":51,"mask":30877890463284318779618999573957313600365613715108474842021256149665891811327,"regressions":40},{"arm":"EIG+synthesis","case":"synth-4","consistent":true,"correct":200,"exact":false,"held_correct":51,"mask":30877890463284318779618999573957313600365613715108474842021256149665891811327,"regressions":40},{"arm":"random+synthesis","case":"synth-4","consistent":true,"correct":184,"exact":false,"held_correct":47,"mask":2270433122300317557348866882887169173454273396802011242524869952627525223935,"regressions":48},{"arm":"active+AI","case":"synth-5","consistent":true,"correct":200,"exact":false,"held_correct":51,"mask":0,"regressions":16},{"arm":"active+synthesis","case":"synth-5","consistent":true,"correct":200,"exact":false,"held_correct":51,"mask":0,"regressions":16},{"arm":"fixed+AI","case":"synth-5","consistent":true,"correct":176,"exact":false,"held_correct":40,"mask":6277101735386680763495507056286727952638980837032266301440,"regressions":28},{"arm":"fixed+synthesis","case":"synth-5","consistent":true,"correct":176,"exact":false,"held_correct":40,"mask":6277101735386680763495507056286727952638980837032266301440,"regressions":28},{"arm":"EIG+synthesis","case":"synth-5","consistent":true,"correct":176,"exact":false,"held_correct":40,"mask":6277101735386680763495507056286727952638980837032266301440,"regressions":28},{"arm":"random+synthesis","case":"synth-5","consistent":true,"correct":200,"exact":false,"held_correct":51,"mask":0,"regressions":16},{"arm":"active+AI","case":"synth-6","consistent":true,"correct":192,"exact":false,"held_correct":47,"mask":0,"regressions":16},{"arm":"active+synthesis","case":"synth-6","consistent":true,"correct":192,"exact":false,"held_correct":47,"mask":0,"regressions":16},{"arm":"fixed+AI","case":"synth-6","consistent":true,"correct":200,"exact":false,"held_correct":48,"mask":6811299366900952671605522545488307475849070308378405742550307562555829125120,"regressions":12},{"arm":"fixed+synthesis","case":"synth-6","consistent":true,"correct":144,"exact":false,"held_correct":33,"mask":23158417847463239083458776654660245417954895521870767217360031285361430757376,"regressions":40},{"arm":"EIG+synthesis","case":"synth-6","consistent":true,"correct":144,"exact":false,"held_correct":33,"mask":23158417847463239083458776654660245417954895521870767217360031285361430757376,"regressions":40},{"arm":"random+synthesis","case":"synth-6","consistent":true,"correct":192,"exact":false,"held_correct":47,"mask":0,"regressions":16},{"arm":"active+AI","case":"synth-7","consistent":true,"correct":184,"exact":false,"held_correct":45,"mask":123080427616897306137775188635765615986330356716253741055,"regressions":32},{"arm":"active+synthesis","case":"synth-7","consistent":true,"correct":184,"exact":false,"held_correct":46,"mask":1461501637104048006923059190407366614704283713535,"regressions":48},{"arm":"fixed+AI","case":"synth-7","consistent":true,"correct":168,"exact":false,"held_correct":37,"mask":38596774139070317446346859003425711507936669019169713689309380907382028579635,"regressions":56},{"arm":"fixed+synthesis","case":"synth-7","consistent":true,"correct":168,"exact":false,"held_correct":37,"mask":38596774139070317446346859003425711507936669019169713689309380907382028579635,"regressions":56},{"arm":"EIG+synthesis","case":"synth-7","consistent":true,"correct":168,"exact":false,"held_correct":37,"mask":38596774139070317446346859003425711507936669019169713689309380907382028579635,"regressions":56},{"arm":"random+synthesis","case":"synth-7","consistent":true,"correct":160,"exact":false,"held_correct":36,"mask":369241278552157691970323944487454585450436916535645638415,"regressions":36},{"arm":"active+AI","case":"synth-8","consistent":true,"correct":192,"exact":false,"held_correct":48,"mask":72653859913610161836489848034893855378118884887399459303094489355529837999605,"regressions":48},{"arm":"active+synthesis","case":"synth-8","consistent":true,"correct":112,"exact":false,"held_correct":31,"mask":92633671395244945671449969068027038749751205859871007178097090426066578702335,"regressions":96},{"arm":"fixed+AI","case":"synth-8","consistent":true,"correct":160,"exact":false,"held_correct":40,"mask":108980789870415242751596221184676099580273522260305558909110226435989606585685,"regressions":74},{"arm":"fixed+synthesis","case":"synth-8","consistent":true,"correct":184,"exact":false,"held_correct":45,"mask":108980789870415242751596221184733413369639168078282162093244721107058762448895,"regressions":52},{"arm":"EIG+synthesis","case":"synth-8","consistent":true,"correct":184,"exact":false,"held_correct":45,"mask":108980789870415242751596221184733413369639168078282162093244721107058762448895,"regressions":52},{"arm":"random+synthesis","case":"synth-8","consistent":true,"correct":184,"exact":false,"held_correct":45,"mask":108980789870415242751596221184733413369639168078282162093244721107058762448895,"regressions":52},{"arm":"active+AI","case":"synth-9","consistent":true,"correct":208,"exact":false,"held_correct":55,"mask":108980789870415242751596131039226431126722187316190916617030581208445652828160,"regressions":36},{"arm":"active+synthesis","case":"synth-9","consistent":true,"correct":160,"exact":false,"held_correct":45,"mask":115792089237316195423201653584714738602591274234388201092724708057081367756800,"regressions":60},{"arm":"fixed+AI","case":"synth-9","consistent":true,"correct":220,"exact":false,"held_correct":57,"mask":108980789870415242751596131039226431126722182429397851599411063972249652428800,"regressions":30},{"arm":"fixed+synthesis","case":"synth-9","consistent":true,"correct":172,"exact":false,"held_correct":47,"mask":111250114399708348960066256079749146443804164105772949766652645992307606159360,"regressions":78},{"arm":"EIG+synthesis","case":"synth-9","consistent":true,"correct":172,"exact":false,"held_correct":47,"mask":111250114399708348960066256079749146443804164105772949766652645992307606159360,"regressions":78},{"arm":"random+synthesis","case":"synth-9","consistent":true,"correct":168,"exact":false,"held_correct":42,"mask":115624236204928234203379648416396378880135990376989414622883574075304716574880,"regressions":32}],"summary":{"EIG+synthesis":{"consistent":12,"correct":2200,"exact":0,"held_correct":536,"regressions":466},"active+AI":{"consistent":12,"correct":2300,"exact":0,"held_correct":568,"regressions":340},"active+synthesis":{"consistent":12,"correct":2220,"exact":0,"held_correct":563,"regressions":420},"fixed+AI":{"consistent":12,"correct":2224,"exact":0,"held_correct":547,"regressions":404},"fixed+synthesis":{"consistent":12,"correct":2200,"exact":0,"held_correct":536,"regressions":466},"random+synthesis":{"consistent":12,"correct":2224,"exact":0,"held_correct":552,"regressions":410}}}


==> anc/data/large/SYNTAX_PREDICTION_RESULTS.json <==
{"cpu_seconds":0.507784375,"rows":[{"arm":"exact_syntactic_EIG+synthesis","bayes_held":53,"case":"synth-1","consensus_held":0,"consistent":true,"correct":240,"exact":false,"held_correct":58,"patch":[[3,8]],"regressions":8,"remaining_programs":121318,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":46,"case":"synth-10","consensus_held":0,"consistent":true,"correct":196,"exact":false,"held_correct":45,"patch":[[1,-5]],"regressions":28,"remaining_programs":85092,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":41,"case":"synth-11","consensus_held":0,"consistent":true,"correct":176,"exact":false,"held_correct":41,"patch":[[-3,-7]],"regressions":52,"remaining_programs":71425,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":49,"case":"synth-12","consensus_held":0,"consistent":true,"correct":184,"exact":false,"held_correct":44,"patch":[[3,-4],[-3,-8]],"regressions":24,"remaining_programs":9231,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":51,"case":"synth-2","consensus_held":0,"consistent":true,"correct":192,"exact":false,"held_correct":48,"patch":[[-1,7],[2,-5,-8]],"regressions":46,"remaining_programs":21307,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":54,"case":"synth-3","consensus_held":0,"consistent":true,"correct":204,"exact":false,"held_correct":51,"patch":[[-4,-7,-8]],"regressions":12,"remaining_programs":37263,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":58,"case":"synth-4","consensus_held":1,"consistent":true,"correct":200,"exact":false,"held_correct":52,"patch":[[-1,2],[-4,-7]],"regressions":40,"remaining_programs":23016,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":52,"case":"synth-5","consensus_held":1,"consistent":true,"correct":216,"exact":false,"held_correct":52,"patch":[[2,-6]],"regressions":8,"remaining_programs":86840,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":45,"case":"synth-6","consensus_held":1,"consistent":true,"correct":208,"exact":false,"held_correct":48,"patch":[[-1,2,-3]],"regressions":24,"remaining_programs":106106,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":44,"case":"synth-7","consensus_held":0,"consistent":true,"correct":168,"exact":false,"held_correct":37,"patch":[[-1,5],[-2,-7]],"regressions":56,"remaining_programs":43963,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":49,"case":"synth-8","consensus_held":0,"consistent":true,"correct":184,"exact":false,"held_correct":45,"patch":[[3,8],[-6,-7]],"regressions":52,"remaining_programs":6400,"search_capped":false},{"arm":"exact_syntactic_EIG+synthesis","bayes_held":52,"case":"synth-9","consensus_held":0,"consistent":true,"correct":168,"exact":false,"held_correct":39,"patch":[[3],[1,5]],"regressions":40,"remaining_programs":52098,"search_capped":false}],"summary":{"bayes_held":594,"consensus_held":3,"consistent":12,"correct":2336,"exact":0,"held_correct":560,"regressions":390}}


==> anc/data/large/TASKS.json <==
[{"menu":[[189,187],[186,61],[110,85],[122,182]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":0},{"menu":[[248,240],[203,250],[225,137],[186,123]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":1},{"menu":[[156,213],[231,240],[138,123],[172,236]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":2},{"menu":[[243,105],[251,191],[15,171],[224,178]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":3},{"menu":[[198,212],[21,113],[115,31],[133,131]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":4},{"menu":[[175,135],[107,96],[243,82],[134,249]],"oracle_cost":3.25,"pair":["synth-1","synth-2"],"task":5},{"menu":[[87,212],[134,178],[175,240],[19,163]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":6},{"menu":[[225,229],[138,135],[243,20],[88,33]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":7},{"menu":[[126,20],[88,230],[225,153],[208,20]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":8},{"menu":[[225,48],[56,45],[155,182],[79,75]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":9},{"menu":[[229,31],[220,51],[243,238],[102,191]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":10},{"menu":[[143,129],[248,31],[21,61],[143,131]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":11},{"menu":[[104,175],[87,123],[231,137],[139,85]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":12},{"menu":[[115,20],[224,55],[195,16],[40,213]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":13},{"menu":[[231,163],[83,113],[143,229],[195,6]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":14},{"menu":[[220,238],[15,211],[198,211],[177,124]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":15},{"menu":[[209,191],[143,178],[133,85],[40,200]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":16},{"menu":[[15,70],[87,106],[225,230],[88,213]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":17},{"menu":[[87,238],[46,13],[199,90],[134,16]],"oracle_cost":3.125,"pair":["synth-1","synth-2"],"task":18},{"menu":[[5,105],[156,240],[107,153],[156,237]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":19},{"menu":[[44,229],[117,153],[243,139],[198,105]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":20},{"menu":[[143,123],[206,152],[139,25],[5,15]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":21},{"menu":[[40,42],[40,47],[121,16],[126,45]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":22},{"menu":[[95,229],[40,228],[95,213],[189,193]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":23},{"menu":[[155,135],[115,236],[138,216],[117,67]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":24},{"menu":[[83,229],[126,16],[102,42],[161,6]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":25},{"menu":[[56,200],[189,90],[225,152],[95,175]],"oracle_cost":3.25,"pair":["synth-1","synth-2"],"task":26},{"menu":[[115,238],[225,48],[108,113],[186,67]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":27},{"menu":[[133,229],[110,20],[225,235],[188,217]],"oracle_cost":3.0,"pair":["synth-1","synth-2"],"task":28},{"menu":[[173,217],[45,85],[140,105],[209,232]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":29},{"menu":[[164,70],[45,42],[177,48],[117,75]],"oracle_cost":2.75,"pair":["synth-1","synth-2"],"task":30},{"menu":[[138,213],[121,129],[29,236],[177,213]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":31},{"menu":[[126,16],[40,237],[251,229],[126,200]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":32},{"menu":[[164,216],[122,137],[81,105],[87,213]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":33},{"menu":[[209,29],[115,82],[198,238],[56,113]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":34},{"menu":[[88,230],[209,16],[175,139],[224,20]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":35},{"menu":[[177,237],[95,51],[208,20],[248,241]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":36},{"menu":[[79,188],[198,131],[88,124],[161,242]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":37},{"menu":[[25,191],[193,106],[209,163],[208,175]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":38},{"menu":[[108,90],[29,200],[173,229],[45,229]],"oracle_cost":3.25,"pair":["synth-1","synth-2"],"task":39},{"menu":[[173,230],[110,211],[56,188],[5,90]],"oracle_cost":3.25,"pair":["synth-1","synth-2"],"task":40},{"menu":[[79,188],[231,6],[25,175],[177,182]],"oracle_cost":3.0,"pair":["synth-1","synth-2"],"task":41},{"menu":[[40,191],[172,187],[15,15],[188,191]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":42},{"menu":[[56,75],[134,236],[172,131],[199,235]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":43},{"menu":[[115,96],[231,90],[108,113],[155,15]],"oracle_cost":3.25,"pair":["synth-1","synth-2"],"task":44},{"menu":[[27,182],[114,193],[133,230],[107,42]],"oracle_cost":3.0,"pair":["synth-1","synth-2"],"task":45},{"menu":[[19,25],[121,113],[172,200],[243,212]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":46},{"menu":[[186,216],[173,235],[117,200],[5,70]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":47},{"menu":[[102,235],[21,228],[19,13],[189,42]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":48},{"menu":[[46,191],[25,152],[220,237],[175,230]],"oracle_cost":3.375,"pair":["synth-1","synth-2"],"task":49},{"menu":[[95,55],[95,106],[220,75],[189,106]],"oracle_cost":3.25,"pair":["synth-1","synth-2"],"task":50},{"menu":[[203,135],[156,178],[153,200],[15,90]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":51},{"menu":[[155,75],[88,47],[122,230],[45,6]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":52},{"menu":[[231,236],[25,47],[122,250],[27,135]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":53},{"menu":[[133,242],[205,228],[208,75],[40,70]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":54},{"menu":[[155,29],[121,129],[95,75],[114,200]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":55},{"menu":[[114,25],[21,129],[25,238],[5,85]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":56},{"menu":[[19,249],[104,188],[29,106],[56,193]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":57},{"menu":[[126,96],[220,228],[225,20],[208,213]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":58},{"menu":[[45,96],[21,135],[133,124],[19,211]],"oracle_cost":3.0,"pair":["synth-1","synth-2"],"task":59},{"menu":[[21,47],[115,47],[138,135],[40,45]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":60},{"menu":[[27,175],[139,237],[27,75],[229,249]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":61},{"menu":[[224,106],[102,216],[209,229],[81,238]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":62},{"menu":[[117,55],[102,217],[161,129],[117,241]],"oracle_cost":8,"pair":["synth-1","synth-2"],"task":63},{"menu":[[190,74],[75,98],[218,186],[19,189]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":0},{"menu":[[18,74],[176,67],[170,185],[218,186]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":1},{"menu":[[231,141],[75,123],[78,210],[252,166]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":2},{"menu":[[50,8],[59,88],[20,252],[124,241]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":3},{"menu":[[208,242],[199,178],[11,141],[20,193]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":4},{"menu":[[46,84],[11,65],[211,67],[106,135]],"oracle_cost":3.0,"pair":["synth-3","synth-4"],"task":5},{"menu":[[171,26],[181,47],[18,167],[64,8]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":6},{"menu":[[64,232],[49,8],[75,189],[2,219]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":7},{"menu":[[252,148],[252,64],[49,4],[11,11]],"oracle_cost":2.5,"pair":["synth-3","synth-4"],"task":8},{"menu":[[208,48],[73,141],[252,245],[27,11]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":9},{"menu":[[208,135],[239,8],[238,26],[231,189]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":10},{"menu":[[59,156],[72,141],[36,98],[124,240]],"oracle_cost":2.625,"pair":["synth-3","synth-4"],"task":11},{"menu":[[190,211],[127,210],[78,106],[78,245]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":12},{"menu":[[59,204],[238,1],[156,69],[169,233]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":13},{"menu":[[218,67],[139,155],[186,215],[47,106]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":14},{"menu":[[124,148],[3,210],[184,4],[90,193]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":15},{"menu":[[18,135],[137,245],[218,98],[171,188]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":16},{"menu":[[16,178],[46,204],[238,240],[99,1]],"oracle_cost":2.625,"pair":["synth-3","synth-4"],"task":17},{"menu":[[19,67],[20,252],[144,11],[32,18]],"oracle_cost":2.375,"pair":["synth-3","synth-4"],"task":18},{"menu":[[59,167],[173,183],[2,148],[193,167]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":19},{"menu":[[190,69],[35,84],[137,148],[139,155]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":20},{"menu":[[86,74],[59,215],[30,8],[251,130]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":21},{"menu":[[137,136],[11,47],[251,130],[50,135]],"oracle_cost":2.875,"pair":["synth-3","synth-4"],"task":22},{"menu":[[27,77],[3,32],[27,127],[16,211]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":23},{"menu":[[46,241],[204,32],[139,74],[252,48]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":24},{"menu":[[12,88],[145,241],[198,183],[198,26]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":25},{"menu":[[70,210],[186,230],[250,48],[36,131]],"oracle_cost":2.625,"pair":["synth-3","synth-4"],"task":26},{"menu":[[252,136],[127,245],[106,230],[16,240]],"oracle_cost":3.125,"pair":["synth-3","synth-4"],"task":27},{"menu":[[106,170],[184,26],[250,61],[12,230]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":28},{"menu":[[171,210],[199,4],[170,127],[50,136]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":29},{"menu":[[238,105],[64,215],[186,158],[186,8]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":30},{"menu":[[193,84],[6,39],[35,39],[176,39]],"oracle_cost":2.875,"pair":["synth-3","synth-4"],"task":31},{"menu":[[238,232],[64,16],[173,178],[47,211]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":32},{"menu":[[3,203],[156,158],[193,230],[199,65]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":33},{"menu":[[6,219],[169,98],[145,245],[169,26]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":34},{"menu":[[36,74],[247,127],[90,186],[59,131]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":35},{"menu":[[72,158],[76,215],[139,183],[124,156]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":36},{"menu":[[90,210],[50,141],[32,232],[135,65]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":37},{"menu":[[204,141],[202,39],[231,167],[181,1]],"oracle_cost":2.75,"pair":["synth-3","synth-4"],"task":38},{"menu":[[47,230],[198,84],[190,25],[12,1]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":39},{"menu":[[169,165],[181,69],[238,252],[6,241]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":40},{"menu":[[90,11],[90,98],[18,69],[35,130]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":41},{"menu":[[70,1],[27,61],[46,211],[2,69]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":42},{"menu":[[16,210],[73,18],[170,242],[27,39]],"oracle_cost":2.625,"pair":["synth-3","synth-4"],"task":43},{"menu":[[173,189],[186,67],[72,136],[75,18]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":44},{"menu":[[76,98],[19,39],[181,74],[3,183]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":45},{"menu":[[144,123],[218,67],[145,148],[224,26]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":46},{"menu":[[202,188],[139,166],[32,65],[68,105]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":47},{"menu":[[32,167],[127,204],[6,8],[211,48]],"oracle_cost":2.75,"pair":["synth-3","synth-4"],"task":48},{"menu":[[127,136],[184,106],[47,130],[181,105]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":49},{"menu":[[12,98],[170,211],[3,136],[251,16]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":50},{"menu":[[231,79],[12,158],[46,4],[68,131]],"oracle_cost":2.625,"pair":["synth-3","synth-4"],"task":51},{"menu":[[6,123],[170,61],[186,186],[193,155]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":52},{"menu":[[170,242],[156,61],[59,230],[68,67]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":53},{"menu":[[144,241],[199,204],[239,135],[176,61]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":54},{"menu":[[27,252],[239,204],[135,127],[218,141]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":55},{"menu":[[181,252],[18,167],[32,156],[239,136]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":56},{"menu":[[193,242],[170,39],[11,25],[198,8]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":57},{"menu":[[75,252],[202,245],[20,1],[64,167]],"oracle_cost":2.375,"pair":["synth-3","synth-4"],"task":58},{"menu":[[145,48],[211,67],[211,166],[252,241]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":59},{"menu":[[190,98],[171,53],[251,183],[144,16]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":60},{"menu":[[70,26],[250,156],[190,47],[170,230]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":61},{"menu":[[193,240],[76,167],[3,188],[11,241]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":62},{"menu":[[35,215],[252,127],[35,136],[204,183]],"oracle_cost":8,"pair":["synth-3","synth-4"],"task":63},{"menu":[[175,166],[194,237],[111,45],[88,45]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":0},{"menu":[[88,219],[186,229],[5,110],[207,148]],"oracle_cost":3.125,"pair":["synth-5","synth-6"],"task":1},{"menu":[[193,93],[96,62],[188,31],[23,153]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":2},{"menu":[[95,202],[221,93],[8,252],[21,243]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":3},{"menu":[[108,219],[29,141],[186,169],[196,74]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":4},{"menu":[[232,84],[10,117],[191,24],[253,162]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":5},{"menu":[[9,82],[95,50],[229,111],[176,110]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":6},{"menu":[[111,175],[96,138],[180,237],[228,15]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":7},{"menu":[[221,192],[111,117],[210,141],[103,240]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":8},{"menu":[[92,45],[250,162],[95,45],[110,221]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":9},{"menu":[[191,169],[145,112],[228,54],[232,78]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":10},{"menu":[[37,138],[95,111],[196,47],[9,24]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":11},{"menu":[[92,166],[229,148],[3,97],[196,192]],"oracle_cost":3.0,"pair":["synth-5","synth-6"],"task":12},{"menu":[[180,162],[196,251],[193,202],[145,43]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":13},{"menu":[[209,231],[3,25],[120,231],[191,251]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":14},{"menu":[[177,86],[8,188],[243,110],[78,62]],"oracle_cost":3.125,"pair":["synth-5","synth-6"],"task":15},{"menu":[[96,50],[209,174],[9,243],[207,78]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":16},{"menu":[[96,153],[145,50],[86,231],[129,153]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":17},{"menu":[[125,252],[210,65],[187,86],[13,237]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":18},{"menu":[[207,229],[210,43],[193,192],[204,130]],"oracle_cost":2.75,"pair":["synth-5","synth-6"],"task":19},{"menu":[[28,237],[196,110],[103,138],[129,153]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":20},{"menu":[[177,50],[114,47],[85,110],[229,78]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":21},{"menu":[[110,153],[110,117],[243,65],[10,230]],"oracle_cost":2.875,"pair":["synth-5","synth-6"],"task":22},{"menu":[[29,162],[95,104],[176,74],[196,65]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":23},{"menu":[[129,22],[110,74],[191,243],[8,202]],"oracle_cost":2.625,"pair":["synth-5","synth-6"],"task":24},{"menu":[[85,166],[225,162],[23,96],[28,82]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":25},{"menu":[[204,231],[28,15],[37,141],[25,229]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":26},{"menu":[[8,10],[21,47],[187,78],[229,91]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":27},{"menu":[[37,91],[6,31],[37,84],[78,65]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":28},{"menu":[[6,221],[175,96],[228,141],[103,243]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":29},{"menu":[[57,97],[181,229],[145,82],[45,102]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":30},{"menu":[[193,82],[110,43],[96,175],[45,24]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":31},{"menu":[[229,112],[110,10],[237,93],[250,86]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":32},{"menu":[[129,219],[253,166],[45,192],[191,130]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":33},{"menu":[[176,15],[24,31],[175,53],[209,22]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":34},{"menu":[[253,50],[86,174],[193,31],[221,111]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":35},{"menu":[[194,43],[191,62],[211,185],[6,166]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":36},{"menu":[[187,78],[77,166],[108,15],[3,112]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":37},{"menu":[[175,112],[196,14],[186,166],[32,112]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":38},{"menu":[[125,169],[125,24],[92,20],[145,118]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":39},{"menu":[[237,236],[196,62],[24,231],[21,25]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":40},{"menu":[[108,93],[6,110],[250,24],[188,130]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":41},{"menu":[[125,141],[188,31],[88,25],[110,43]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":42},{"menu":[[204,74],[92,17],[180,45],[237,110]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":43},{"menu":[[145,66],[45,251],[209,24],[25,174]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":44},{"menu":[[88,236],[103,82],[15,74],[88,17]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":45},{"menu":[[211,25],[209,236],[103,104],[111,120]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":46},{"menu":[[177,45],[120,50],[204,237],[6,231]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":47},{"menu":[[125,104],[159,138],[111,138],[6,17]],"oracle_cost":3.125,"pair":["synth-5","synth-6"],"task":48},{"menu":[[24,240],[194,54],[8,141],[129,229]],"oracle_cost":2.875,"pair":["synth-5","synth-6"],"task":49},{"menu":[[180,231],[145,80],[110,185],[45,78]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":50},{"menu":[[25,31],[193,96],[120,236],[207,78]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":51},{"menu":[[8,74],[110,117],[37,230],[145,138]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":52},{"menu":[[187,166],[228,17],[108,192],[24,120]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":53},{"menu":[[9,10],[5,229],[209,148],[125,74]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":54},{"menu":[[110,219],[159,10],[145,25],[187,66]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":55},{"menu":[[144,236],[95,50],[88,43],[95,17]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":56},{"menu":[[191,229],[29,20],[78,22],[57,174]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":57},{"menu":[[210,45],[176,219],[207,174],[194,25]],"oracle_cost":3.375,"pair":["synth-5","synth-6"],"task":58},{"menu":[[29,97],[85,97],[10,231],[177,36]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":59},{"menu":[[186,104],[186,65],[144,202],[207,174]],"oracle_cost":3.375,"pair":["synth-5","synth-6"],"task":60},{"menu":[[120,91],[23,82],[92,102],[125,175]],"oracle_cost":3.0,"pair":["synth-5","synth-6"],"task":61},{"menu":[[5,43],[181,110],[32,188],[95,53]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":62},{"menu":[[125,45],[28,93],[221,252],[96,84]],"oracle_cost":8,"pair":["synth-5","synth-6"],"task":63},{"menu":[[31,117],[136,123],[242,6],[7,107]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":0},{"menu":[[69,2],[99,2],[57,20],[237,140]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":1},{"menu":[[210,24],[156,202],[128,123],[13,179]],"oracle_cost":2.75,"pair":["synth-7","synth-8"],"task":2},{"menu":[[131,252],[182,202],[158,252],[186,106]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":3},{"menu":[[165,15],[158,156],[118,4],[13,213]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":4},{"menu":[[131,2],[242,200],[14,169],[242,233]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":5},{"menu":[[111,152],[131,9],[101,179],[105,224]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":6},{"menu":[[13,124],[59,208],[240,220],[111,4]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":7},{"menu":[[196,238],[160,15],[165,34],[99,34]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":8},{"menu":[[8,34],[253,169],[57,120],[49,111]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":9},{"menu":[[224,169],[59,200],[69,252],[131,6]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":10},{"menu":[[14,144],[132,121],[101,220],[209,140]],"oracle_cost":2.625,"pair":["synth-7","synth-8"],"task":11},{"menu":[[196,148],[53,106],[108,101],[141,204]],"oracle_cost":2.75,"pair":["synth-7","synth-8"],"task":12},{"menu":[[184,13],[94,144],[185,25],[196,233]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":13},{"menu":[[29,8],[128,144],[105,2],[254,2]],"oracle_cost":2.625,"pair":["synth-7","synth-8"],"task":14},{"menu":[[94,210],[165,67],[184,101],[132,182]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":15},{"menu":[[156,60],[19,18],[95,152],[206,169]],"oracle_cost":3.0,"pair":["synth-7","synth-8"],"task":16},{"menu":[[43,55],[160,134],[209,166],[200,169]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":17},{"menu":[[186,106],[210,232],[131,6],[242,182]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":18},{"menu":[[132,202],[59,34],[253,101],[242,124]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":19},{"menu":[[165,60],[99,168],[158,202],[49,182]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":20},{"menu":[[4,204],[186,6],[165,106],[168,200]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":21},{"menu":[[158,71],[156,152],[184,202],[233,97]],"oracle_cost":2.875,"pair":["synth-7","synth-8"],"task":22},{"menu":[[31,117],[190,224],[184,58],[57,220]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":23},{"menu":[[8,242],[59,60],[156,202],[111,123]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":24},{"menu":[[194,55],[254,195],[128,8],[209,148]],"oracle_cost":2.875,"pair":["synth-7","synth-8"],"task":25},{"menu":[[132,20],[49,15],[242,67],[105,71]],"oracle_cost":2.5,"pair":["synth-7","synth-8"],"task":26},{"menu":[[210,204],[254,25],[32,202],[105,124]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":27},{"menu":[[111,9],[11,232],[190,168],[186,24]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":28},{"menu":[[233,219],[29,213],[233,202],[14,20]],"oracle_cost":2.625,"pair":["synth-7","synth-8"],"task":29},{"menu":[[210,15],[101,8],[238,238],[190,179]],"oracle_cost":3.0,"pair":["synth-7","synth-8"],"task":30},{"menu":[[254,252],[182,148],[248,155],[185,4]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":31},{"menu":[[248,25],[184,106],[200,182],[182,13]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":32},{"menu":[[200,6],[179,8],[59,166],[240,123]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":33},{"menu":[[99,18],[63,182],[49,101],[186,123]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":34},{"menu":[[184,8],[131,106],[11,200],[31,74]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":35},{"menu":[[14,105],[69,24],[4,179],[242,2]],"oracle_cost":2.625,"pair":["synth-7","synth-8"],"task":36},{"menu":[[206,140],[182,213],[248,117],[95,189]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":37},{"menu":[[53,8],[129,202],[190,137],[128,13]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":38},{"menu":[[4,107],[32,238],[53,169],[242,65]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":39},{"menu":[[129,105],[60,60],[233,109],[253,8]],"oracle_cost":3.0,"pair":["synth-7","synth-8"],"task":40},{"menu":[[132,24],[105,233],[43,24],[160,20]],"oracle_cost":2.5,"pair":["synth-7","synth-8"],"task":41},{"menu":[[78,242],[200,152],[194,210],[182,252]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":42},{"menu":[[190,179],[53,140],[200,232],[13,117]],"oracle_cost":3.0,"pair":["synth-7","synth-8"],"task":43},{"menu":[[238,148],[31,2],[53,71],[158,168]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":44},{"menu":[[185,156],[238,195],[94,166],[129,111]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":45},{"menu":[[182,106],[101,224],[248,24],[77,219]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":46},{"menu":[[59,105],[117,74],[43,109],[14,242]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":47},{"menu":[[13,219],[59,15],[117,55],[253,152]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":48},{"menu":[[14,18],[238,67],[105,106],[17,71]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":49},{"menu":[[237,140],[129,121],[209,244],[210,243]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":50},{"menu":[[158,134],[19,195],[129,242],[118,244]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":51},{"menu":[[136,224],[233,238],[233,232],[108,13]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":52},{"menu":[[186,25],[11,179],[78,224],[131,109]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":53},{"menu":[[99,148],[69,243],[60,152],[136,189]],"oracle_cost":2.875,"pair":["synth-7","synth-8"],"task":54},{"menu":[[63,15],[206,50],[77,4],[7,4]],"oracle_cost":2.625,"pair":["synth-7","synth-8"],"task":55},{"menu":[[184,111],[57,134],[128,148],[158,189]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":56},{"menu":[[7,169],[7,134],[206,219],[4,200]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":57},{"menu":[[31,74],[11,189],[168,106],[17,2]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":58},{"menu":[[53,148],[108,34],[131,202],[118,224]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":59},{"menu":[[194,219],[158,15],[32,2],[128,4]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":60},{"menu":[[233,152],[101,232],[184,208],[194,147]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":61},{"menu":[[158,148],[69,166],[115,156],[43,105]],"oracle_cost":8,"pair":["synth-7","synth-8"],"task":62},{"menu":[[57,71],[209,124],[156,156],[132,50]],"oracle_cost":3.0,"pair":["synth-7","synth-8"],"task":63},{"menu":[[199,207],[18,38],[47,193],[101,85]],"oracle_cost":3.0,"pair":["synth-9","synth-10"],"task":0},{"menu":[[207,159],[89,249],[51,73],[220,112]],"oracle_cost":3.0,"pair":["synth-9","synth-10"],"task":1},{"menu":[[228,201],[239,250],[177,193],[106,239]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":2},{"menu":[[35,224],[29,217],[192,59],[181,153]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":3},{"menu":[[32,239],[105,17],[229,49],[239,193]],"oracle_cost":3.0,"pair":["synth-9","synth-10"],"task":4},{"menu":[[181,142],[82,217],[101,235],[215,204]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":5},{"menu":[[33,8],[127,134],[61,6],[140,202]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":6},{"menu":[[135,27],[142,44],[2,97],[241,86]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":7},{"menu":[[215,239],[144,235],[140,201],[120,231]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":8},{"menu":[[52,139],[189,243],[106,107],[137,171]],"oracle_cost":2.875,"pair":["synth-9","synth-10"],"task":9},{"menu":[[192,136],[4,85],[2,107],[135,219]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":10},{"menu":[[144,147],[101,1],[2,17],[203,23]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":11},{"menu":[[2,201],[105,141],[80,153],[62,159]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":12},{"menu":[[118,247],[32,94],[222,206],[223,49]],"oracle_cost":3.25,"pair":["synth-9","synth-10"],"task":13},{"menu":[[4,135],[4,226],[81,121],[178,77]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":14},{"menu":[[186,34],[185,217],[1,136],[4,167]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":15},{"menu":[[199,165],[81,202],[239,217],[127,95]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":16},{"menu":[[186,15],[135,49],[2,153],[181,121]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":17},{"menu":[[127,142],[37,235],[1,24],[140,97]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":18},{"menu":[[2,253],[118,153],[51,15],[135,235]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":19},{"menu":[[120,136],[2,239],[129,118],[47,224]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":20},{"menu":[[166,59],[189,147],[203,1],[144,135]],"oracle_cost":2.75,"pair":["synth-9","synth-10"],"task":21},{"menu":[[127,235],[186,143],[166,136],[228,204]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":22},{"menu":[[178,131],[228,8],[223,207],[144,135]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":23},{"menu":[[23,143],[17,23],[149,165],[120,73]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":24},{"menu":[[135,136],[29,147],[19,73],[149,136]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":25},{"menu":[[149,202],[215,167],[150,27],[105,219]],"oracle_cost":3.375,"pair":["synth-9","synth-10"],"task":26},{"menu":[[52,136],[105,6],[1,134],[239,49]],"oracle_cost":3.25,"pair":["synth-9","synth-10"],"task":27},{"menu":[[33,90],[229,226],[39,77],[220,107]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":28},{"menu":[[127,90],[223,23],[220,224],[214,139]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":29},{"menu":[[166,231],[137,211],[47,139],[166,11]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":30},{"menu":[[185,76],[152,104],[142,171],[1,139]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":31},{"menu":[[61,211],[189,77],[129,201],[137,142]],"oracle_cost":3.25,"pair":["synth-9","synth-10"],"task":32},{"menu":[[2,104],[39,159],[183,104],[129,142]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":33},{"menu":[[220,250],[31,253],[31,207],[149,149]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":34},{"menu":[[1,6],[152,217],[19,207],[105,97]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":35},{"menu":[[166,8],[105,224],[120,219],[199,104]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":36},{"menu":[[33,8],[144,211],[232,85],[52,11]],"oracle_cost":2.75,"pair":["synth-9","synth-10"],"task":37},{"menu":[[18,226],[166,95],[82,202],[35,174]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":38},{"menu":[[127,174],[129,94],[149,217],[166,201]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":39},{"menu":[[207,121],[19,59],[127,253],[142,112]],"oracle_cost":3.375,"pair":["synth-9","synth-10"],"task":40},{"menu":[[229,165],[35,23],[228,159],[81,250]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":41},{"menu":[[239,171],[106,27],[39,97],[19,85]],"oracle_cost":3.5,"pair":["synth-9","synth-10"],"task":42},{"menu":[[137,165],[241,17],[31,159],[37,49]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":43},{"menu":[[144,204],[223,204],[229,34],[232,135]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":44},{"menu":[[23,207],[214,142],[106,139],[222,112]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":45},{"menu":[[185,250],[109,204],[186,17],[35,15]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":46},{"menu":[[220,90],[89,76],[47,149],[207,59]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":47},{"menu":[[120,204],[152,95],[39,34],[39,73]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":48},{"menu":[[207,223],[33,253],[29,159],[228,223]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":49},{"menu":[[228,149],[105,112],[142,167],[19,77]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":50},{"menu":[[118,243],[23,149],[189,142],[29,34]],"oracle_cost":3.375,"pair":["synth-9","synth-10"],"task":51},{"menu":[[2,243],[4,171],[241,171],[47,165]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":52},{"menu":[[118,135],[37,118],[239,135],[186,167]],"oracle_cost":3.125,"pair":["synth-9","synth-10"],"task":53},{"menu":[[207,149],[101,11],[33,247],[135,95]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":54},{"menu":[[222,121],[232,131],[232,231],[61,167]],"oracle_cost":3.25,"pair":["synth-9","synth-10"],"task":55},{"menu":[[181,211],[80,143],[189,193],[149,135]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":56},{"menu":[[203,142],[105,224],[80,149],[196,24]],"oracle_cost":2.625,"pair":["synth-9","synth-10"],"task":57},{"menu":[[186,77],[186,73],[51,6],[118,38]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":58},{"menu":[[120,153],[82,253],[89,77],[140,135]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":59},{"menu":[[177,23],[80,49],[222,107],[239,49]],"oracle_cost":3.25,"pair":["synth-9","synth-10"],"task":60},{"menu":[[192,95],[29,95],[51,131],[186,139]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":61},{"menu":[[33,247],[177,121],[80,15],[37,104]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":62},{"menu":[[135,249],[192,167],[183,159],[186,1]],"oracle_cost":8,"pair":["synth-9","synth-10"],"task":63},{"menu":[[72,102],[218,152],[37,45],[34,235]],"oracle_cost":3.0,"pair":["synth-11","synth-12"],"task":0},{"menu":[[218,147],[224,30],[195,94],[126,124]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":1},{"menu":[[58,172],[97,13],[9,147],[40,135]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":2},{"menu":[[24,168],[179,127],[169,58],[185,162]],"oracle_cost":2.625,"pair":["synth-11","synth-12"],"task":3},{"menu":[[31,12],[199,219],[112,98],[40,114]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":4},{"menu":[[128,15],[169,101],[72,230],[176,30]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":5},{"menu":[[89,237],[223,151],[55,167],[32,90]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":6},{"menu":[[176,182],[179,177],[110,168],[96,135]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":7},{"menu":[[51,167],[42,103],[60,132],[10,132]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":8},{"menu":[[112,102],[79,122],[112,166],[23,122]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":9},{"menu":[[159,80],[71,253],[161,247],[112,253]],"oracle_cost":3.25,"pair":["synth-11","synth-12"],"task":10},{"menu":[[224,207],[112,98],[112,196],[37,167]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":11},{"menu":[[110,221],[139,122],[10,94],[72,219]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":12},{"menu":[[184,175],[153,102],[184,147],[76,15]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":13},{"menu":[[126,13],[199,135],[43,47],[85,219]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":14},{"menu":[[37,103],[191,247],[153,96],[143,237]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":15},{"menu":[[96,101],[42,58],[237,30],[51,101]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":16},{"menu":[[139,230],[218,177],[9,205],[161,12]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":17},{"menu":[[176,114],[184,217],[251,251],[128,113]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":18},{"menu":[[96,211],[237,216],[208,253],[55,103]],"oracle_cost":3.25,"pair":["synth-11","synth-12"],"task":19},{"menu":[[199,251],[184,30],[58,113],[143,235]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":20},{"menu":[[76,147],[34,124],[89,205],[32,219]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":21},{"menu":[[126,127],[199,45],[179,233],[219,13]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":22},{"menu":[[139,247],[40,152],[97,100],[185,102]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":23},{"menu":[[42,147],[182,90],[165,140],[191,151]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":24},{"menu":[[237,247],[126,113],[252,101],[58,237]],"oracle_cost":3.625,"pair":["synth-11","synth-12"],"task":25},{"menu":[[89,107],[237,169],[128,235],[23,151]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":26},{"menu":[[24,124],[191,15],[251,206],[40,235]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":27},{"menu":[[252,171],[112,237],[31,127],[28,13]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":28},{"menu":[[143,12],[160,39],[40,58],[10,80]],"oracle_cost":2.5,"pair":["synth-11","synth-12"],"task":29},{"menu":[[23,107],[223,13],[218,171],[182,238]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":30},{"menu":[[1,175],[191,96],[91,124],[161,101]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":31},{"menu":[[31,152],[89,152],[31,238],[218,94]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":32},{"menu":[[210,107],[71,102],[169,238],[1,113]],"oracle_cost":3.125,"pair":["synth-11","synth-12"],"task":33},{"menu":[[71,100],[31,113],[31,196],[159,237]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":34},{"menu":[[139,231],[72,1],[230,171],[9,94]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":35},{"menu":[[143,54],[179,13],[139,219],[153,168]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":36},{"menu":[[251,196],[210,155],[112,247],[77,80]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":37},{"menu":[[94,45],[10,253],[97,207],[208,167]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":38},{"menu":[[96,237],[139,238],[252,96],[160,96]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":39},{"menu":[[130,221],[199,221],[51,30],[218,238]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":40},{"menu":[[89,205],[210,196],[185,253],[23,127]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":41},{"menu":[[28,205],[169,147],[185,45],[195,13]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":42},{"menu":[[203,238],[24,1],[159,171],[159,166]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":43},{"menu":[[185,30],[160,90],[126,177],[24,96]],"oracle_cost":2.5,"pair":["synth-11","synth-12"],"task":44},{"menu":[[60,114],[182,185],[185,185],[77,196]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":45},{"menu":[[199,152],[72,45],[43,233],[58,13]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":46},{"menu":[[51,169],[58,229],[223,12],[210,1]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":47},{"menu":[[211,251],[9,205],[153,182],[143,171]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":48},{"menu":[[96,47],[195,124],[199,127],[157,152]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":49},{"menu":[[219,113],[219,109],[32,205],[96,238]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":50},{"menu":[[28,229],[230,135],[139,152],[210,171]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":51},{"menu":[[230,253],[72,47],[32,113],[176,39]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":52},{"menu":[[91,207],[160,94],[160,253],[219,206]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":53},{"menu":[[199,135],[176,177],[208,94],[212,237]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":54},{"menu":[[85,80],[37,235],[110,54],[60,221]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":55},{"menu":[[79,135],[165,54],[10,39],[55,98]],"oracle_cost":3.0,"pair":["synth-11","synth-12"],"task":56},{"menu":[[161,98],[252,102],[184,94],[184,142]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":57},{"menu":[[130,171],[97,45],[37,47],[89,39]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":58},{"menu":[[34,132],[11,162],[10,233],[184,229]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":59},{"menu":[[219,185],[96,238],[11,96],[160,132]],"oracle_cost":8,"pair":["synth-11","synth-12"],"task":60},{"menu":[[211,80],[139,175],[42,233],[85,98]],"oracle_cost":2.875,"pair":["synth-11","synth-12"],"task":61},{"menu":[[165,231],[43,54],[219,107],[51,13]],"oracle_cost":3.0,"pair":["synth-11","synth-12"],"task":62},{"menu":[[153,45],[51,211],[1,80],[85,205]],"oracle_cost":2.375,"pair":["synth-11","synth-12"],"task":63}]


==> anc/data/large/initial.json <==
{"synth-1":{"allowed_contexts":[0,1,2,3,4,6,7,8,9,10,11,12,13,14,16,17,18,20,22,23,24,26,28,30,31,32,33,34,35,36,37,38,39,41,42,43,47,48,49,50,51,52,53,54,55,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,80,82,84,85,86,89,90,91,92,93,94,96,97,98,99,100,101,103,105,106,109,111,112,113,116,118,119,120,123,124,125,127,128,129,130,131,132,135,136,137,141,142,144,145,146,147,148,149,150,151,152,154,157,158,159,160,162,163,165,166,167,168,169,170,171,174,176,178,179,180,181,182,183,184,185,187,190,191,192,194,196,197,200,201,202,204,207,210,211,212,213,214,215,216,217,218,219,221,222,223,226,227,228,230,232,233,234,235,236,237,238,239,240,241,242,244,245,246,247,249,250,252,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":1},{"context":12,"progress":0},{"context":237,"progress":1},{"context":254,"progress":1},{"context":35,"progress":0}],"initial_guard":[[1]]},"synth-10":{"allowed_contexts":[0,2,3,4,5,7,9,10,12,13,14,16,18,19,20,21,22,25,26,28,29,30,31,32,33,35,36,37,39,40,41,42,43,45,46,47,48,50,51,52,53,54,55,56,57,58,60,61,62,63,64,65,66,67,68,69,70,71,72,74,75,78,79,80,81,82,83,84,87,88,89,91,92,93,96,98,99,100,101,102,103,105,106,108,109,110,111,113,114,115,116,117,119,120,122,123,124,125,126,127,128,129,130,132,133,137,138,140,144,145,146,148,150,151,152,154,155,156,157,158,160,161,162,163,164,166,168,169,170,172,173,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,194,195,196,197,198,199,200,203,205,208,209,210,212,213,214,215,216,218,220,221,222,225,227,228,229,230,232,233,234,236,237,238,240,241,242,244,245,246,248,251,252,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":5,"progress":1},{"context":160,"progress":0},{"context":110,"progress":0},{"context":162,"progress":0}],"initial_guard":[[1]]},"synth-11":{"allowed_contexts":[0,2,3,4,5,6,7,8,12,13,14,15,16,17,18,19,20,21,22,25,26,27,29,30,33,35,36,38,39,41,44,45,46,47,48,49,50,52,53,54,56,57,59,61,62,63,64,65,66,67,68,69,70,73,74,75,78,80,81,82,83,84,86,87,88,90,92,93,95,98,99,100,101,102,103,104,105,106,107,108,109,111,113,114,115,116,117,118,119,120,121,122,123,124,125,127,129,131,132,133,134,135,136,137,138,140,141,142,144,145,146,147,148,149,150,151,152,154,155,156,158,162,163,164,166,167,168,170,171,172,173,174,175,177,178,180,181,183,186,187,188,189,190,192,193,194,196,197,198,200,201,202,204,205,206,207,209,213,214,215,216,217,220,221,222,225,226,227,228,229,231,232,233,234,235,236,238,239,240,241,242,243,244,245,246,247,248,249,250,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":33,"progress":1},{"context":84,"progress":0},{"context":16,"progress":1},{"context":240,"progress":0}],"initial_guard":[[1]]},"synth-12":{"allowed_contexts":[0,2,3,4,5,6,7,8,9,10,11,14,16,17,18,19,20,21,22,23,24,25,26,27,28,29,31,32,33,34,35,36,37,38,40,41,42,43,44,46,48,49,50,51,52,53,55,56,57,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,81,82,83,84,85,86,87,88,89,91,92,93,95,97,99,104,105,106,108,110,111,112,115,116,117,118,119,120,121,123,125,126,128,129,130,131,133,134,136,137,138,139,141,143,144,145,146,148,149,150,153,154,156,157,158,159,160,161,163,164,165,170,173,174,176,178,179,180,181,183,184,186,187,188,189,190,191,192,193,194,195,197,198,199,200,201,202,203,204,208,209,210,212,213,214,215,218,220,222,223,224,225,226,227,228,232,234,236,239,240,241,242,243,244,245,246,248,249,250,252,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":181,"progress":1},{"context":119,"progress":1},{"context":27,"progress":1},{"context":157,"progress":0}],"initial_guard":[[1]]},"synth-2":{"allowed_contexts":[0,1,2,3,4,5,7,8,9,10,11,12,14,17,18,19,21,22,23,24,26,27,28,30,32,34,35,36,37,38,39,40,41,43,44,46,49,50,52,53,54,56,57,58,59,60,63,64,65,66,68,69,71,72,73,74,76,77,78,79,80,81,83,84,86,87,88,89,91,92,93,94,95,97,98,99,100,101,102,103,104,107,108,109,110,111,112,114,115,116,117,118,119,120,121,122,125,126,127,128,130,132,133,134,136,138,140,141,142,143,144,145,146,147,148,149,150,151,154,155,156,157,158,159,160,161,162,164,165,166,167,168,169,170,172,173,174,176,177,179,180,181,183,184,185,186,189,190,192,194,195,196,197,198,199,201,202,203,204,205,206,207,208,209,210,214,215,218,219,220,221,222,223,224,225,226,227,231,233,234,239,243,244,245,246,247,248,251,252,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":239,"progress":0},{"context":64,"progress":1},{"context":38,"progress":1},{"context":130,"progress":0}],"initial_guard":[[1]]},"synth-3":{"allowed_contexts":[0,1,4,5,7,8,9,10,13,14,15,17,21,22,23,24,25,26,28,29,31,33,34,37,38,39,40,41,42,43,44,45,48,51,52,53,54,55,56,57,58,60,61,62,63,65,66,67,69,71,74,77,79,80,81,82,83,84,85,87,88,89,91,92,93,94,95,96,97,98,100,101,102,103,104,105,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,123,125,126,128,129,130,131,132,133,134,136,138,140,141,142,143,146,147,148,149,150,151,152,153,154,155,157,158,159,160,161,162,163,164,165,166,167,168,172,174,175,177,178,179,180,182,183,185,187,188,189,191,192,194,195,196,197,200,201,203,205,206,207,209,210,212,213,214,215,216,217,219,220,221,222,223,225,226,227,228,229,230,232,233,234,235,236,237,240,241,242,243,244,245,246,248,249,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":45,"progress":0},{"context":57,"progress":0},{"context":131,"progress":0},{"context":66,"progress":0}],"initial_guard":[[1]]},"synth-4":{"allowed_contexts":[0,2,3,5,6,7,9,10,12,13,14,15,17,19,20,21,22,23,24,27,28,29,30,31,33,34,35,36,37,38,40,41,42,43,44,45,46,49,50,51,52,54,55,56,57,58,59,60,62,63,66,68,70,71,72,73,75,76,78,80,81,82,83,85,86,87,89,90,91,92,93,94,95,96,97,99,100,101,102,103,104,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,124,125,128,129,132,133,134,137,138,139,142,143,144,145,146,147,149,150,151,152,153,154,157,159,160,161,162,163,164,168,169,171,172,173,174,175,176,177,179,180,181,182,184,187,190,191,192,194,195,196,197,198,199,200,201,202,205,206,207,208,209,212,213,214,216,217,218,220,221,222,223,224,225,226,227,228,229,231,234,235,236,237,238,239,243,244,246,247,248,249,250,251,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":128,"progress":1},{"context":71,"progress":0},{"context":7,"progress":1},{"context":194,"progress":1}],"initial_guard":[[1]]},"synth-5":{"allowed_contexts":[0,1,2,4,7,11,12,14,16,17,18,19,20,22,26,27,30,31,33,34,35,36,38,39,40,41,42,43,44,46,47,48,49,50,51,52,53,54,55,56,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,79,80,81,82,83,84,87,89,90,91,93,94,97,98,99,100,101,102,104,105,106,107,109,112,113,115,116,117,118,119,121,122,123,124,126,127,128,130,131,132,133,134,135,136,137,138,139,140,141,142,143,146,147,148,149,150,151,152,153,154,155,156,157,158,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,178,179,182,183,184,185,189,190,192,195,197,198,199,200,201,202,203,205,206,208,212,213,214,215,216,217,218,219,220,222,223,224,226,227,230,231,233,234,235,236,238,239,240,241,242,244,245,246,247,248,249,252,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":122,"progress":0},{"context":116,"progress":0},{"context":238,"progress":0},{"context":213,"progress":0}],"initial_guard":[[1]]},"synth-6":{"allowed_contexts":[0,1,2,3,4,5,6,7,8,9,11,12,13,16,18,19,21,23,26,27,28,29,30,32,33,34,35,37,38,39,40,41,42,44,46,48,49,51,52,55,56,57,58,59,60,61,63,64,67,68,69,70,71,72,73,75,76,77,79,81,83,85,87,88,89,90,92,94,95,98,99,100,101,103,105,106,107,108,109,113,114,115,116,119,121,122,123,124,125,126,127,128,129,131,132,133,134,135,136,137,139,140,142,143,144,145,146,147,149,150,152,154,155,156,157,158,159,160,161,163,164,165,167,168,170,171,172,173,176,177,178,179,180,181,182,183,184,186,187,189,190,191,193,194,195,196,197,198,199,201,203,204,205,206,207,208,209,210,211,212,213,214,215,216,217,218,220,222,223,224,225,226,227,228,232,233,234,235,238,239,241,242,244,245,246,247,248,249,250,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":0},{"context":171,"progress":0},{"context":44,"progress":0},{"context":1,"progress":0},{"context":51,"progress":0}],"initial_guard":[[1]]},"synth-7":{"allowed_contexts":[0,1,2,3,5,6,9,10,12,15,16,18,20,21,22,23,24,25,26,27,28,30,33,34,35,36,37,38,39,40,41,42,44,45,46,47,48,50,51,52,54,55,56,58,61,62,64,65,66,67,68,70,71,72,73,74,75,76,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,96,97,98,100,102,103,104,106,107,109,110,112,113,114,116,119,120,121,122,123,124,125,126,127,130,133,134,137,138,139,140,142,143,144,145,146,147,148,149,150,151,152,153,154,155,157,159,161,162,163,164,166,167,169,170,171,172,173,174,175,176,177,178,180,181,183,187,188,189,191,192,193,195,197,198,199,201,202,203,204,205,207,208,211,212,213,214,215,216,217,218,219,220,221,222,223,225,226,227,228,229,230,231,232,234,235,236,239,241,243,244,245,246,247,249,250,251,252,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":0},{"context":166,"progress":0},{"context":199,"progress":0},{"context":154,"progress":1},{"context":192,"progress":0}],"initial_guard":[[1]]},"synth-8":{"allowed_contexts":[0,1,3,5,7,10,11,12,14,16,17,19,21,22,23,26,27,28,29,30,31,32,33,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,51,52,53,54,56,57,59,61,62,63,64,66,68,69,70,72,73,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,98,99,100,102,103,104,108,110,112,113,114,115,116,118,119,122,125,126,127,128,129,130,131,132,133,135,136,138,139,141,142,143,145,146,149,150,151,153,154,157,158,159,160,161,162,163,164,165,167,170,171,172,173,174,175,176,177,178,180,181,183,184,185,186,187,188,190,191,192,193,194,196,197,198,199,201,203,205,206,207,209,211,212,214,215,216,217,218,221,222,223,225,226,227,228,229,230,231,234,235,236,237,239,240,241,245,246,247,248,249,250,251,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":1},{"context":255,"progress":1},{"context":29,"progress":1},{"context":177,"progress":0},{"context":108,"progress":0},{"context":172,"progress":1}],"initial_guard":[[1]]},"synth-9":{"allowed_contexts":[0,3,5,6,7,8,9,10,11,12,13,15,16,20,21,22,24,25,26,27,28,30,34,36,38,40,41,42,43,44,45,46,48,49,50,53,54,55,56,57,58,59,60,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,83,84,85,86,87,88,90,91,92,93,94,95,96,97,98,99,100,102,103,104,107,108,110,111,112,113,114,115,116,117,119,122,123,124,125,126,128,130,131,132,133,134,136,138,139,141,143,145,146,147,148,151,153,154,155,156,157,158,159,160,161,162,163,164,165,167,168,169,170,171,172,173,174,175,176,179,180,182,184,187,188,190,191,193,194,195,197,198,200,201,202,204,205,206,208,209,210,211,212,213,216,217,218,219,221,224,225,226,227,230,231,233,234,235,236,237,238,240,242,243,244,245,246,247,248,249,250,251,252,253,254,255],"family":"neutral8","flags":["x0","x1","x2","x3","x4","x5","x6","x7"],"history":[{"context":0,"progress":0},{"context":255,"progress":1},{"context":117,"progress":1},{"context":159,"progress":1},{"context":10,"progress":0},{"context":236,"progress":1}],"initial_guard":[[1]]}}


==> anc/data/large/worlds.json <==
{"synth-1":{"dnf":[[3,-4,8],[3,6,8]],"holdout":[5,15,19,21,25,27,29,40,44,45,46,56,79,81,83,87,88,95,102,104,107,108,110,114,115,117,121,122,126,133,134,138,139,140,143,153,155,156,161,164,172,173,175,177,186,188,189,193,195,198,199,203,205,206,208,209,220,224,225,229,231,243,248,251],"mask":108980789845139907086011874218110807278180897302019187302736859513901002260480},"synth-10":{"dnf":[[-2,-3,5],[1,-4,7],[1,-5,-7]],"holdout":[1,6,8,11,15,17,23,24,27,34,38,44,49,59,73,76,77,85,86,90,94,95,97,104,107,112,118,121,131,134,135,136,139,141,142,143,147,149,153,159,165,167,171,174,193,201,202,204,206,207,211,217,219,223,224,226,231,235,239,243,247,249,250,253],"mask":1659073977404119563099840562620992895388954506653572682295895143387257612970},"synth-11":{"dnf":[[1,-5,6],[-1,-3,-6],[1,-3,-4]],"holdout":[1,9,10,11,23,24,28,31,32,34,37,40,42,43,51,55,58,60,71,72,76,77,79,85,89,91,94,96,97,110,112,126,128,130,139,143,153,157,159,160,161,165,169,176,179,182,184,185,191,195,199,203,208,210,211,212,218,219,223,224,230,237,251,252],"mask":18846351250411884028971421544297586405439315639227013430306561893336024335},"synth-12":{"dnf":[[-1,-2,-3],[3,-4,5],[-3,4,-8]],"holdout":[1,12,13,15,30,39,45,47,54,58,80,90,94,96,98,100,101,102,103,107,109,113,114,122,124,127,132,135,140,142,147,151,152,155,162,166,167,168,169,171,172,175,177,182,185,196,205,206,207,211,216,217,219,221,229,230,231,233,235,237,238,247,251,253],"mask":878129920105606024027235450761970117684209405168046479859854589118012002049},"synth-2":{"dnf":[[3,-4,-5],[-1,7,-8]],"holdout":[6,13,15,16,20,25,29,31,33,42,45,47,48,51,55,61,62,67,70,75,82,85,90,96,105,106,113,123,124,129,131,135,137,139,152,153,163,171,175,178,182,187,188,191,193,200,211,212,213,216,217,228,229,230,232,235,236,237,238,240,241,242,249,250],"mask":6470387201622657967563647397246498719140981011183802614992860295987440},"synth-3":{"dnf":[[-1,6,-8],[-2,-4,-7]],"holdout":[2,3,6,11,12,16,18,19,20,27,30,32,35,36,46,47,49,50,59,64,68,70,72,73,75,76,78,86,90,99,106,124,127,135,137,139,144,145,156,169,170,171,173,176,181,184,186,190,193,198,199,202,204,208,211,218,224,231,238,239,247,250,251,252],"mask":4884904074230880085019289898951470973090687125957050419},"synth-4":{"dnf":[[-4,-5,-7],[-1,2,-4]],"holdout":[1,4,8,11,16,18,25,26,32,39,47,48,53,61,64,65,67,69,74,77,79,84,88,98,105,106,123,126,127,130,131,135,136,140,141,148,155,156,158,165,166,167,170,178,183,185,186,188,189,193,203,204,210,211,215,219,230,232,233,240,241,242,245,252],"mask":120147433709277504979062255151584877822434294611317022731600218481190240511},"synth-5":{"dnf":[[-1,4,-6],[2,-6,8]],"holdout":[3,5,6,8,9,10,13,15,21,23,24,25,28,29,32,37,45,57,77,78,85,86,88,92,95,96,103,108,110,111,114,120,125,129,144,145,159,175,176,177,180,181,186,187,188,191,193,194,196,204,207,209,210,211,221,225,228,229,232,237,243,250,251,253],"mask":23358293605011055025389813776130402702417702065577952144984637461760},"synth-6":{"dnf":[[-1,2,6],[-3,-6,8]],"holdout":[10,14,15,17,20,22,24,25,31,36,43,45,47,50,53,54,62,65,66,74,78,80,82,84,86,91,93,96,97,102,104,110,111,112,117,118,120,130,138,141,148,151,153,162,166,169,174,175,185,188,192,200,202,219,221,229,230,231,236,237,240,243,251,252],"mask":30877890457680878885398154758319452659345539144185972344006943009367348215808},"synth-7":{"dnf":[[-1,-7,-8],[-2,3,-6],[-3,5,-6]],"holdout":[4,7,8,11,13,14,17,19,29,31,32,43,49,53,57,59,60,63,69,77,78,94,95,99,101,105,108,111,115,117,118,128,129,131,132,135,136,141,156,158,160,165,168,179,182,184,185,186,190,194,196,200,206,209,210,224,233,237,238,240,242,248,253,254],"mask":6660668506223919487587754750227527852317842183027256968575709050229},"synth-8":{"dnf":[[-1,-2,-7],[1,-6,-7],[1,3,6]],"holdout":[2,4,6,8,9,13,15,18,20,24,25,34,50,55,58,60,65,67,71,74,97,101,105,106,107,109,111,117,120,121,123,124,134,137,140,144,147,148,152,155,156,166,168,169,179,182,189,195,200,202,204,208,210,213,219,220,224,232,233,238,242,243,244,252],"mask":72653859896694116871130597025181962173188677536826663130084208837026201189307},"synth-9":{"dnf":[[3,7,8],[1,2,4],[3,5,-8]],"holdout":[1,2,4,14,17,18,19,23,29,31,32,33,35,37,39,47,51,52,61,62,80,81,82,89,101,105,106,109,118,120,121,127,129,135,137,140,142,144,149,150,152,166,177,178,181,183,185,186,189,192,196,199,203,207,214,215,220,222,223,228,229,232,239,241],"mask":112599347873894659369372826234228477568307123409524434611483951195230422730752}}


==> anc/figures/WORLD_SOURCE.json <==
{"width_mm":160,"font":"DejaVu Serif8pt","sources":{"overview.png":"ba0aa27e6eab2dcd4fd5d6124c2f97bea5535ae2662b221534132b78c366ee4f","diagnostic.png":"77a560b0335e2b042c60be87f3bfb3e4fb0e221c1f7541b53f24ba50c96d98a2","stage_a.png":"69121dec621b1f13717e82964b85a55055ed994aa69eb26c71c9baf2adbca18f","complete.png":"1b9fb29d9549b2ecf37c418dcc13d30f570be3417d256e4b24516794e8821d47","case_states.json":"e564276545c78087ef350cb7b3f4bf2921e0b73a1a03b507ffcc49bf8d3ac587","sources.json":"652e4f3ecc36968d6b2fd1a71a20e7a2df5cf69fa6422524074339e1a0dbad24"},"geometry":"TERA original synthetic apparatus with reused ownedconveyor; camera/materials/positions illustrate finite guard connectivity","states":"saved E8 pairnew17/new18menu7 directquery and guardderived acceptedstage transitions; positionsillustrative, no measuredtime/contact","case_numbers":{"AI_point":8,"AI_mix_plus_test":4.25,"route":3.25,"test":1,"uniform_no_test":3.25},"case_selection":"previously selected recorded explanatory case, not population-average improvement","new_scientific_experiment":false,"labels":"manual visual anchors on sourceimage,not calibrated projectedsensorcoordinates"}


==> anc/figures/selection_sources.json <==
{"reader_question":"Does task-aware selection add value beyond matched-budget alternative tests, and does the prior change the ordering?","data":"ANALYSIS.json / GROUP_RESULTS.json / ROWS.jsonl.gz","transformation":"total policy cost minus same-belief no-probe total; random seed means/ranges; no pooled world inference","marks":{"AI_mix":{"random":{"mean_delta":-153.28125,"seed_range":[-358.5,32.5],"range_kind":"min/max32selectionseeds, not confidence interval"},"EIG":{"delta":-284.0},"workload":{"delta":-431.0},"no_probe":{"delta":0.0}},"uniform":{"random":{"mean_delta":100.5546875,"seed_range":[-2.5,295.25],"range_kind":"min/max32selectionseeds, not confidence interval"},"EIG":{"delta":-39.0},"workload":{"delta":18.25},"no_probe":{"delta":0.0}}},"rendering":"2D quantitative chart; geometric scene would not clarify a selector contrast"}


==> anc/fonts/LICENSE_DEJAVU <==
Fonts are (c) Bitstream (see below). DejaVu changes are in public domain.
Glyphs imported from Arev fonts are (c) Tavmjong Bah (see below)

Bitstream Vera Fonts Copyright
------------------------------

Copyright (c) 2003 by Bitstream, Inc. All Rights Reserved. Bitstream Vera is
a trademark of Bitstream, Inc.

Permission is hereby granted, free of charge, to any person obtaining a copy
of the fonts accompanying this license ("Fonts") and associated
documentation files (the "Font Software"), to reproduce and distribute the
Font Software, including without limitation the rights to use, copy, merge,
publish, distribute, and/or sell copies of the Font Software, and to permit
persons to whom the Font Software is furnished to do so, subject to the
following conditions:

The above copyright and trademark notices and this permission notice shall
be included in all copies of one or more of the Font Software typefaces.

The Font Software may be modified, altered, or added to, and in particular
the designs of glyphs or characters in the Fonts may be modified and
additional glyphs or characters may be added to the Fonts, only if the fonts
are renamed to names not containing either the words "Bitstream" or the word
"Vera".

This License becomes null and void to the extent applicable to Fonts or Font
Software that has been modified and is distributed under the "Bitstream
Vera" names.

The Font Software may be sold as part of a larger software package but no
copy of one or more of the Font Software typefaces may be sold by itself.

THE FONT SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS
OR IMPLIED, INCLUDING BUT NOT LIMITED TO ANY WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT OF COPYRIGHT, PATENT,
TRADEMARK, OR OTHER RIGHT. IN NO EVENT SHALL BITSTREAM OR THE GNOME
FOUNDATION BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, INCLUDING
ANY GENERAL, SPECIAL, INDIRECT, INCIDENTAL, OR CONSEQUENTIAL DAMAGES,
WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF
THE USE OR INABILITY TO USE THE FONT SOFTWARE OR FROM OTHER DEALINGS IN THE
FONT SOFTWARE.

Except as contained in this notice, the names of Gnome, the Gnome
Foundation, and Bitstream Inc., shall not be used in advertising or
otherwise to promote the sale, use or other dealings in this Font Software
without prior written authorization from the Gnome Foundation or Bitstream
Inc., respectively. For further information, contact: fonts at gnome dot
org. 

Arev Fonts Copyright
------------------------------

Copyright (c) 2006 by Tavmjong Bah. All Rights Reserved.

Permission is hereby granted, free of charge, to any person obtaining
a copy of the fonts accompanying this license ("Fonts") and
associated documentation files (the "Font Software"), to reproduce
and distribute the modifications to the Bitstream Vera Font Software,
including without limitation the rights to use, copy, merge, publish,
distribute, and/or sell copies of the Font Software, and to permit
persons to whom the Font Software is furnished to do so, subject to
the following conditions:

The above copyright and trademark notices and this permission notice
shall be included in all copies of one or more of the Font Software
typefaces.

The Font Software may be modified, altered, or added to, and in
particular the designs of glyphs or characters in the Fonts may be
modified and additional glyphs or characters may be added to the
Fonts, only if the fonts are renamed to names not containing either
the words "Tavmjong Bah" or the word "Arev".

This License becomes null and void to the extent applicable to Fonts
or Font Software that has been modified and is distributed under the 
"Tavmjong Bah Arev" names.

The Font Software may be sold as part of a larger software package but
no copy of one or more of the Font Software typefaces may be sold by
itself.

THE FONT SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO ANY WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT
OF COPYRIGHT, PATENT, TRADEMARK, OR OTHER RIGHT. IN NO EVENT SHALL
TAVMJONG BAH BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY,
INCLUDING ANY GENERAL, SPECIAL, INDIRECT, INCIDENTAL, OR CONSEQUENTIAL
DAMAGES, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING
FROM, OUT OF THE USE OR INABILITY TO USE THE FONT SOFTWARE OR FROM
OTHER DEALINGS IN THE FONT SOFTWARE.

Except as contained in this notice, the name of Tavmjong Bah shall not
be used in advertising or otherwise to promote the sale, use or other
dealings in this Font Software without prior written authorization
from Tavmjong Bah. For further information, contact: tavmjong @ free
. fr.

$Id: LICENSE 2133 2007-11-28 02:46:28Z lechimp $


==> anc/references/generation/MANIFEST.json <==
[
  {
    "batch": 0,
    "source": "workstreams/ExecTwin/ProbeRepairTwin/03_runs/E8_20261002/model/repair-0",
    "metadata": {
      "model": "gpt-6-astra",
      "effort": "high",
      "history": "fresh stimulus process; raw packets retained; no full provider-context attestation",
      "prompt_sha256": "4e37458d02b63b18bcb8d9aa5c9e8be1fd26e174a9b99d074ee95cdc0f96522f",
      "packet_sha256": "77fa58d20ef21a9fa949542d42ea4ebff92d49140eb971619149cc9029e6e093",
      "schema_sha256": "0952fe9f06e6394c4b84e011081557c3da0526cb077ad75da0bb5dea3dfd43c9",
      "returncode": 0,
      "seconds": 118.13705492019653,
      "tool_events": 0,
      "claim_bearing": false,
      "run_date_basis": "20261002 run directory, not an independently attested query timestamp",
      "immutable_model_snapshot": "not recorded",
      "decoding_parameters": "not recorded",
      "account_identifiers": "omitted from portable artifact"
    }
  },
  {
    "batch": 1,
    "source": "workstreams/ExecTwin/ProbeRepairTwin/03_runs/E8_20261002/model/repair-1",
    "metadata": {
      "model": "gpt-6-astra",
      "effort": "high",
      "history": "fresh stimulus process; raw packets retained; no full provider-context attestation",
      "prompt_sha256": "479255d5df2e31312f982f538b8bf3007ed8f33c6208c9b5ae68eea1a7f482f7",
      "packet_sha256": "45120db2603242eb5da052c7ef60fde86f71ce018bb75fa78891f975cacaba08",
      "schema_sha256": "1e345b7747819d4cd15302fd42441f90dbce5114b3b8806f5a244f1f7c3b23fc",
      "returncode": 0,
      "seconds": 116.54512095451355,
      "tool_events": 0,
      "claim_bearing": false,
      "run_date_basis": "20261002 run directory, not an independently attested query timestamp",
      "immutable_model_snapshot": "not recorded",
      "decoding_parameters": "not recorded",
      "account_identifiers": "omitted from portable artifact"
    }
  },
  {
    "batch": 2,
    "source": "workstreams/ExecTwin/ProbeRepairTwin/03_runs/E8_20261002/model/repair-2",
    "metadata": {
      "model": "gpt-6-astra",
      "effort": "high",
      "history": "fresh stimulus process; raw packets retained; no full provider-context attestation",
      "prompt_sha256": "25a3bf26a81798a97bd5cd4816c1ea515ff1c2c4f78de80c0a328b65cd4123ec",
      "packet_sha256": "9c5f1992eaf58fd41bc685ea00e5b767a009a8a218e8e40cb0e1cb3931afe1ff",
      "schema_sha256": "ddf71be6e0d0d0f0e75291b9aa2a96c05824244c59749cbf08350106a03e9bfb",
      "returncode": 0,
      "seconds": 106.19055914878845,
      "tool_events": 0,
      "claim_bearing": false,
      "run_date_basis": "20261002 run directory, not an independently attested query timestamp",
      "immutable_model_snapshot": "not recorded",
      "decoding_parameters": "not recorded",
      "account_identifiers": "omitted from portable artifact"
    }
  }
]


==> anc/references/generation/batch-0/PUBLIC_META.json <==
{
  "model": "gpt-6-astra",
  "effort": "high",
  "history": "fresh stimulus process; raw packets retained; no full provider-context attestation",
  "prompt_sha256": "4e37458d02b63b18bcb8d9aa5c9e8be1fd26e174a9b99d074ee95cdc0f96522f",
  "packet_sha256": "77fa58d20ef21a9fa949542d42ea4ebff92d49140eb971619149cc9029e6e093",
  "schema_sha256": "0952fe9f06e6394c4b84e011081557c3da0526cb077ad75da0bb5dea3dfd43c9",
  "returncode": 0,
  "seconds": 118.13705492019653,
  "tool_events": 0,
  "claim_bearing": false,
  "run_date_basis": "20261002 run directory, not an independently attested query timestamp",
  "immutable_model_snapshot": "not recorded",
  "decoding_parameters": "not recorded",
  "account_identifiers": "omitted from portable artifact"
}


==> anc/references/generation/batch-0/packet.json <==
{
  "cases": {
    "new-1": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-10": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 14,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-11": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 13,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-12": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 6,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-13": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 13,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-14": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-15": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 8,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-16": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-2": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-3": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 14,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-4": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 6,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-5": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 6,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-6": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-7": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-8": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 14,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-9": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 8,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    }
  },
  "mode": "active",
  "phase": "final",
  "remaining": 0
}


==> anc/references/generation/batch-0/prompt.txt <==
You are a measured inference component, not a research worker. No tools/files. Each separate device resets then sets four Boolean flags and executes one target transition. Context integer encodes flag i in bit i. Success observation has progress=1, position=1, released=false; otherwise all zero/false. The sole defective site is a Boolean guard, initially first flag. Names are labels, not specifications. Different devices need not share a rule. Repair using listed flag variables, Python and/or, not applied only to a variable, True/False, parentheses, at most FOUR literal occurrences counted with repetition. No functions/comparisons/new variables. No list of correct candidates is given. Select only allowed contexts. Return patch,2-3 hypotheses consistent with observations when possible, query integer, identifiable boolean and short reason. Active: choose a context distinguishing competing hypotheses, preferably not previously tested. Fixed: exactly fixed_context. Final: query unused; infer from supplied observations, avoid claiming unique identification if not warranted. Partial uncertainty is acceptable; emit best valid executable patch. All methods use the same language. Packet: {"cases": {"new-1": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 5, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-10": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 14, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-11": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 13, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-12": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 6, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-13": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 13, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-14": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 9, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-15": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 8, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-16": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-2": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-3": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 14, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-4": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 6, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-5": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 1, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 6, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-6": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 5, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-7": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-8": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 14, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-9": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 8, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}}, "mode": "active", "phase": "final", "remaining": 0}

==> anc/references/generation/batch-0/schema.json <==
{
  "additionalProperties": false,
  "properties": {
    "new-1": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-10": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-11": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-12": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-13": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-14": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-15": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-16": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-2": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-3": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-4": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-5": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-6": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-7": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-8": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-9": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    }
  },
  "required": [
    "new-1",
    "new-2",
    "new-3",
    "new-4",
    "new-5",
    "new-6",
    "new-7",
    "new-8",
    "new-9",
    "new-10",
    "new-11",
    "new-12",
    "new-13",
    "new-14",
    "new-15",
    "new-16"
  ],
  "type": "object"
}


==> anc/references/generation/batch-1/PUBLIC_META.json <==
{
  "model": "gpt-6-astra",
  "effort": "high",
  "history": "fresh stimulus process; raw packets retained; no full provider-context attestation",
  "prompt_sha256": "479255d5df2e31312f982f538b8bf3007ed8f33c6208c9b5ae68eea1a7f482f7",
  "packet_sha256": "45120db2603242eb5da052c7ef60fde86f71ce018bb75fa78891f975cacaba08",
  "schema_sha256": "1e345b7747819d4cd15302fd42441f90dbce5114b3b8806f5a244f1f7c3b23fc",
  "returncode": 0,
  "seconds": 116.54512095451355,
  "tool_events": 0,
  "claim_bearing": false,
  "run_date_basis": "20261002 run directory, not an independently attested query timestamp",
  "immutable_model_snapshot": "not recorded",
  "decoding_parameters": "not recorded",
  "account_identifiers": "omitted from portable artifact"
}


==> anc/references/generation/batch-1/packet.json <==
{
  "cases": {
    "new-17": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 6,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-18": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-19": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 13,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-20": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 6,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 14,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-21": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 11,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-22": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 14,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-23": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 13,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-24": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 8,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-25": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 6,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-26": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-27": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-28": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 8,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-29": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 6,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-30": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-31": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 14,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-32": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    }
  },
  "mode": "active",
  "phase": "final",
  "remaining": 0
}


==> anc/references/generation/batch-1/prompt.txt <==
You are a measured inference component, not a research worker. No tools/files. Each separate device resets then sets four Boolean flags and executes one target transition. Context integer encodes flag i in bit i. Success observation has progress=1, position=1, released=false; otherwise all zero/false. The sole defective site is a Boolean guard, initially first flag. Names are labels, not specifications. Different devices need not share a rule. Repair using listed flag variables, Python and/or, not applied only to a variable, True/False, parentheses, at most FOUR literal occurrences counted with repetition. No functions/comparisons/new variables. No list of correct candidates is given. Select only allowed contexts. Return patch,2-3 hypotheses consistent with observations when possible, query integer, identifiable boolean and short reason. Active: choose a context distinguishing competing hypotheses, preferably not previously tested. Fixed: exactly fixed_context. Final: query unused; infer from supplied observations, avoid claiming unique identification if not warranted. Partial uncertainty is acceptable; emit best valid executable patch. All methods use the same language. Packet: {"cases": {"new-17": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 6, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-18": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-19": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 13, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-20": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 1, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 6, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 14, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-21": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 11, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-22": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 14, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-23": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 13, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-24": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 9, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 8, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-25": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 6, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-26": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 4, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-27": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 9, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-28": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 9, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 8, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-29": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 6, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-30": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 10, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-31": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 1, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 14, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-32": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}}, "mode": "active", "phase": "final", "remaining": 0}

==> anc/references/generation/batch-1/schema.json <==
{
  "additionalProperties": false,
  "properties": {
    "new-17": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-18": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-19": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-20": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-21": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-22": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-23": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-24": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-25": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-26": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-27": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-28": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-29": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-30": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-31": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-32": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    }
  },
  "required": [
    "new-17",
    "new-18",
    "new-19",
    "new-20",
    "new-21",
    "new-22",
    "new-23",
    "new-24",
    "new-25",
    "new-26",
    "new-27",
    "new-28",
    "new-29",
    "new-30",
    "new-31",
    "new-32"
  ],
  "type": "object"
}


==> anc/references/generation/batch-2/PUBLIC_META.json <==
{
  "model": "gpt-6-astra",
  "effort": "high",
  "history": "fresh stimulus process; raw packets retained; no full provider-context attestation",
  "prompt_sha256": "25a3bf26a81798a97bd5cd4816c1ea515ff1c2c4f78de80c0a328b65cd4123ec",
  "packet_sha256": "9c5f1992eaf58fd41bc685ea00e5b767a009a8a218e8e40cb0e1cb3931afe1ff",
  "schema_sha256": "ddf71be6e0d0d0f0e75291b9aa2a96c05824244c59749cbf08350106a03e9bfb",
  "returncode": 0,
  "seconds": 106.19055914878845,
  "tool_events": 0,
  "claim_bearing": false,
  "run_date_basis": "20261002 run directory, not an independently attested query timestamp",
  "immutable_model_snapshot": "not recorded",
  "decoding_parameters": "not recorded",
  "account_identifiers": "omitted from portable artifact"
}


==> anc/references/generation/batch-2/packet.json <==
{
  "cases": {
    "new-33": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-34": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-35": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-36": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 13,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-37": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-38": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 9,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-39": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-40": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 6,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-41": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-42": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 11,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-43": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 13,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-44": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 13,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-45": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 14,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-46": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 7,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-47": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 1,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        },
        {
          "context": 4,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    },
    "new-48": {
      "allowed_contexts": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "family": "neutral",
      "flags": [
        "x0",
        "x1",
        "x2",
        "x3"
      ],
      "history": [
        {
          "context": 0,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 15,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 3,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 12,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 5,
          "observation": {
            "position": 0,
            "progress": 0,
            "released": false
          }
        },
        {
          "context": 10,
          "observation": {
            "position": 1,
            "progress": 1,
            "released": false
          }
        }
      ],
      "initial_guard": "x0"
    }
  },
  "mode": "active",
  "phase": "final",
  "remaining": 0
}


==> anc/references/generation/batch-2/prompt.txt <==
You are a measured inference component, not a research worker. No tools/files. Each separate device resets then sets four Boolean flags and executes one target transition. Context integer encodes flag i in bit i. Success observation has progress=1, position=1, released=false; otherwise all zero/false. The sole defective site is a Boolean guard, initially first flag. Names are labels, not specifications. Different devices need not share a rule. Repair using listed flag variables, Python and/or, not applied only to a variable, True/False, parentheses, at most FOUR literal occurrences counted with repetition. No functions/comparisons/new variables. No list of correct candidates is given. Select only allowed contexts. Return patch,2-3 hypotheses consistent with observations when possible, query integer, identifiable boolean and short reason. Active: choose a context distinguishing competing hypotheses, preferably not previously tested. Fixed: exactly fixed_context. Final: query unused; infer from supplied observations, avoid claiming unique identification if not warranted. Partial uncertainty is acceptable; emit best valid executable patch. All methods use the same language. Packet: {"cases": {"new-33": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 5, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-34": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 5, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-35": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 5, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 10, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-36": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 13, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-37": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 10, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-38": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 9, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-39": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 5, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 10, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-40": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 6, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-41": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 5, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-42": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 11, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-43": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 13, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-44": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 13, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-45": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 14, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-46": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 7, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 5, "observation": {"position": 0, "progress": 0, "released": false}}], "initial_guard": "x0"}, "new-47": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 3, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 1, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 1, "progress": 1, "released": false}}, {"context": 4, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}, "new-48": {"allowed_contexts": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "family": "neutral", "flags": ["x0", "x1", "x2", "x3"], "history": [{"context": 0, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 15, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 3, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 12, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 5, "observation": {"position": 0, "progress": 0, "released": false}}, {"context": 10, "observation": {"position": 1, "progress": 1, "released": false}}], "initial_guard": "x0"}}, "mode": "active", "phase": "final", "remaining": 0}

==> anc/references/generation/batch-2/schema.json <==
{
  "additionalProperties": false,
  "properties": {
    "new-33": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-34": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-35": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-36": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-37": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-38": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-39": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-40": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-41": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-42": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-43": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-44": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-45": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-46": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-47": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    },
    "new-48": {
      "additionalProperties": false,
      "properties": {
        "hypotheses": {
          "items": {
            "type": "string"
          },
          "maxItems": 3,
          "minItems": 2,
          "type": "array"
        },
        "identifiable": {
          "type": "boolean"
        },
        "patch": {
          "type": "string"
        },
        "query": {
          "maximum": 15,
          "minimum": 0,
          "type": "integer"
        },
        "reason": {
          "type": "string"
        }
      },
      "required": [
        "hypotheses",
        "patch",
        "query",
        "identifiable",
        "reason"
      ],
      "type": "object"
    }
  },
  "required": [
    "new-33",
    "new-34",
    "new-35",
    "new-36",
    "new-37",
    "new-38",
    "new-39",
    "new-40",
    "new-41",
    "new-42",
    "new-43",
    "new-44",
    "new-45",
    "new-46",
    "new-47",
    "new-48"
  ],
  "type": "object"
}

